Ubiquity of ocular resonances in scattering phenomena

We demonstrate how quantum mechanical scattering off a potential with a characteristic surface generically leads to a family of resonances in the complex momentum plane clustered near a roughly eye-shaped curve centered on the origin and formed by anti-Stokes lines. A particularly interesting class are potentials that are more singular than $1/r^2$ at short distance, where the scattering surface is the separatrix between captured and deflected classical trajectories. These resonances have been recently shown to play an important role in low energy nucleon scattering, and can be related to ``creeping waves'' familiar from classical diffractive scattering and analyzed by means of Regge poles.

==> anc/Power_Law_Potential_Resonance_Poles_Publication_Version.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    914322,      18686]
NotebookOptionsPosition[    901837,      18514]
NotebookOutlinePosition[    902385,      18532]
CellTagsIndexPosition[    902342,      18529]
WindowTitle->Power Law Potential Resonance Poles: Publication Version
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Power Law Potential Resonance Poles: Publication Version", "Title",ExpressionUUID->"7540fe06-0dbb-479d-8369-7c8996ff8e91"],

Cell["n = 3, 4, 6; ell = 2, 8, 20; gamma = 1 radian", "Subtitle",ExpressionUUID->"2f7c85ed-cdf6-4d5b-872b-edfca9d10f1f"],

Cell["\<\
Standalone Wolfram Mathematica notebook | publication edition | 21 October \
2026. Mass = hbar = 1. Principal momentum sheet m=0. No external packages or \
files are needed. All pole positions use kappa = beta_n k/L^(n/(n-2)), \
L=ell+1/2 and beta_n=(2g)^(1/(n-2)).\
\>", "Text",ExpressionUUID->"7f839134-8199-4aac-a79c-e5cc11b69c6b"],

Cell[CellGroupData[{

Cell["0. Read first: operation, scope and time budget", "Section",ExpressionUUID->"23769a19-a473-41f2-a941-27545b795c3d"],

Cell[TextData[{
 "Purpose. This self-contained notebook supplies and reproduces resonance \
poles of the attractive potential V(r) = -g/r^n for n = 3, 4, 6 and orbital \
angular momentum quantum numbers ell = 2, 8, 20 of the partial waves, with \
mass = hbar = 1 and short-distance phase gamma = 1 radian. The notebook \
supplies 92 validated pole records and corresponding reference estimates \
within the requested window |Re kappa| <= 0.85 and |Im kappa| <= 0.85. The \
resonance calculations concern its lower half on the principal momentum \
sheet, m = 0. The origin condition is the oscillatory cosine condition \
specified in Section 1. All tabulated momenta use the scaling kappa = beta_n \
k/L^(n/(n-2)), where L = ell + 1/2 and beta_n = (2g)^(1/(n-2)). Collection \
sizes describe the supplied finite set; regional coverage is assessed \
separately.\n\nThree distinct activities\n\n(A) Inspect and plot the supplied \
collection - Sections 2-4. Initialize Section 2, select n and ell, and \
display either the selected group or all 92 entries in Section 3. \"Inspect\" \
means examining the stored real and imaginary parts of each pole, its \
validation flag, the change under altered numerical settings, that change \
relative to |Im kappa|, and its recorded validation time. These are stored \
results, available without repeating the ODE integrations. Section 4 draws \
the momentum-plane panels, grouped by n and distinguished by ell; after \
recomputation, its separate Recomputed option draws the newly obtained poles. \
The embedded group sizes, ordered by ell = {2,8,20}, are {3,9,21}, {2,7,17}, \
and {2,9,22} for n = 3, 4, and 6 respectively. These are the sizes of the \
stored groups within the requested window. Full records and source are \
available for examining the numerical diagnostics beyond the abbreviated \
tables.\n\n(B) Recompute and validate the poles - Sections 5 and 6. A \
resonance is identified by a radial solution that satisfies the prescribed \
short-distance boundary condition and is purely outgoing at infinity, on the \
principal momentum sheet, m = 0. In the scaled coordinate x = L^(2/(n-2)) \
r/beta_n, with L = ell + 1/2, the exact radial equation is\nu_xx + [L^2 \
kappa^2 - ell(ell+1)/x^2 + L^2/x^n] u = 0.\nFor a trial complex momentum \
kappa, two solutions of this equation are constructed. The first, \
u_gamma(x,kappa), satisfies the origin condition\nu_gamma ~ x^(n/4) cos[L/(s \
x^s) + gamma],    s = (n-2)/2,    gamma = 1.\nThe second is the outgoing Jost \
solution f_+(x,kappa), specified asymptotically by\nf_+ ~ exp(i L kappa x).\n\
\nAt a common matching point the code evaluates their Wronskian,\n\
W_x[u_gamma,f_+] = u_gamma (d f_+/dx) - (d u_gamma/dx) f_+.\nFor this radial \
equation the Wronskian is independent of the matching coordinate in exact \
arithmetic. Its vanishing means that the two solutions are linearly \
dependent: the solution satisfying the origin condition is also purely \
outgoing. This is the resonance-pole condition on the principal sheet, m = 0. \
More explicitly, writing u_gamma = A_in f_- + A_out f_+, where f_- ~ exp(-i L \
kappa x), gives W_x[u_gamma,f_+] = 2 i L kappa A_in with these asymptotic \
normalizations. Away from kappa = 0, a zero of this Wronskian is therefore a \
zero of the incoming coefficient and identifies a pole of the \
outgoing-to-incoming amplitude ratio.\n\nSection 5 starts with the 92 stored \
reference estimates of pole positions in the complex kappa plane. These \
numerical estimates are used as initial trial momenta for fresh integration \
and refinement. In particular, each trial kappa is inserted into the kappa^2 \
term of the ODE and into the momentum-dependent boundary initialization.\n\n\
The inner solution and outgoing Jost solution are initialized with asymptotic \
expansions whose coefficients follow from substitution into the radial \
equation; the recurrences are given in Section 1. Both function and \
derivative tails are checked over an eight-term window, and the starting \
cutoffs are adjusted until the specified thresholds are met. Thus each trial \
momentum leads to two boundary initializations and two integrations to the \
matching point.\n\nThe outgoing solution is constructed by complex-coordinate \
integration. Writing w = Log x and psi = u/sqrt(x) gives\npsi_ww = \
-L^2[kappa^2 exp(2w) - 1 + exp(-(n-2)w)] psi.\nFor each trial kappa, the \
outgoing start is chosen so that L kappa x = iT, with T positive; there the \
outgoing exponential is exp(-T). Its unwrapped logarithmic coordinate is\n\
w_out = log[T/|L kappa|] + i[pi/2 - Arg(kappa)].\nThe outgoing solution is \
propagated along a straight path in the complex w plane from w_out to a real \
matching coordinate. The inner solution is propagated from a positive-real \
short-distance cutoff to the same matching point. This momentum-dependent \
complex-coordinate continuation specifies the method used to construct the \
Jost solution. Retaining the unwrapped imaginary coordinate preserves the \
lower half of the principal momentum sheet, m = 0, with -pi < Arg(kappa) < 0. \
Adaptive high-order Taylor propagation controls local integration error, and \
positive-real rescaling controls state magnitudes. The numerical calculation \
integrates this exact logarithmically transformed equation. The original \
centrifugal coefficient is ell(ell+1); differentiating u = sqrt(x) psi \
contributes the additional 1/4 that combines with it to give L^2 = \
(ell+1/2)^2. No 1/4 term is discarded, and the numerical integration uses no \
WKB approximation.\n\nLet D(kappa) denote the determinant of the two rescaled \
solution vectors (psi,d psi/dw) at the matching point. Its zeros coincide \
with those of W_x[u_gamma,f_+]. The code adjusts the trial momentum by a \
complex secant iteration,\nkappa_(j+1) = kappa_j - D(kappa_j)(kappa_j - \
kappa_(j-1))/[D(kappa_j) - D(kappa_(j-1))].\nThe second initial trial is a \
small real displacement from the stored estimate. Each new trial requires \
fresh boundary construction and ODE propagation. Steps are capped and \
shortened when needed to remain in the allowed momentum domain. Convergence \
requires both a small momentum step and a small determinant. The root is then \
refined with higher precision and changed cutoffs, matching point, Taylor \
order and step controls. Ordinary roots use 50- and 75-digit working \
precision; very narrow roots use 120 and 150 digits. The working precision is \
distinct from the numerical accuracy established by the checks.\n\nAcceptance \
requires the two refined positions to agree within min(10^-11, |Im \
kappa|/100), a sufficiently small finite-difference Newton correction \
estimate, and winding number one on circles centered on the root with radius \
min(10^-4, |Im kappa|/4, |kappa|/20). The circle is sampled at 8 and 16 \
equally spaced angles; both windings must be within 10^-8 of one and every \
sampled phase step must be below pi/2. The common eight evaluations are \
reused. Accepted roots are merged using position and local-circle \
diagnostics, then compared one-to-one with the supplied collection. Section 6 \
additionally checks 18 normalized Wronskian values under two solver profiles \
and structural boundary/sheet tests. A separate button checks propagation \
with an independent NDSolve implementation at a selected point. This check \
passed in the saved run: the projective-state discrepancy was 3.44 times \
10^-25, below the tolerance of 10^-15. The one-to-one comparison requires an \
absolute real-part difference below 10^-11 and an imaginary-part difference \
below one percent of the reference |Im kappa|. These are matching thresholds, \
not achieved-error estimates. The latter is a relative tolerance on imaginary \
momentum, distinct from the energy decay width. These tests establish \
numerical consistency of the finite set; regional coverage is assessed \
separately in activity (C).\n\n(C) Count poles in a specified region, or \
search for additional candidates. These are separate operations. Section 7 \
performs the regional count on the counterclockwise rectangular boundary\n\
-0.85 < Re kappa < 0.85,    -0.85 < Im kappa < -0.001.\nThis tests the \
lower-half-plane portion of the requested box after excluding the agreed thin \
strip next to the real axis.\n\nThe count uses the argument principle: the \
total phase change of the incoming Wronskian J around the boundary, divided \
by 2pi, gives its number of zeros when J has no poles within the region. \
Equivalently, N = (1/(2pi i)) integral_boundary [J'(kappa)/J(kappa)] d kappa. \
The implementation accumulates sampled phase increments \
Arg[D(kappa_(j+1))/D(kappa_j)] of its rescaled determinant. It thereby counts \
Wronskian zeros, corresponding to resonance poles; the quantity computed is a \
winding number. The retained continuous, nonzero normalization factors \
preserve that boundary winding.\n\nThree boundary passes start with 16, 33 \
and 64 segments on each of the four edges and refine them by bisection. Each \
initial segment is subdivided at least once. Acceptance requires the change \
in Arg(kappa) across an accepted segment to be below 1/[4(ell+1)], each of \
its two midpoint phase increments to be below 0.4 radians, and their sum to \
agree with the endpoint phase increment within 0.01 radians. Thus the final \
spacing is adaptive, with particularly fine sampling near the origin. The \
refinement-depth limit remains 24. The standard run has no scheduled \
wall-time or evaluation-count stop; numerical failure and convergence \
safeguards remain active. The first two passes use one fast NDSolve profile; \
the third changes boundary and integration settings. All three counts must \
agree and lie within 10^-7 of an integer. Four additional checks compare the \
edge-midpoint phases with the high-precision Taylor evaluator to within 10^-4 \
radians. Failure of the fast evaluator triggers a Taylor-evaluator fallback.\n\
\nThe independently obtained boundary count is then compared with the number \
of validated listed poles strictly inside this same rectangle. Agreement also \
requires their local validation circles to be disjoint and wholly contained \
in the rectangle. The summary table reports the count, listed number, \
agreement and time; S7Details[n,ell] gives the pass records and excluded \
poles. This is numerical evidence for coverage of the stated rectangle, \
conditional on the analytic continuation and adequate boundary resolution. \
The excluded strip and exterior require their own tests. Evaluate the single \
Section 7 input cell with Shift+Enter. It loads the contour definitions and \
runs all nine groups to completion, unless interrupted or stopped by a \
numerical failure. It preserves compatible checkpoints automatically. \
Detailed failures remain visible and never count as successful regional \
checks.\n\nSUPSearch is the optional independent-discovery driver defined in \
the appendix and loaded by Section 2. For example, SUPSearch[{{6,2}}] \
searches that group; SUPSearch[SUPGroups] requests all nine. This optional \
advanced discovery routine is distinct from the normal Section 7 run. Its \
default search region extends beyond the requested Cartesian box; candidates \
intended for that box must be selected by their real and imaginary \
coordinates. Its default bulk search generates 10 interior radial values and \
16 interior angles in 0.05 < |kappa| < 1.25, -pi + 0.001 < Arg(kappa) < \
-0.001, producing 160 starts. It adds 30 starts near each real half-axis at \
Im kappa = -10^-8. Each start enters the secant solver; the resulting \
candidates undergo the validation described in (B).\n\nBy default SUPSearch \
also screens both real half-axes at Im kappa = -10^-32, over 0.05 <= |Re \
kappa| <= 1.25. It begins with 120 intervals per side and bisects until the \
half-interval phase increments are below 0.2 radians or the interval width is \
below 10^-28, subject to a depth limit of 96. An accumulated phase change \
exceeding 0.8 radians in an original interval supplies a narrow-resonance \
starting guess near its strongest phase feature. That guess is refined and \
validated at the narrow-root settings. The finite scan is a heuristic \
discovery procedure; its \"Complete\" status means that the requested starts \
and scan intervals were processed. The separate Section 7 winding test \
addresses regional counts. Readers extending the calculation can change \
search ranges, sampling and numerical profiles in the documented definitions, \
retain the returned failures and candidates, and repeat the validation and \
regional tests for the enlarged domain.\n\nMeasured time on the author's \
computer\n\nThe recorded session used a 2.3 GHz 18-core Intel Xeon W, 256 GB \
2666 MHz DDR4 RAM, and Radeon Pro Vega 56 graphics with 8 GB memory. The \
notebook identifies Mathematica 14.3 for Mac OS X x86 (64-bit). The numerical \
loops are serial and do not explicitly use parallel kernels or GPU \
computation. The following timings describe the completed V7 run on 20 \
October 2026, audited on 21 October, on this computer. \"Not timed\" means \
that a section runtime cannot be recovered reliably from the saved output; \
timestamps between separate button clicks include interaction and display \
overhead.\n\n",
 Cell[BoxData[GridBox[{
    {"Section", "Operation", 
     RowBox[{
     "Runtime", " ", "on", " ", "the", " ", "stated", " ", "hardware"}]},
    {"0", 
     RowBox[{"Instructions", " ", "and", " ", "scope"}], 
     RowBox[{"No", " ", "calculation"}]},
    {"1", 
     RowBox[{"Equations", " ", "and", " ", "method"}], 
     RowBox[{"No", " ", "calculation"}]},
    {"2", 
     RowBox[{"Initialize", " ", "definitions", " ", "and", " ", "data"}], 
     RowBox[{
      RowBox[{"Not", " ", "separately", " ", "timed"}], ";", " ", 
      RowBox[{"initialization", " ", "completed"}]}]},
    {"3", 
     RowBox[{"Display", " ", "saved", " ", "pole", " ", "tables"}], 
     RowBox[{
      RowBox[{"Not", " ", "separately", " ", "timed"}], ";", " ", 
      RowBox[{"tables", " ", "generated"}]}]},
    {"4", 
     RowBox[{"Generate", " ", "pole", " ", "panels"}], 
     RowBox[{
      RowBox[{"Not", " ", "separately", " ", "timed"}], ";", " ", 
      RowBox[{"plots", " ", "generated"}]}]},
    {"5", 
     RowBox[{
     "Recompute", " ", "and", " ", "validate", " ", "the", " ", 
      "collection"}], 
     RowBox[{"About", " ", "2", " ", "h", " ", "1", " ", "min", " ", 
      RowBox[{"(", 
       RowBox[{"recorded", " ", "validation", " ", "session"}], ")"}]}]},
    {"6", 
     RowBox[{"Jost", " ", "and", " ", "propagation", " ", "diagnostics"}], 
     RowBox[{
      RowBox[{
      "About", " ", "59", " ", "s", " ", "observed", " ", "block", " ", 
       "interval"}], ";", " ", 
      RowBox[{"benchmark", " ", "alone", " ", "6.185", " ", "s"}]}]},
    {"7", 
     RowBox[{
     "All", " ", "nine", " ", "rectangular", " ", "contour", " ", "tests"}], 
     RowBox[{
      RowBox[{
      "About", " ", "5", " ", "h", " ", "2", " ", "min", " ", "cumulative", " ",
        "active"}], "-", 
      RowBox[{"run", " ", "time"}]}]},
    {"8", 
     RowBox[{"Export", " ", "data"}], 
     RowBox[{
      RowBox[{"Not", " ", "separately", " ", "timed"}], ";", " ", 
      RowBox[{"both", " ", "exports", " ", "completed"}]}]},
    {"9", 
     RowBox[{"Validation", " ", "notes"}], 
     RowBox[{"No", " ", "calculation"}]},
    {"Appendix", 
     RowBox[{"Source", " ", "and", " ", "embedded", " ", "records"}], 
     RowBox[{
      RowBox[{"No", " ", "calculation"}], ";", " ", 
      RowBox[{"optional", " ", "SUPSearch", " ", "not", " ", "timed"}]}]}
   },
   BaseStyle->{FontSize -> 11},
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxDividers->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {7, 22, 47}},
   GridBoxSpacings->{"Rows" -> {{0.7}}}]], "Text",ExpressionUUID->
  "3e421e82-8c73-4108-ae27-687400ada05a"],
 "\n\nThe 92 recorded root-validation times sum to 6751.82 seconds (1 h 52 \
min 32 s). The all-nine Section 5 call took about 6694.87 seconds (1 h 51 min \
35 s), reusing the n=6, ell=2 group computed immediately beforehand in about \
58 seconds. Section 7 directly reports 18514.514376 seconds (5 h 8 min 35 s) \
for its complete uninterrupted call. All nine groups passed. Section 6 \
produced all 18 Wronskian comparisons and five structural checks, but its \
complete runtime was not separately recorded; the benchmark alone totaled \
6.126619 seconds. The separate independent-propagation comparison passed on \
21 October with a projective-state discrepancy of 3.44 times 10^-25 against a \
tolerance of 10^-15; its elapsed time was not separately recorded. No Section \
8 export output is saved. Timings for other uninstrumented sections cannot be \
recovered reliably and are marked accordingly. A fresh contour run should be \
budgeted for several hours; measured runtime is a guide, not a guarantee.\n\n\
Operation. Save a working copy in a writable folder. Evaluate Section 2 with \
Shift+Enter and allow initialization if prompted. Choose SUPRunLabel before \
expensive work; this edition consistently defaults to publication-v7. The \
audited V7 run used run-01; select that label and the same checkpoint \
directory to reuse its completed records, or keep publication-v7 for a \
separate run. Use Section 5 to recompute the pole records. Then evaluate the \
single input cell in Section 7 with Shift+Enter: it loads its definitions and \
runs all nine contour tests without scheduled stop/resume cycles. Existing \
in-memory pole records are preserved by that cell. For a contour-only check \
of the embedded collection, load Section 7 definitions from the source file \
supplied with this edition and call S7Run[S7Groups,\"Source\"->\"Published\"] \
explicitly. The self-contained notebook itself needs no external source file \
for its normal workflow.\n\nProgress and interruption. Long calculations \
display progress and save incremental checkpoints in \
PoleSupplement_Checkpoints/<run label>/ beside the notebook. Keep the \
computer awake during the several-hour contour run. Evaluation > Abort \
Evaluation interrupts the calculation. If interrupted, execute the same stage \
with the same run label to recover compatible checkpoints. Genuine numerical \
failures require inspection; they are not automatically retried indefinitely. \
Reinitializing Section 2 clears in-memory results, so restore the Section 5 \
records before running Section 7. Compatible contour checkpoints use the same \
signature as the validated run. The n=4, ell=20 reproduction stage uses a new \
seed-list checkpoint tag for the publication collection.\n\nPreservation and \
submission. Keep the evaluated working copy and checkpoints as the validation \
record. This clean distribution contains explanatory text, source, and \
numerical data; generated output can be kept in a separate working copy. \
Section 8 exports pole data and, when available, the Section 7 result \
records. The embedded collection and plots use the scaling kappa = beta_n \
k/L^(n/(n-2)), beta_n = (2g)^(1/(n-2)), with mass = hbar = 1, gamma = 1, and \
sheet m = 0. State the tested rectangle and its real-axis exclusion when \
interpreting numerical regional coverage. Check the journal's combined upload \
allowance for all supplemental files."
}], "Text",ExpressionUUID->"220795e2-19c7-43f1-913e-8ba67565ab8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Equations, boundary conditions and numerical method", "Section",ExpressionUUID->"5978ec6b-7412-48d5-b1f6-5b17f40f537c"],

Cell["\<\
Physical units and scaling. V(r)=-g/r^n, g>0; mass=hbar=1; L=ell+1/2; \
beta_n=(2g)^(1/(n-2)); x=L^(2/(n-2)) r/beta_n; kappa_n=beta_n k/L^(n/(n-2)). \
For n=3, beta_3=b3=2g and D=L^3 kappa/2. The original notebook used \
dimensionless radius r/beta_n; its introductory hbar=2m=1 label is superseded \
by these explicit project units. The dimensionless equation and momentum \
scaling are preserved.\
\>", "Text",ExpressionUUID->"4dd0be1c-3557-4c6b-b5d6-018a395e4a64"],

Cell["\<\
Exact radial equation:
u_xx + [L^2 kappa^2 - ell(ell+1)/x^2 + L^2/x^n] u = 0.
Core condition: u ~ x^(n/4) cos[L/(s x^s)+1], s=(n-2)/2.
Outgoing condition: f_+ ~ exp(i L kappa x).
Pole equation: W_x(u,f_+)=0.
No hard wall at x_R=0.100 is imposed. The core starting coordinate is a \
numerical cutoff, varied in validation. The exact centrifugal term is \
retained; it is not replaced by L^2 in the radial equation.\
\>", "DisplayFormula",ExpressionUUID->"0ee14d2b-4314-4e10-bc97-b8b0f0e5a55e"],

Cell["\<\
Core and outer series. Expand the core into exp(+/-i L/(s x^s)) branches \
weighted by exp(+/-i gamma)/2, and the outgoing wave into exp(i L kappa x) \
times an inverse-x series. Coefficients below index zero vanish; c_0=a_0=1. \
The recurrences are
c_(j+1) = { [s^2(j+1/2)^2-L^2] c_j + L^2 kappa^2 c_(j-2/s) }/[2 sigma i L \
s(j+1)], sigma=+/-1;
a_(j+1) = { [j(j+1)-ell(ell+1)] a_j + L^2 a_(j-n+2) }/[2 i L kappa(j+1)].
The index 2/s is integer for n=3,4,6. Other powers are not implemented.\
\>", "DisplayFormula",ExpressionUUID->"7fd685f7-e991-492c-88fb-7e74739a5013"],

Cell["\<\
An eight-term window, including derivative contributions, controls \
truncation. Isolated zero coefficients cannot imply zero truncation error; \
this corrects the original n=6,ell=2 infinity-series defect. The core cutoff \
shrinks and the outer cutoff grows until their diagnostics meet the requested \
thresholds. Exhausted attempts fail explicitly. These asymptotic diagnostics \
estimate truncation quality; they are not rigorous remainder bounds.\
\>", "Text",ExpressionUUID->"dbf64577-e3ff-4290-a55a-e7bb094718ca"],

Cell["\<\
Propagation. With w=Log x and psi=u/sqrt(x), the exact equation is psi_ww = \
-L^2[kappa^2 exp(2w)-1+exp(-(n-2)w)] psi. Adaptive high-order Taylor \
propagation compares a full step with one using four fewer coefficients, \
halves rejected steps and imposes a finite step limit. Positive real \
rescaling controls magnitude. The supplement additionally accumulates its \
logarithm, restoring absolute Wronskian normalization for Section 6 without \
changing the propagated directions.\
\>", "Text",ExpressionUUID->"e47a99e2-ab15-47c0-9626-cfd46116fb76"],

Cell["\<\
Sheet and path. The supported lower principal momentum sheet satisfies \
-Pi<Arg[kappa]<=0, excluding zero and the negative-real cut itself. The \
outgoing start has L kappa x=iT and unwrapped w=Log[T/|L \
kappa|]+i[Pi/2-Arg(kappa)]. Propagation follows a straight path in this \
unwrapped logarithmic coordinate to a positive real matching point. Its \
imaginary part can exceed Pi; replacing it by principal Log[Exp[w]] would \
change the continuation. The original oscillatory-ray integration is replaced \
by this decaying-start continuation. No reflected pole is inferred, and the \
repulsive inverse-cube adjacent sheet is not computed.\
\>", "Text",ExpressionUUID->"414d9b81-315a-4cc3-8871-58025420d2cb"],

Cell["\<\
Normalization restoration. If a=L^(2/(n-2)) and r0 denotes the original \
dimensionless radius r/beta_n, then x=a r0. The original core solution is \
a^(-n/4) times the scaled-x solution. Therefore W_r0=a^(1-n/4) W_x. The core \
logarithmic factor includes sqrt(h)/2, h=x^s; the outer factor includes \
exp(-T-w/2); all propagation rescaling factors are restored. PLJEvaluate \
returns both Determinant (scaled, used for roots) and \
NormalizedIncomingWronskian (original J_in normalization, used for diagnostic \
comparisons).\
\>", "Text",ExpressionUUID->"384fab49-8f54-4ffe-8b6e-d5b2252857cd"],

Cell["\<\
Profiles and acceptance. Explore: 50 digits/order 32; Check: 75 digits/order \
42; Narrow: 120 digits/order 56; NarrowCheck: 150 digits/order 64. Core/outer \
cutoffs, matching point and step sizes also change. Very narrow seeds \
automatically use the latter pair. Acceptance requires displacement below \
min(10^-11,|Im kappa|/100), a sufficiently small Newton correction estimate \
and winding one on 8- and 16-point local circles. Root movement from the \
validation seed is limited to 0.01. Precision restoration after state \
rescaling is bookkeeping, not accuracy evidence; the changed-parameter and \
width checks are essential.\
\>", "Text",ExpressionUUID->"020c43d5-a240-4bf5-97e3-e7adb7db06b7"],

Cell["\<\
Failures and deduplication. Failed integration, asymptotic initialization, \
root polishing, cutoff comparison or winding checks returns Failure. Root \
refinement remains on the declared lower sheet. Accepted records with the \
same n,ell,gamma,sheet are merged only if their local circles overlap and \
their positions agree within 100 times the larger reported cutoff/Newton \
diagnostic. Ambiguous overlapping roots fail explicitly. These diagnostics \
are not rigorous enclosures. Raw search candidates remain available for \
investigating a count discrepancy. No expected pole count is enforced.\
\>", "Text",ExpressionUUID->"07da7180-0647-40ee-9594-0d642af8f6b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Initialize and select a group (seconds)", "Section",ExpressionUUID->"c9ec7286-3e27-42af-9356-39c5b9da8b83"],

Cell["\<\
Evaluate this cell once. It loads the embedded engine, saved published data, \
original starting guesses and workflow functions. It does not start a search \
or a long calculation. The same readable source is provided in the closed \
appendix at the end.\
\>", "Text",ExpressionUUID->"27956e42-53be-4f6b-a222-95e64d3b6667"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"StringToStream", "[", 
   InterpretationBox[
    StyleBox["\"\<Initialize the numerical engine and publication data\>\"",
     FontColor->RGBColor[0.15, 0.35, 0.55]],
    "(* ::Section:: *)\n(* Power-law Jost zeros: gamma=1, attractive n=3,4,6.\
\n   Self-contained numerical engine. No WKB loci enter discovery or \
acceptance.\n   m=hbar=1; beta_n=(2g)^(1/(n-2)); L=ell+1/2;\n   x=L^(2/(n-2)) \
r/beta_n; kappa=beta_n k/L^(n/(n-2)). *)\nClearAll[\"PLJ`*\"];\n\
Begin[\"PLJ`\"];\n\
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};\n\
version=\"2026-10-14-supp1\";\n\
finiteQ[z_]:=NumberQ[z]&&FreeQ[z,Indeterminate|ComplexInfinity|\
DirectedInfinity[_]];\n\
fail[tag_,data_:<||>]:=Throw[Failure[tag,data],\"PLJ\"];\n\
need[cond_,tag_,data_:<||>]:=If[!TrueQ[cond],fail[tag,data]];\n(* Machine \
numbers are allowed as seeds, but are explicitly interpreted as\n   their \
stored binary values BEFORE high-precision functions are evaluated.\n   This \
does not claim recovery of input digits. Exact input is preferred. *)\n\
lift[z_,wp_]:=N[Rationalize[z,0],wp];\nprofiles=<|\n \
\"Explore\"-><|\"WP\"->50,\"Order\"->32,\"StepGoal\"->22,\"Terms\"->64,\"\
BoundaryGoal\"->22,\"UVh\"->2/25,\"IRPhase\"->80,\"MatchX\"->1,\"StepScale\"->\
1|>,\n \"Check\"-><|\"WP\"->75,\"Order\"->42,\"StepGoal\"->30,\"Terms\"->88,\"\
BoundaryGoal\"->30,\"UVh\"->3/50,\"IRPhase\"->110,\"MatchX\"->21/20,\"\
StepScale\"->4/5|>,\n \
\"Narrow\"-><|\"WP\"->120,\"Order\"->56,\"StepGoal\"->43,\"Terms\"->120,\"\
BoundaryGoal\"->43,\"UVh\"->1/25,\"IRPhase\"->140,\"MatchX\"->1,\"StepScale\"-\
>4/5|>,\n \
\"NarrowCheck\"-><|\"WP\"->150,\"Order\"->64,\"StepGoal\"->52,\"Terms\"->144,\
\"BoundaryGoal\"->52,\"UVh\"->3/100,\"IRPhase\"->180,\"MatchX\"->21/20,\"\
StepScale\"->3/5|>|>;\n\
config[p_String]:=Lookup[profiles,p,Failure[\"UnknownProfile\",<|\"Profile\"->\
p|>]];\nconfig[p_Association]:=Join[profiles[\"Explore\"],p];\n\
normalize[y_]:=Module[{a=Max[Abs[y]]},need[finiteQ[a]&&a>0,\"InvalidState\"];\
y/a];\n\n(* ::Section:: *)\n(* Boundary series in scaled x. Select an \
overlapping WINDOW of terms,\n   never a single minimum: d3=d4=0 for \
n=6,ell=2 is not convergence.\n   Both value and logarithmic derivative tails \
are monitored. These are\n   asymptotic diagnostics, not rigorous remainder \
bounds. *)\n\
seriesSum[terms_List,weights_List,goal_]:=Module[{m=Length[terms]-1,win=8,\n \
scores,j,best,score,F,D,sc},\n \
scores=Table[Max[Abs[terms[[j-win+2;;j+1]]]],{j,win,m}];\n \
best=First[Ordering[scores,1]]+win-1;\n \
F=Total[Take[terms,best+1]];D=Take[weights,best+1].Take[terms,best+1];\n \
sc=Max[1,Abs[F],Abs[D]];\n score=Max[Abs[terms[[best-win+2;;best+1]]],\n   \
Abs[(weights terms)[[best-win+2;;best+1]]]]/sc;\n \
<|\"F\"->F,\"D\"->D,\"Tail\"->score,\"Order\"->best,\"Pass\"->TrueQ[score<10^-\
goal]|>];\n\
core[n_,ell_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],L=ell+1/2,s=(n-2)/2,d=4/(n-2),\n\
 h=lift[cfg[\"UVh\"],cfg[\"WP\"]],m=cfg[\"Terms\"],cs,c,j,ss,branches,y,\
attempt,result=$Failed},\n Do[\n branches=Table[\n \
c=ConstantArray[0,m+1];c[[1]]=N[1,wp];\n \
Do[c[[j+2]]=((s^2(j+1/2)^2-L^2)c[[j+1]]+\n   If[j>=d,L^2 k^2 \
c[[j-d+1]],0])/(2 sig I L s(j+1)),{j,0,m-1}];\n ss=seriesSum[c \
h^Range[0,m],Range[0,m],cfg[\"BoundaryGoal\"]];\n {ss,Exp[sig I(L/(s h)+1)] \
{ss[\"F\"],(s/2-sig I L/h)ss[\"F\"]+s ss[\"D\"]}},\n {sig,{1,-1}}];\n \
If[And@@(#[[1,\"Pass\"]]& /@ branches),\n y=Total[branches[[All,2]]];\n \
result=<|\"State\"->normalize[y],\"LogAmplitude\"->Log[Max[Abs[y]]]+Log[h]/2-\
Log[2],\"W\"->Log[h]/s,\"h\"->h,\n \"Tail\"->Max[branches[[All,1,\"Tail\"]]],\
\"Orders\"->branches[[All,1,\"Order\"]]|>;Break[]];\n \
h*=7/10,{attempt,1,16}];\n \
If[AssociationQ[result],result,fail[\"CoreSeriesNotConverged\",<|\"h\"->h|>]]]\
;\nouter[n_,ell_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],L=ell+1/2,K=(ell+1/2)k,\n \
T=lift[cfg[\"IRPhase\"],cfg[\"WP\"]],m=cfg[\"Terms\"],c,j,w,x,ss,attempt,\
result=$Failed},\n c=ConstantArray[0,m+1];c[[1]]=N[1,wp];\n \
Do[c[[j+2]]=((j(j+1)-ell(ell+1))c[[j+1]]+\n If[j>=n-2,L^2 c[[j-n+3]],0])/(2 I \
K(j+1)),{j,0,m-1}];\n Do[w=Log[T/Abs[K]]+I(Pi/2-Arg[k]);x=Exp[w];\n \
ss=seriesSum[c/x^Range[0,m],-Range[0,m],cfg[\"BoundaryGoal\"]];\n \
If[ss[\"Pass\"],result=<|\"State\"->normalize[{ss[\"F\"],(I K \
x-1/2)ss[\"F\"]+ss[\"D\"]}],\n \"LogAmplitude\"->Log[Max[Abs[{ss[\"F\"],(I K \
x-1/2)ss[\"F\"]+ss[\"D\"]}]]]-T-w/2,\"W\"->w,\"T\"->T,\"Tail\"->ss[\"Tail\"],\
\"Order\"->ss[\"Order\"]|>;Break[]];\n \
T*=3/2,{attempt,1,14}];If[AssociationQ[result],result,fail[\"\
OuterSeriesNotConverged\",<|\"T\"->T|>]]];\n\n(* ::Section:: *)\n(* \
psi=u/sqrt(x), w=Log[x]: psi''=-q(w)psi,\n   q=L^2[kappa^2 \
exp(2w)-1+exp(-(n-2)w)].\n   A high-order Taylor step is compared with the \
same step shortened by\n   four Taylor coefficients. Rejected steps are \
halved. Positive real\n   rescaling preserves determinant zeros and phase \
winding. *)\n\
advance[y0_,w0_,w1_,n_,L_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],ord=cfg[\"Order\"],\
\n y=normalize[lift[y0,cfg[\"WP\"]]],w=lift[w0,cfg[\"WP\"]],end=lift[w1,cfg[\"\
WP\"]],\n \
freq,dist,h,cm,a,j,v,vlow,err,steps=0,rejects=0,maxerr=0,accepted,trial,\
logAmplitude=0,\n \
powers,fac=Table[1/j!,{j,0,cfg[\"Order\"]-2}],tol=10^-cfg[\"StepGoal\"]},\n \
While[Abs[end-w]>10^(-wp+10),\n freq=Max[1,L Sqrt[Abs[k^2 \
Exp[2w]-1+Exp[-(n-2)w]]]];\n \
dist=Min[Abs[end-w],lift[cfg[\"StepScale\"],wp]/12,lift[cfg[\"StepScale\"],wp]\
/freq];\n h=dist(end-w)/Abs[end-w];\n cm=L^2(k^2 \
Exp[2w]2^Range[0,ord-2]+Exp[-(n-2)w](-(n-2))^Range[0,ord-2]-UnitVector[ord-1,\
1])fac;\n a=ConstantArray[0,ord+1];a[[1]]=y[[1]];a[[2]]=y[[2]];\n \
Do[a[[j+3]]=-(Take[cm,j+1].Reverse[Take[a,j+1]])/((j+2)(j+1)),{j,0,ord-2}];\n \
accepted=False;\n \
Do[powers=h^Range[0,ord];v={a.powers,Rest[a].(Range[ord]Most[powers])};\n \
vlow={Take[a,ord-3].Take[powers,ord-3],Take[Rest[a],ord-4].(Range[ord-4]Take[\
powers,ord-4])};\n err=Max[Abs[v-vlow]]/Max[Abs[v]];\n \
If[TrueQ[err<tol],accepted=True;Break[]];h/=2;rejects++,{trial,1,20}];\n \
need[accepted,\"TaylorStepRejected\",<|\"W\"->w,\"Error\"->err|>];\n \
maxerr=Max[maxerr,err];w=SetPrecision[w+h,wp];logAmplitude+=Log[Max[Abs[v]]];\
y=SetPrecision[normalize[v],wp];steps++;\n need[steps<=30000,\"StepLimit\",<|\
\"Steps\"->steps|>]];\n <|\"State\"->y,\"LogAmplitude\"->logAmplitude,\"Steps\
\"->steps,\"RejectedSteps\"->rejects,\"MaxLocalEstimate\"->maxerr|>];\n\n(* \
::Section:: *)\n(* Public evaluation: lower principal kappa sheet, \
-Pi<Arg[kappa]<=0.\n   The outgoing endpoint is K x=iT, followed by a \
straight path in w.\n   Do not replace its imaginary w coordinate by a \
principal Log[Exp[w]].\n   The returned determinant is scaled, so it is NOT \
an absolutely\n   normalized incoming coefficient; its zeros and local \
windings agree. *)\n$ContextPath=PLJ`previousContextPath;End[];\n\
ClearAll[PLJEvaluate,PLJPolish,PLJValidate,PLJVerifyList,PLJDiscover,PLJCount,\
\n PLJBenchmark,PLJPlot,PLJTable,PLJExport,PLJIndependentCheck];\n\
Options[PLJEvaluate]={\"Profile\"->\"Explore\",\"TimeLimit\"->120};\n\
PLJEvaluate[n_Integer,ell_Integer,z_?NumericQ,OptionsPattern[]]:=\
TimeConstrained[\n \
Catch[Module[{cfg=PLJ`config[OptionValue[\"Profile\"]],k,c,o,u,v,w,t=\
AbsoluteTime[]},\n PLJ`need[MemberQ[{3,4,6},n]&&ell>=0,\"Parameters\"];\n \
PLJ`need[AssociationQ[cfg],\"Profile\"];\n k=PLJ`lift[z,cfg[\"WP\"]];\n \
PLJ`need[PLJ`finiteQ[k]&&Abs[k]>0&&Im[k]<=0&&!(Im[k]==0&&Re[k]<0),\"\
OutsideSheet\",\n <|\"Kappa\"->k,\"Allowed\"->\"Im kappa<=0, excluding zero \
and negative real cut\"|>];\n \
c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,cfg];w=N[Log[cfg[\"MatchX\"]],cfg[\
\"WP\"]];\n u=PLJ`advance[c[\"State\"],c[\"W\"],w,n,ell+1/2,k,cfg];\n \
v=PLJ`advance[o[\"State\"],o[\"W\"],w,n,ell+1/2,k,cfg];\n \
<|\"Kappa\"->k,\"Determinant\"->Det[{u[\"State\"],v[\"State\"]}],\"\
OriginState\"->u[\"State\"],\n \
\"OutgoingState\"->v[\"State\"],\"NormalizedIncomingWronskian\"->Exp[c[\"\
LogAmplitude\"]+o[\"LogAmplitude\"]+u[\"LogAmplitude\"]+v[\"LogAmplitude\"]+(\
1-n/4)2 Log[ell+1/2]/(n-2)] \
Det[{u[\"State\"],v[\"State\"]}],\"Core\"->KeyDrop[c,\"State\"],\"Outer\"->\
KeyDrop[o,\"State\"],\n \
\"Propagation\"->{KeyDrop[u,\"State\"],KeyDrop[v,\"State\"]},\"Profile\"->cfg,\
\n \"Seconds\"->N[AbsoluteTime[]-t]|>],\"PLJ\"],OptionValue[\"TimeLimit\"],\
Failure[\"EvaluationTimeout\",<||>]];\n\nBegin[\"PLJ`\"];\n\
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};\n\
det[n_,ell_,z_,p_]:=Module[{e=Global`PLJEvaluate[n,ell,z,\"Profile\"->p]},\n \
If[FailureQ[e],Throw[e,\"PLJ\"],e[\"Determinant\"]]];\n\
inside[z_,{r0_,r1_,a0_,a1_}]:=TrueQ[r0<Abs[z]<r1&&a0<Arg[z]<a1&&Im[z]<0];\n\
$ContextPath=PLJ`previousContextPath;End[];\n\
Options[PLJPolish]={\"Profile\"->\"Explore\",\"Tolerance\"->10^-13,\"\
MaxIterations\"->35,\n \
\"MaxStep\"->1/12,\"Region\"->{1/100000,2,-Pi,0},\"TimeLimit\"->180};\n\
PLJPolish[n_,ell_,seed_?NumericQ,OptionsPattern[]]:=TimeConstrained[Catch[\n \
Module[{p=OptionValue[\"Profile\"],cfg,a,b,fa,fb,c,fc,step,reg=OptionValue[\"\
Region\"],\n \
tol=OptionValue[\"Tolerance\"],wp,j,halves,evals=0,last=Infinity,result=$\
Failed},\n cfg=PLJ`config[p];wp=cfg[\"WP\"];a=PLJ`lift[seed,wp];\n \
PLJ`need[PLJ`inside[a,reg],\"SeedOutsideRegion\"];\n \
b=a+N[Min[10^-5,Abs[a]/10000],wp];\n \
If[!PLJ`inside[b,reg],b=a-N[Min[10^-5,Abs[a]/10000],wp]];\n \
fa=PLJ`det[n,ell,a,p];fb=PLJ`det[n,ell,b,p];evals=2;\n \
Do[PLJ`need[PLJ`finiteQ[fb-fa]&&fb!=fa,\"SecantDegenerate\"];\n \
step=fb(b-a)/(fb-fa);\n \
If[Abs[step]>OptionValue[\"MaxStep\"],step*=OptionValue[\"MaxStep\"]/Abs[step]\
];\n c=b-step;halves=0;\n \
While[!PLJ`inside[c,reg]&&halves<100,step/=2;c=b-step;halves++];\n \
PLJ`need[PLJ`inside[c,reg],\"StepOutsideRegion\"];\n \
fc=PLJ`det[n,ell,c,p];evals++;\n If[Abs[step]<tol&&Abs[fc]<10^-12&&halves==0,\
\n result=<|\"Kappa\"->c,\"Residual\"->Abs[fc],\"LastStep\"->Abs[step],\"\
Iterations\"->j,\"Evaluations\"->evals|>;Break[]];\n \
If[Abs[step]<10^(-wp/2)&&Abs[fc]>=10^-12,PLJ`fail[\"Stagnation\"]];\n \
{a,fa,b,fb}={b,fb,c,fc},{j,OptionValue[\"MaxIterations\"]}];\n \
If[AssociationQ[result],result,Failure[\"NoConvergence\",<|\"LastKappa\"->b,\"\
Residual\"->Abs[fb]|>]]],\"PLJ\"],\n \
OptionValue[\"TimeLimit\"],Failure[\"PolishTimeout\",<||>]];\n\n(* \
::Section:: *)\n(* Validation: re-polish with changed precision, UV/IR \
cutoffs, matching\n   point, Taylor order and step size. Then compare 8- and \
16-point local\n   windings. Width-sensitive tolerances prevent a tiny \
imaginary part\n   being declared resolved solely from an accurate real part. \
*)\nOptions[PLJValidate]={\"TimeLimit\"->1200,\"SeedRadius\"->1/100,\"\
IndependentCheck\"->False};\n\
PLJValidate[n_,ell_,seed_?NumericQ,OptionsPattern[]]:=TimeConstrained[Catch[\n\
 Module[{narrow,p1,p2,tol1,tol2,r1,r2,z,shift,scale,err,h,f,d,rad,vals,steps,\
\n winding={},maxphase={},circleCache=<||>,circleKey,circleValue,e1,e2,ind=\
None,pass,started=AbsoluteTime[]},\n \
narrow=Abs[Im[seed]]<10^-8||(ell>=12&&Abs[Im[seed]]<10^-5);\n \
{p1,p2,tol1,tol2}=If[narrow,{\"Narrow\",\"NarrowCheck\",10^-35,10^-42},{\"\
Explore\",\"Check\",10^-17,10^-22}];\n \
r1=PLJPolish[n,ell,seed,\"Profile\"->p1,\"Tolerance\"->tol1,\"MaxIterations\"-\
>45,\"TimeLimit\"->480];\n If[FailureQ[r1],Throw[r1,\"PLJ\"]];\n \
r2=PLJPolish[n,ell,r1[\"Kappa\"],\"Profile\"->p2,\"Tolerance\"->tol2,\"\
MaxIterations\"->25,\"TimeLimit\"->480];\n \
If[FailureQ[r2],Throw[r2,\"PLJ\"]];z=r2[\"Kappa\"];shift=Abs[z-r1[\"Kappa\"]];\
\n PLJ`need[Abs[z-PLJ`lift[seed,150]]<OptionValue[\"SeedRadius\"],\"\
RootMovedFromSeed\",<|\"Kappa\"->z,\"Seed\"->seed|>];\n \
scale=Min[10^-11,Abs[Im[z]]/100];\n \
PLJ`need[shift<scale,\"CutoffShift\",<|\"Kappa\"->z,\"Shift\"->shift,\"\
Required\"->scale|>];\n \
h=N[10^-7,PLJ`config[p2][\"WP\"]];f=PLJ`det[n,ell,z,p2];\n \
d=(PLJ`det[n,ell,z+h,p2]-PLJ`det[n,ell,z-h,p2])/(2h);\n \
PLJ`need[PLJ`finiteQ[d]&&d!=0,\"DerivativeFailure\"];err=Abs[f/d];\n \
rad=Min[10^-4,Abs[Im[z]]/4,Abs[z]/20];\n \
PLJ`need[err<Min[scale,rad/1000],\"NewtonError\",<|\"Kappa\"->z,\"Estimate\"->\
err|>];\n Do[vals=Table[circleKey=j/count;\n \
If[KeyExistsQ[circleCache,circleKey],circleCache[circleKey],\n \
circleValue=PLJ`det[n,ell,z+rad Exp[N[2Pi I \
circleKey,PLJ`config[p2][\"WP\"]]],p2];\n \
AssociateTo[circleCache,circleKey->circleValue];circleValue],{j,0,count-1}];\n\
 PLJ`need[Min[Abs[vals]]>0,\"ZeroOnLocalContour\"];\n \
steps=Arg[RotateLeft[vals]/vals];AppendTo[winding,Total[steps]/(2Pi)];\
AppendTo[maxphase,Max[Abs[steps]]],{count,{8,16}}];\n \
pass=TrueQ[Max[Abs[winding-1]]<10^-8&&Max[maxphase]<Pi/2&&Im[z]<0];\n \
PLJ`need[pass,\"LocalWindingUnresolved\",<|\"Kappa\"->z,\"Windings\"->winding,\
\"MaxPhaseSteps\"->maxphase|>];\n \
e1=PLJEvaluate[n,ell,z,\"Profile\"->p1];e2=PLJEvaluate[n,ell,z,\"Profile\"->\
p2];\n If[FailureQ[e1]||FailureQ[e2],PLJ`fail[\"FinalEvaluationFailed\"]];\n \
If[TrueQ[OptionValue[\"IndependentCheck\"]],ind=PLJIndependentCheck[n,ell,z,\"\
Profile\"->p2];\n \
PLJ`need[AssociationQ[ind]&&TrueQ[ind[\"Passed\"]],\"IndependentCheckFailed\",\
<|\"Result\"->ind|>]];\n \
<|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Sheet\"->0,\"Kappa\"->z,\"\
Validated\"->True,\n \"Status\"->\"Numerically validated; not a rigorous \
error bound\",\"CutoffPrecisionShift\"->shift,\n \
\"NewtonPositionError\"->err,\"WidthRelativeShift\"->shift/Abs[Im[z]],\n \
\"LocalWindings\"->winding,\"MaximumPhaseSteps\"->maxphase,\"WindingRadius\"->\
rad,\n \"Profiles\"->{p1,p2},\"BoundaryDiagnostics\"->{KeyTake[e1,{\"Core\",\"\
Outer\",\"Propagation\"}],KeyTake[e2,{\"Core\",\"Outer\",\"Propagation\"}]},\n\
 \"IndependentCheck\"->ind,\"Seconds\"->N[AbsoluteTime[]-started]|>],\"PLJ\"],\
\n OptionValue[\"TimeLimit\"],Failure[\"ValidationTimeout\",<|\"Seed\"->seed|>\
]];\n\n\n(* Separate propagation implementation: NDSolve in the SAME \
logarithmic\n   variable and homotopy, using the checked series. This \
independently\n   checks propagation, not the derivation of the boundary \
condition. *)\n\
Options[PLJIndependentCheck]={\"Profile\"->\"Check\",\"TimeLimit\"->300};\n\
PLJIndependentCheck[n_,ell_,z_,OptionsPattern[]]:=TimeConstrained[Catch[\n \
Module[{cfg=PLJ`config[OptionValue[\"Profile\"]],wp,k,L=ell+1/2,c,o,w,solve,u,\
v,e,tol,discrepancy},\n \
wp=cfg[\"WP\"];k=PLJ`lift[z,wp];c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,\
cfg];w=N[Log[cfg[\"MatchX\"]],wp];\n \
solve[init_,a_,b_]:=Module[{y,yp,t,s,del=N[b-a,wp],ww,dom},\n ww=N[a,wp]+del \
t;\n s=Check[NDSolveValue[{y'[t]==del yp[t],\n yp'[t]==-del L^2(k^2 \
Exp[2ww]-1+Exp[-(n-2)ww])y[t],\n \
y[0]==init[[1]],yp[0]==init[[2]]},{y,yp},{t,0,1},WorkingPrecision->wp-15,\n \
AccuracyGoal->Floor[wp/3],PrecisionGoal->Floor[wp/3],MaxSteps->Infinity,\n \
Method->\"StiffnessSwitching\"],$Failed];\n \
PLJ`need[MatchQ[s,{_InterpolatingFunction,_InterpolatingFunction}],\"\
IndependentODEFailure\"];\n dom=#[\"Domain\"]& /@ \
s;PLJ`need[And@@(TrueQ[#[[1,1]]<=0&&#[[1,2]]>=1]& /@ \
dom),\"IndependentEndpointFailure\"];\n PLJ`normalize[(#[N[1,wp]]& /@ s)]];\n \
u=solve[c[\"State\"],c[\"W\"],w];v=solve[o[\"State\"],o[\"W\"],w];\n \
e=PLJEvaluate[n,ell,z,\"Profile\"->cfg];If[FailureQ[e],Throw[e,\"PLJ\"]];\n \
discrepancy=Max[Abs[Det[{u,e[\"OriginState\"]}]],Abs[Det[{v,e[\"OutgoingState\
\"]}]]];\n tol=10^-Min[15,Floor[cfg[\"StepGoal\"]/2]];\n \
<|\"Passed\"->TrueQ[discrepancy<tol],\"ProjectiveStateDiscrepancy\"->\
discrepancy,\n \
\"IndependentDeterminant\"->Det[{u,v}],\"Tolerance\"->tol|>],\"PLJ\"],\
OptionValue[\"TimeLimit\"],Failure[\"IndependentTimeout\",<||>]];\n\n(* \
::Section:: *)\n(* Atomic checkpoints and front-end progress. ETA is a moving \
estimate,\n   not a promise. Adaptive contour work displays evaluations, not \
a\n   misleading percentage. Headless runs print periodic progress. *)\n\
Begin[\"PLJ`\"];\n\
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};\n\
save[file_,data_]:=If[StringQ[file],Module[{dir=DirectoryName[ExpandFileName[\
file]],tmp=file<>\".tmp\"},\n \
If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];\
\n Export[tmp,data,\"WXF\"];RenameFile[tmp,file,OverwriteTarget->True]]];\n\
clockText[seconds_]:=If[seconds<60,ToString[Round[seconds]]<>\" s\",\n \
If[seconds<3600,ToString[Round[seconds/60,1/10]]<>\" \
min\",ToString[Round[seconds/3600,1/10]]<>\" h\"]];\n\
panel[label_,done_,total_,start_,extra_,initial_:0]:=Column[{Style[label,Bold]\
,\n ProgressIndicator[done,{0,Max[1,total]}],\n Row[{done,\" / \",total,\"   \
elapsed: \",clockText[AbsoluteTime[]-start],\n \"   estimated remaining: \
\",If[done>initial,clockText[(AbsoluteTime[]-start)(total-done)/(done-initial)\
],\"estimating...\"]}],extra}];\nSetAttributes[runMonitor,HoldAll];\n\
runMonitor[body_,display_]:=If[$FrontEnd===Null,body,\n \
Monitor[body,Dynamic[display,UpdateInterval->1,TrackedSymbols:>{}]]];\n\
readCheckpoint[file_,sig_]:=Module[{r},If[!StringQ[file]||!FileExistsQ[file],\
Return[{}]];\n r=Quiet[Check[Import[file,\"WXF\"],$Failed]];\n \
need[AssociationQ[r]&&Lookup[r,\"Signature\",None]===sig,\"CheckpointMismatch\
\",<|\"File\"->file|>];\n r[\"Records\"]];\n\
$ContextPath=PLJ`previousContextPath;End[];\n\
Options[PLJVerifyList]={\"Checkpoint\"->None,\"IndependentCheck\"->False,\"\
TimeLimitPerRoot\"->1200};\n\
PLJVerifyList[n_,ell_,list_List,OptionsPattern[]]:=Catch[Module[{seeds,\
records,sig,file=OptionValue[\"Checkpoint\"],\n \
done,initial,total,start=AbsoluteTime[],r,j,status=\"Starting\",ind=\
OptionValue[\"IndependentCheck\"]},\n \
seeds=If[MatrixQ[list,NumericQ]&&Dimensions[list][[-1]]==2,Complex@@@list,\
list];\n PLJ`need[VectorQ[seeds,NumericQ],\"InvalidSeedList\"];\n \
sig=Hash[{PLJ`version,\"verify\",n,ell,seeds,ind},\"SHA256\"];\n \
records=PLJ`readCheckpoint[file,sig];done=Length[records];initial=done;total=\
Length[seeds];\n PLJ`runMonitor[\n Do[status=\"Validating seed \
\"<>ToString[j];\n \
r=PLJValidate[n,ell,seeds[[j]],\"IndependentCheck\"->ind,\"TimeLimit\"->\
OptionValue[\"TimeLimitPerRoot\"]];\n \
AppendTo[records,<|\"Seed\"->seeds[[j]],\"Result\"->r,\n \"ReferenceAgreement\
\"->TrueQ[AssociationQ[r]&&Abs[r[\"Kappa\"]-PLJ`lift[seeds[[j]],150]]<10^-7]|>\
];\n done=j;PLJ`save[file,<|\"Signature\"->sig,\"Records\"->records,\"\
Completed\"->done==total|>];\n If[$FrontEnd===Null,Print[\"Validated \",done,\
\"/\",total,\": \",If[FailureQ[r],r[[1]],\"accepted\"]]],\n \
{j,done+1,total}],PLJ`panel[\"Reference-list \
verification\",done,total,start,status,initial]];\n \
<|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Records\"->records,\n \
\"Accepted\"->Select[Lookup[records,\"Result\"],AssociationQ[#]&&TrueQ[#[\"\
Validated\"]]&],\n \"Complete\"->done==total,\"Coverage\"->\"Only supplied \
seeds; no completeness claim\"|>],\"PLJ\"];\n\n(* Deterministic polar lattice \
plus near-axis starts, independent of WKB\n   curves and of the reference \
lists. Every seed and failure is saved.\n   Discovery outputs candidates; \
only PLJValidate promotes a candidate.\n   Clusters are disclosed, not \
counted as a proof of root multiplicity. *)\n\
Options[PLJDiscover]={\"Region\"->{1/20,5/4,-Pi+1/1000,-1/1000},\"\
RadialPoints\"->10,\n \
\"AngularPoints\"->16,\"AxisPoints\"->30,\"Checkpoint\"->None,\"MaxSeeds\"->\
Infinity,\n \
\"TimeLimit\"->3600,\"TimeLimitPerSeed\"->120,\"Profile\"->\"Explore\"};\n\
PLJDiscover[n_,ell_,OptionsPattern[]]:=Catch[Module[{reg=OptionValue[\"Region\
\"],rs,ths,seeds,axis,\n \
records,sig,file=OptionValue[\"Checkpoint\"],done,total,start=AbsoluteTime[],\
j,r,z,\n candidates={},clusters={},roots,stopped=False,status=\"Starting\",\
profile=OptionValue[\"Profile\"]},\n \
PLJ`need[MatchQ[reg,{_,_,_,_}]&&TrueQ[0<reg[[1]]<reg[[2]]&&-Pi<reg[[3]]<reg[[\
4]]<0],\"SearchRegion\"];\n \
rs=Subdivide[reg[[1]],reg[[2]],OptionValue[\"RadialPoints\"]+1][[2;;-2]];\n \
ths=Subdivide[reg[[3]],reg[[4]],OptionValue[\"AngularPoints\"]+1][[2;;-2]];\n \
seeds=Flatten[Outer[Times,rs,Exp[I ths]]];\n axis=If[OptionValue[\"AxisPoints\
\"]>0,Flatten[Table[sign rr-I/10^8,\n \
{sign,{-1,1}},{rr,Subdivide[reg[[1]],reg[[2]],OptionValue[\"AxisPoints\"]+1][[\
2;;-2]]}]],{}];\n seeds=Join[seeds,axis];total=Length[seeds];\n \
sig=Hash[{PLJ`version,\"discover\",n,ell,seeds,profile},\"SHA256\"];\n \
records=PLJ`readCheckpoint[file,sig];done=Length[records];\n PLJ`runMonitor[\n\
 Do[If[AbsoluteTime[]-start>OptionValue[\"TimeLimit\"]||j-done>OptionValue[\"\
MaxSeeds\"],stopped=True;Break[]];\n status=\"Polishing seed \"<>ToString[j];\
\n r=PLJPolish[n,ell,seeds[[j]],\"Profile\"->profile,\"Tolerance\"->10^-12,\n \
\"Region\"->{reg[[1]]/2,reg[[2]]+1/10,-Pi,0},\"TimeLimit\"->OptionValue[\"\
TimeLimitPerSeed\"]];\n \
AppendTo[records,<|\"Seed\"->seeds[[j]],\"Result\"->r|>];\n \
PLJ`save[file,<|\"Signature\"->sig,\"Records\"->records,\"Completed\"->Length[\
records]==total|>];\n If[$FrontEnd===Null&&Mod[j,10]==0,Print[\"Discovery \
\",j,\"/\",total]],\n {j,done+1,total}],PLJ`panel[\"Independent seed \
discovery\",Length[records],total,start,status,done]];\n \
roots=Cases[Lookup[records,\"Result\"],a_Association/;KeyExistsQ[a,\"Kappa\"]:\
>a[\"Kappa\"]];\n \
Do[If[candidates=={}||Min[Abs[candidates-z]]>10^-7,AppendTo[candidates,z],\n \
AppendTo[clusters,<|\"Candidate\"->z,\"Representative\"->First[MinimalBy[\
candidates,Abs[#-z]&]]|>]],{z,roots}];\n \
<|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Candidates\"->\
SortBy[candidates,Re],\n \
\"ClusteredCandidates\"->clusters,\"Records\"->records,\"CompletedSeeds\"->\
Length[records],\n \
\"TotalSeeds\"->total,\"Complete\"->Length[records]==total,\n \
\"Coverage\"->\"Finite starts plus near-axis starts; candidates are \
unvalidated and completeness is not established\"|>],\"PLJ\"];\n\n(* \
::Section:: *)\n(* Argument-principle audit of a specified annular sector. \
Repeated nested\n   boundary sampling AND changed solver settings must agree. \
The returned\n   count is a numerical estimate, never a rigorous completeness \
theorem.\n   Unresolved phase jumps, budget exhaustion and boundary zeros \
fail closed.\n   Checkpoint samples are reusable on an identical resumed \
call. *)\n\
Options[PLJCount]={\"Profile\"->\"Explore\",\"CheckProfile\"->\"Check\",\"\
SegmentsPerEdge\"->12,\n \
\"MaxDepth\"->96,\"MaxEvaluations\"->12000,\"TimeLimit\"->3600,\"Checkpoint\"-\
>None};\nPLJCount[n_,ell_,reg_List,OptionsPattern[]]:=Module[{cache=<||>,\
passes={},file=OptionValue[\"Checkpoint\"],\n \
signature,old,start=AbsoluteTime[],evals=0,current=\"Starting\",result,cp,fun,\
seg,one,\n \
cfgs={OptionValue[\"Profile\"],OptionValue[\"Profile\"],OptionValue[\"\
CheckProfile\"]},\n \
base=OptionValue[\"SegmentsPerEdge\"],maxdepth=OptionValue[\"MaxDepth\"],\
maxeval=OptionValue[\"MaxEvaluations\"],\n \
budget=OptionValue[\"TimeLimit\"],corners,j,res,counts},\n \
signature=Hash[{PLJ`version,\"count\",n,ell,reg,cfgs,base,maxdepth},\"SHA256\"\
];\n cp[]:=PLJ`save[file,<|\"Signature\"->signature,\"Samples\"->cache,\"\
Passes\"->passes|>];\n result=Catch[\n \
PLJ`need[Length[reg]==4&&TrueQ[0<reg[[1]]<reg[[2]]&&-Pi<reg[[3]]<reg[[4]]<0],\
\"CountRegion\"];\n If[StringQ[file]&&FileExistsQ[file],old=Import[file,\"WXF\
\"];\n PLJ`need[AssociationQ[old]&&old[\"Signature\"]===signature,\"\
CheckpointMismatch\"];\n cache=old[\"Samples\"];passes=old[\"Passes\"]];\n \
corners={{reg[[1]],reg[[3]]},{reg[[2]],reg[[3]]},{reg[[2]],reg[[4]]},{reg[[1]]\
,reg[[4]]},{reg[[1]],reg[[3]]}};\n \
fun[point_,profile_]:=Module[{key=ToString[{profile,point},InputForm],e,z},\n \
If[KeyExistsQ[cache,key],Return[cache[key][\"Determinant\"]]];\n \
PLJ`need[evals<maxeval&&AbsoluteTime[]-start<budget,\"CountBudgetExhausted\",<\
|\"NewEvaluations\"->evals|>];\n z=N[point[[1]]Exp[I \
point[[2]]],PLJ`config[profile][\"WP\"]];\n \
e=PLJEvaluate[n,ell,z,\"Profile\"->profile];If[FailureQ[e],Throw[e,\"PLJ\"]];\
\n PLJ`need[Abs[e[\"Determinant\"]]>0,\"ZeroOnCountBoundary\",<|\"Point\"->\
point|>];\n \
AssociateTo[cache,key->KeyTake[e,{\"Kappa\",\"Determinant\",\"Core\",\"Outer\"\
,\"Propagation\"}]];\n evals++;If[Mod[evals,25]==0,cp[]];e[\"Determinant\"]];\
\n seg[a_,b_,fa_,fb_,profile_,depth_]:=Module[{mid=(a+b)/2,fm,d1,d2,d},\n \
fm=fun[mid,profile];d1=Arg[fm/fa];d2=Arg[fb/fm];d=Arg[fb/fa];\n \
If[depth>=2&&Max[Abs[{d1,d2}]]<2/5&&Abs[d1+d2-d]<1/100,\n \
{d1+d2,Max[Abs[{d1,d2}]],Min[Abs[{fa,fm,fb}]]},\n \
PLJ`need[depth<maxdepth,\"CountRefinementLimit\",<|\"Segment\"->{a,b}|>];\n \
With[{left=seg[a,mid,fa,fm,profile,depth+1],right=seg[mid,b,fm,fb,profile,\
depth+1]},\n \
{left[[1]]+right[[1]],Max[left[[2]],right[[2]]],Min[left[[3]],right[[3]]]}]]];\
\n one[profile_,m_]:=Module[{parts={},points,a,b},\n \
Do[points=Table[corners[[edge]]+(corners[[edge+1]]-corners[[edge]])q/m,{q,0,m}\
];\n Do[a=points[[q]];b=points[[q+1]];AppendTo[parts,seg[a,b,fun[a,profile],\
fun[b,profile],profile,0]],{q,m}],{edge,4}];\n \
<|\"Profile\"->profile,\"SegmentsPerEdge\"->m,\"Winding\"->Total[parts[[All,1]\
]]/(2Pi),\n \
\"MaxPhaseStep\"->Max[parts[[All,2]]],\"MinBoundaryMagnitude\"->Min[parts[[\
All,3]]]|>];\n PLJ`runMonitor[\n Do[current=\"Boundary pass \"<>ToString[j]<>\
\" of 3\";\n \
res=one[cfgs[[j]],If[j==1,base,2base]];AppendTo[passes,res];cp[],{j,Length[\
passes]+1,3}],\n Column[{Style[\"Numerical contour-count \
audit\",Bold],ProgressIndicator[Appearance->\"Percolate\"],\n \
current,Row[{\"New evaluations: \",evals,\"   cached: \",Length[cache],\"   \
elapsed: \",PLJ`clockText[AbsoluteTime[]-start]}],\n \"Adaptive refinement: \
remaining time is not predictable.\"}]];\n counts=Lookup[passes,\"Winding\"];\
\n PLJ`need[Max[Abs[counts-Round[counts]]]<10^-8&&Length[DeleteDuplicates[\
Round[counts]]]==1&&First[counts]>=-10^-8,\n \
\"ContourCountDisagrees\",<|\"Passes\"->passes|>];\n \
<|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Count\"->Round[\
First[counts]],\n \
\"Passes\"->passes,\"Samples\"->Length[cache],\"Seconds\"->N[AbsoluteTime[]-\
start],\n \"Status\"->\"Numerically stable count on this region; finite \
sampling is not a proof\"|>,\"PLJ\"];\n cp[];result];\n\n\
ClearAll[PLJReconcile];\n\
PLJReconcile[count_Association,accepted_List]:=Module[{roots,inside,radii,\
disjoint,consistent},\n \
roots=Select[accepted,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",False]]&];\
\n inside=Select[roots,PLJ`inside[#[\"Kappa\"],count[\"Region\"]]&];\n \
disjoint=And@@Flatten[Table[Abs[inside[[i,\"Kappa\"]]-inside[[j,\"Kappa\"]]]>\
\n inside[[i,\"WindingRadius\"]]+inside[[j,\"WindingRadius\"]],{i,Length[\
inside]},{j,i+1,Length[inside]}]];\n \
consistent=And@@(#[\"Power\"]==count[\"Power\"]&&#[\"Ell\"]==count[\"Ell\"]&&#\
[\"Gamma\"]==1& /@ roots);\n \
<|\"RegionCount\"->count[\"Count\"],\"AcceptedInside\"->Length[inside],\"\
DisjointLocalContours\"->disjoint,\n \
\"NumericallyReconciled\"->TrueQ[consistent&&disjoint&&Length[inside]==count[\
\"Count\"]],\n \"Scope\"->\"Specified annular sector only; excluded regions \
and global completeness remain untested\"|>];\n\n(* ::Section:: *)\n(* \
User-facing tables, plots, portable exports, and a local timing sample. *)\n\
PLJBenchmark[]:=Module[{rows={},e,t},\n \
Do[e=PLJEvaluate[n,ell,2/5-I/3];AppendTo[rows,<|\"Power\"->n,\"Ell\"->ell,\n \
\"SecondsPerEvaluation\"->If[AssociationQ[e],e[\"Seconds\"],e],\n \
\"Approx20EvaluationPolishSeconds\"->If[AssociationQ[e],20 \
e[\"Seconds\"],Missing[\"Failed\"]]|>],\n \
{n,{3,4,6}},{ell,{2,8,20}}];Dataset[rows]];\n\
PLJTable[rows_List]:=Grid[Prepend[\n \
({#[\"Power\"],#[\"Ell\"],#[\"Gamma\"],#[\"Sheet\"],NumberForm[Re[#[\"Kappa\"]\
],{12,9}],\n \
ScientificForm[Im[#[\"Kappa\"]],6],#[\"Validated\"],ScientificForm[#[\"\
CutoffPrecisionShift\"],3],\n \
ScientificForm[#[\"WidthRelativeShift\"],3],Round[#[\"Seconds\"]]}& /@\n \
Select[rows,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",False]]&]),\n \
{\"n\",\"ell\",\"gamma\",\"m\",\"Re kappa\",\"Im kappa\",\"Passed\",\"cutoff \
shift\",\"shift / |Im kappa|\",\"seconds\"}],\n \
Frame->All,Alignment->Left,Background->{None,{LightBlue}}];\n\
PLJPlot[rows_List]:=Module[{groups,panels},\n \
groups=GroupBy[Select[rows,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",\
False]]&],Lookup[#,{\"Power\",\"Ell\"}]&];\n panels=Table[ListPlot[ReIm /@ \
Lookup[groups[key],\"Kappa\"],Frame->True,Axes->False,\n FrameLabel->{\"Re \
kappa_n\",\"Im kappa_n\"},PlotLabel->Row[{\"n = \",key[[1]],\"; ell = \
\",key[[2]],\"; gamma = 1; m = 0\"}],\n \
PlotRange->All,ImageSize->360,PlotStyle->Directive[Blue,PointSize[.015]]],{\
key,Keys[groups]}];\n If[panels=={},\"No accepted poles to \
plot.\",GraphicsGrid[Partition[panels,UpTo[3]],ImageSize->Min[1100,380 \
Min[3,Length[panels]]]]]];\nClearAll[PLJQuickChecks];\n\
PLJQuickChecks[]:=Module[{r,c,wp=50,e,tests={},u,v,jin,jout},\n (* Exact \
counterexample to the old minimum-term rule. *)\n \
c={1};Do[AppendTo[c,((j(j+1)-6)c[[j+1]]+If[j>=4,c[[j-3]],0])/(-(j+1))],{j,0,6}\
];\n AppendTo[tests,<|\"Check\"->\"Gapped n=6 infinity \
recurrence\",\"Passed\"->(c[[4]]==0&&c[[5]]==0&&c[[6]]==-1/5)|>];\n \
AppendTo[tests,<|\"Check\"->\"Upper half-plane \
rejected\",\"Passed\"->FailureQ[PLJEvaluate[3,2,1/2+I/10]]|>];\n \
Do[e=PLJEvaluate[n,2,2/5];\n If[AssociationQ[e],{u,v}=Lookup[e,{\"OriginState\
\",\"OutgoingState\"}];\n jin=Det[{u,v}];jout=Det[{u,Conjugate[v]}];\n \
AppendTo[tests,<|\"Check\"->\"Real-axis conjugacy, n=\"<>ToString[n],\n \
\"Passed\"->TrueQ[Max[Abs[Im[u]]]<10^-20&&Abs[Abs[jin/jout]-1]<10^-20],\n \
\"Note\"->\"Structural check only; conjugate errors can pass\"|>],\n \
AppendTo[tests,<|\"Check\"->\"Real-axis evaluation, \
n=\"<>ToString[n],\"Passed\"->False,\"Failure\"->e|>]],{n,{3,4,6}}];\n \
Dataset[tests]];\n(* Presentation/data changes only: numerical engine and \
checkpoint signatures unchanged. *)\n\
ClearAll[PLJMergeRecords,PLJCurrentRecords,PLJExport];\n\
PLJMergeRecords[rows_List]:=Catch[Module[{out={},r,matches,j,a,tol,overlap},\n\
 Do[If[AssociationQ[r]&&TrueQ[Lookup[r,\"Validated\",False]],\n \
matches=Select[Range[Length[out]],Lookup[out[[#]],{\"Power\",\"Ell\",\"Gamma\"\
,\"Sheet\"}]===Lookup[r,{\"Power\",\"Ell\",\"Gamma\",\"Sheet\"}]&];\n \
j=0;Do[a=out[[q]];tol=100 \
Max[a[\"CutoffPrecisionShift\"],r[\"CutoffPrecisionShift\"],a[\"\
NewtonPositionError\"],r[\"NewtonPositionError\"]];\n \
overlap=Abs[a[\"Kappa\"]-r[\"Kappa\"]]<a[\"WindingRadius\"]+r[\"WindingRadius\
\"];\n If[overlap,If[Abs[a[\"Kappa\"]-r[\"Kappa\"]]<=tol,j=q;Break[],Throw[\
Failure[\"AmbiguousOverlappingRoots\",<|\"First\"->a,\"Second\"->r|>]]]],{q,\
matches}];\n \
If[j==0,AppendTo[out,Join[r,<|\"Provenance\"->Lookup[r,\"Provenance\",{\"\
Unspecified validated record\"}]|>]],\n out[[j]]=Join[out[[j]],<|\"Provenance\
\"->DeleteDuplicates[Join[Lookup[out[[j]],\"Provenance\",{}],Lookup[r,\"\
Provenance\",{\"Current session\"}]]]|>]]],{r,rows}];out]];\n\
PLJCurrentRecords[]:=Module[{rows=If[ValueQ[PLJSavedRecords],PLJSavedRecords,{\
}],a},\n Do[If[AssociationQ[a]&&KeyExistsQ[a,\"Accepted\"],rows=Join[rows,a[\"\
Accepted\"]]],{a,{verified,found}}];\n \
If[AssociationQ[allVerified],Do[If[AssociationQ[a],rows=Join[rows,Lookup[a,\"\
Accepted\",{}]]],{a,Values[allVerified]}]];\n PLJMergeRecords[rows]];\n\
Options[PLJExport]={\"RegionAudits\"->Automatic};\n\
PLJExport[rows_List,file_String,OptionsPattern[]]:=Module[{good=\
PLJMergeRecords[rows],groups,data,audits},\n If[FailureQ[good],Return[good]];\
\n audits=Replace[OptionValue[\"RegionAudits\"],Automatic:>If[ValueQ[\
PLJSavedAudits],PLJSavedAudits,{}]];\n \
groups=GroupBy[good,Lookup[#,{\"Power\",\"Ell\"}]&,Lookup[#,\"Kappa\"]&];\n \
data=<|\"FormatVersion\"->1,\"Conventions\"-><|\"Mass\"->1,\"Hbar\"->1,\"L\"->\
\"ell+1/2\",\"Potential\"->\"-g/r^n, g>0\",\"Gamma\"->1,\"Boundary\"->\"u ~ \
x^(n/4) cos[L/(s x^s)+1], s=(n-2)/2; not a hard wall\",\"Sheet\"->\"Lower \
principal kappa sheet, m=0\",\"Kappa\"->\"beta_n k/L^(n/(n-2)); \
beta_n=(2g)^(1/(n-2)); for n=3, D=L^3 kappa/2\"|>,\n \
\"Poles\"->groups,\"Coordinates\"->Map[ReIm /@ \
#&,groups],\"Records\"->good,\"RegionAudits\"->audits,\n \
\"Scope\"->\"Validated finite collection; counts apply only to their \
explicitly audited regions. No global completeness or symmetry asserted.\"|>;\
\n Put[data,file];file];\nClearAll[PLJSelectedRecords];\n\
PLJSelectedRecords[]:=Module[{r=PLJCurrentRecords[]},If[FailureQ[r],r,Select[\
r,#[\"Power\"]==PLJPower&&#[\"Ell\"]==PLJEll&]]];\n\n(* Rounded seed lists \
from the audited upload. Not newly validated pole data. *)\nPLJReferenceSeeds \
= <|\n  {3, 2} -> {{-0.2781263323, -0.0175254980}, {-0.0208233157, \
-0.4017714910}, {0.2903958066, -0.0313187314}},\n  {3, 8} -> {{-0.4090294116, \
-0.1085257858}, {-0.3191477747, -0.2847047856}, {-0.1975949057, \
-7.0413149104*^-7}, {-0.1719666590, -0.3877796691}, {-0.0057668444, \
-0.4220772911}, {0.1609442343, -0.3922212890}, {0.1975956216, \
-8.6027253179*^-7}, {0.3103078956, -0.2940930311}, {0.4060965201, \
-0.1225980891}},\n  {3, 20} -> {{-0.4117907799, -0.0790084932}, \
{-0.3982114924, -0.1605998794}, {-0.3908574037, -0.0071402218}, \
{-0.3633035087, -0.2331315860}, {-0.3148672983, -0.2934872493}, \
{-0.2578034263, -0.3410588028}, {-0.1956229805, -0.3760955849}, \
{-0.1311527540, -1.3247440046*^-21}, {-0.1310665071, -0.3993343179}, \
{-0.0662583364, -0.4120658574}, {-0.0021805345, -0.4161194412}, \
{0.0618571067, -0.4125975541}, {0.1266279403, -0.4005197195}, {0.1311527540, \
-1.6183146018*^-21}, {0.1912610355, -0.3780473417}, {0.2536843089, \
-0.3438451566}, {0.3111983819, -0.2971440241}, {0.3603590053, -0.2376562042}, \
{0.3931221447, -0.0102520923}, {0.3963926578, -0.1659036703}, {0.4117866524, \
-0.0847042257}},\n  {4, 2} -> {{-0.2259731646, -0.5353031771}, {0.3695697608, \
-0.4272623881}},\n  {4, 8} -> {{-0.5344537847, -0.4492412395}, \
{-0.2257995502, -0.5726089355}, {-0.0028566376, -0.4449914655}, \
{0.0690309610, -0.5547135398}, {0.3086796498, -0.4825081491}, {0.4805099806, \
-0.3163005098}, {0.5458199621, -0.0836986197}},\n  {4, 20} -> \
{{-0.6490127658, -0.3357078138}, {-0.5110351168, -0.4675599443}, \
{-0.3828262985, -0.5389474246}, {-0.2640194568, -0.5772432373}, \
{-0.1544896652, -0.5936543928}, {-0.0534454053, -0.5953903913}, {0.0, \
-0.2747868829}, {0.0420603521, -0.5869337084}, {0.1351348230, -0.5680993808}, \
{0.2255321478, -0.5364397715}, {0.3108158324, -0.4905480653}, {0.3880512454, \
-0.4301435289}, {0.4539467082, -0.3555830691}, {0.4722432569, -0.0009076671}, \
{0.5044162682, -0.2678647277}, {0.5326533754, -0.0654810923}, {0.5337395711, \
-0.1692355157}},\n  {6, 2} -> {{-0.2336412935, -0.6291866101}, {0.6576283503, \
-0.1724542780}},\n  {6, 8} -> {{-0.6331738258, -0.1777205276}, \
{-0.4890294972, -0.4275012514}, {-0.6011046129, -0.5924202146}, \
{-0.2749067773, -0.5339639891}, {-0.0944421327, -0.5727732202}, \
{0.0773240834, -0.6327885003}, {0.3611817270, -0.6095480261}, {0.6057043994, \
-0.3939780314}, {0.6740488978, -0.0824554527}},\n  {6, 20} -> \
{{-0.6368355787, -0.0251328004}, {-0.6369853869, -0.1570714658}, \
{-0.5993709510, -0.2692762376}, {-0.5452566873, -0.3640622808}, \
{-0.4901336207, -0.4434012620}, {-0.7858891266, -0.7858942483}, \
{-0.4353520190, -0.4848452842}, {-0.3550776882, -0.5145031229}, \
{-0.2748239915, -0.5436345012}, {-0.1965108700, -0.5669616581}, \
{-0.1189121054, -0.5853245053}, {-0.0408256701, -0.6016625119}, {1.638*^-7, \
-0.4567885661}, {0.0451615476, -0.6578298323}, {0.1903214534, -0.6682280274}, \
{0.3276264710, -0.6312980186}, {0.4491341225, -0.5610703224}, {0.5496043036, \
-0.4642363777}, {0.5624476332, -0.0003044969}, {0.6236932973, -0.3461675585}, \
{0.6644557644, -0.2127367577}, {0.6610078693, -0.0740579738}}\n  |>;\n\n\n\
PLJReferenceSeeds=Rationalize[PLJReferenceSeeds,0];\n\nSUPPublished = \
{<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, \n      \
\"Kappa\" -> -0.411790779911443682447083747792416442569905024988673393502\\\n\
839542506555735618555506270570227375768`74.4438175368281 - \n        \
0.0790084931999446218876578203461009062773302243863129442110958766792\\\n\
31133560901955868034410714951`73.72681763989769*I, \"CutoffPrecisionShift\" \
-> \n       \
1.107901562108644967531920612031709572481356926298`20.738165245465208*^\\\n\
-29, \"NewtonPositionError\" -> \
4.587379943432062127157628599350254720448947244\\\n\
94398454887973914652142868218693885776221961079943123616`74.07650203575552*^-\
\\\n34, \"WidthRelativeShift\" -> \n       \
1.4022562856690722341140961115152097308609138372146`20.738165245465208\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2845568732637, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`74.0067\
\\\n2112269521}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 88.316373|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.398211492374209146781509544564451087890663467810834711333\\\n\
626464884154631710136490605873035148957`74.56112733531062 - \n        \
0.1605998793715116917018589942831088277374238712722277362543342868001\\\n\
11664259764255133448486987806`74.16677659844449*I, \"CutoffPrecisionShift\" \
-> \n       \
7.05966020989583622166061040997000185240041758062`21.749425403542244*^\\\n\
-29, \"NewtonPositionError\" -> \
7.712763981727881861756129060695032753404855302\\\n\
73672934272226607849699644769130604646887266327768123097`74.13720029836871*^-\
\\\n34, \"WidthRelativeShift\" -> \n       \
4.3958066702932575042045768355560913271430399120616`21.749425403542244\\\n\
*^-28, \"LocalWindings\" -> {1.`74.24093907640872, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\
\\\n09882779983}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 87.97347|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.390857403664442291137331912969328428839445640624648042685\\\n\
562896689241626818396602900164937705505`74.4562098387543 - \n        \
0.0071402218135556843467435683768651264979748855560111743547455541454\\\n\
86292847291959924346419453395`72.71790680865492*I, \"CutoffPrecisionShift\" \
-> \n       \
4.78609332680644525247219618228181378114820036893`20.3934759391394*^-30\\\n, \
\"NewtonPositionError\" -> 9.083765863684715196003997306537776280578813040485\
\\\n87161110057338092308474561312634493727037773496511`74.15397777347492*^-37,\
 \n      \"WidthRelativeShift\" -> \n       \
6.703003704618902753112704747069`20.3934759391394*^-28, \n      \
\"LocalWindings\" -> {1.`74.25069320943359, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9925\
\\\n874771752}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 87.835476|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.363303508675168743094209988578423457953919701488141887559\\\n\
437819039439213962315058394965217198527`74.46306016473147 - \n        \
0.2331315860224386362040655609265928747625802663361065642029601055315\\\n\
48320731132390975072711245119`74.27040299392509*I, \"CutoffPrecisionShift\" \
-> \n       \
1.4182849134916033908067369874347441714499959442493`21.988326020020875\\\n\
*^-28, \"NewtonPositionError\" -> \
9.1825260074677774138685692397282695335200932\\\n\
8473298469790220975441927703201137402495061240742574080896`74.11351829952943*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
6.0836240068949522992294210923502538666255440266237`21.988326020020875\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21660639842301, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999998`73.994\
\\\n0584113598}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 86.61936|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.314867298348050992598198578150491598491963310651218434206\\\n\
061344657379618223855130231648200324251`74.34570514378773 - \n        \
0.2934872493324924094207116208732180672377221955433675518139891159765\\\n\
79240812655740213890927786793`74.3151724290821*I, \"CutoffPrecisionShift\" -> \
\n       1.2867688810220747741053563297985192899380240599484`21.\
80752744402136*^\\\n-28, \"NewtonPositionError\" -> \
9.966059466324994175159591699707364634265473156\\\n\
6482733830110279527853613203333613543220827492194278564`74.07713995019694*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
4.3844115338867455168772742720598373980417496024603`21.80752744402136*^\\\n\
-28, \"LocalWindings\" -> {1.`74.21637729301031, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999996`73.99429\
\\\n800936903}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 85.806821|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.257803426285410601160610281697031111650566551166238817988\\\n\
810752914612073989082775140862956776999`74.26543130158642 - \n        \
0.3410588027616173953041317871212940873194142679664021904857560178400\\\n\
66738960605229128838677277355`74.38697787134451*I, \"CutoffPrecisionShift\" \
-> \n       \
1.4702449435513100761644308753557925911737180526532`21.95370693575681*^\\\n\
-28, \"NewtonPositionError\" -> \
1.088802490280454795825319467885050313957157146\\\n\
195569307692271609448384111911293530332044122981340705`74.06130699513228*^-35\
\\\n, \"WidthRelativeShift\" -> \n       \
4.3108253815660517022667385378799453995979557433525`21.95370693575681*^\\\n\
-28, \"LocalWindings\" -> {1.`74.21478120004706, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99633\
\\\n482104176}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 85.174506|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.195622980463918405999013998057700740637755568809819601532\\\n\
040942511542322427261160998913521296035`74.21203325024402 - \n        \
0.3760955849129890596236252052925732100501503441335928742722157296518\\\n\
90003256623522923083408737653`74.49592423122766*I, \"CutoffPrecisionShift\" \
-> \n       \
1.0260270125805103923339405624265249693385763115269`21.78506756813262*^\\\n\
-28, \"NewtonPositionError\" -> \
5.942445926167106562970609998132603757887564600\\\n\
68533694809595867978470538212783768141330601229209467`74.11520928188487*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
2.7281017213160986416473383160568271579622550276452`21.78506756813262*^\\\n\
-28, \"LocalWindings\" -> {1.`74.21984416943702, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99156\
\\\n963193356}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 83.474931|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.131152754019210098588461991886026498774159884075360039872\\\n\
04041765244945043858742829101320707324530253588270413415971592921434475495122\
\\\n75052393996498417576540035883257761893`149.5513493554654 - \n        \
1.3247440046193056938024064899636071743926704364625357658304135227176\\\n\
97086490332366196537599524850308208731192090262325555685670469643252416624406\
\\\n20977618`129.55574595756997*^-21*I, \"CutoffPrecisionShift\" -> \n       \
1.28825223413371380324287855974617283863831106450846270626952897111709\\\n\
3102`57.542462470931724*^-63, \"NewtonPositionError\" -> \
5.18922105654555628814\\\n\
24727613445239300399900407952077320622002424016374381225664915645911472517847\
\\\n81468775057166641903889487900631628916809298775200563462157594`149.\
1007905761\\\n1202*^-72, \"WidthRelativeShift\" -> \n       \
9.72453719089614900458424040791422952724383560204568480945626726576253\\\n\
2127`57.542462470931724*^-43, \"LocalWindings\" -> {1.`149.22111552367952, \
0.99\\\n9999999999999999999999999999999999999999999999999999999999999999999999\
9999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
\\\n99999999999999998`148.99091889942252}, \"WindingRadius\" -> \
3.31186001154826423\\\n\
45060162249090179359816760911563394145760338067942427162258309154913439988121\
\\\n257705218279802256558138892141761741081310415610155244405`129.\
55574595756997*^\\\n-22, \"Provenance\" -> {\"Reference-list validation: \
verify_n3_ell20.wxf\"}, \n      \"Validated\" -> True, \"Seconds\" -> \
453.367076|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> \
0, \n      \"Kappa\" -> \
-0.131066507124592522658029994706623653469488071547822305489\\\n\
209697814600550035787393518608339347737`74.1014476618947 - \n        \
0.3993343178754114447061012597054532717405155148538295629060992171812\\\n\
13959649535933400590499933458`74.5853125429305*I, \"CutoffPrecisionShift\" -> \
\n       9.159470520161412194592494983693314438660848218634`21.\
806854947591905*^\\\n-29, \"NewtonPositionError\" -> \
9.878562462787973998783585628590232607452001283\\\n\
22149397689699616327698384540097137245558588257732619`74.11088955954922*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
2.2936847924547974713527593420559699069425989288345`21.806854947591905\\\n\
*^-28, \"LocalWindings\" -> {1.`74.24871149168209, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.991\
\\\n99684508157}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 83.057572|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.066258336401640399960959868472111647950699612972581237801\\\n\
328596693152721967775445389174182229122`73.65738859484956 - \n        \
0.4120658574019209703275257153029089061210116350357475690257920035993\\\n\
23886528845994121398213127162`74.45111811419477*I, \"CutoffPrecisionShift\" \
-> \n       \
1.8918107163007315069208479903312443943150814881011`21.966239258257634\\\n\
*^-28, \"NewtonPositionError\" -> \
2.3585987876349408907776740345511087210798186\\\n\
04957578652148877510613796734482437745482323832231916005`74.09260068306581*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
4.5910397144490822739464829300765628010772714244872`21.966239258257634\\\n\
*^-28, \"LocalWindings\" -> {1.`74.24940992551478, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\
\\\n20058496452}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 81.965591|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.002180534452318059314667166467955878339748770490415156588\\\n\
278886735341142980444726073125887027628`72.2724300341334 - \n        \
0.4161194411793817704084359056063678880983951154949426636643429203640\\\n\
46145302346748963058333481341`74.55309853921594*I, \"CutoffPrecisionShift\" \
-> \n       \
2.7819981455700875499229511047045644865173498615554`22.334167734269233\\\n\
*^-28, \"NewtonPositionError\" -> \
2.8752448071984253319278834380264055405281670\\\n\
88164875088246307484793346378242473093422801331063092915`74.14460687891795*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
6.6855759915596375425219533954811659633637425447468`22.334167734269233\\\n\
*^-28, \"LocalWindings\" -> {1.`74.22174837465363, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\
\\\n64560990853}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 80.85466|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.0618571067282525583654402343455525906932893304599668836576\\\n\
1728688305056667726655448213828949767`73.65360939784352 - \n        \
0.4125975541399652140093631937407197648747623993193515263419782170386\\\n\
76701544075660450520694166395`74.47775233389088*I, \"CutoffPrecisionShift\" \
-> \n       \
3.3039821634227606441993381917117842954043882694314`22.249537410781354\\\n\
*^-28, \"NewtonPositionError\" -> \
7.7428536526227171355296173967255817590554686\\\n\
36905101063094023665537642122890277949676238094068297956`74.05940079777226*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
8.0077599352466176062860057768760018194010703436465`22.249537410781354\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21584208776356, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.994\
\\\n90356281815}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 80.44458|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1266279402625632302649034482866259606370121183545477726525\\\n\
24856236543458410232673436526504621124`74.01866165915325 - \n        \
0.4005197194706658909430396759886211310688854067084322822584298098845\\\n\
02298484212175827403264838051`74.51876780208485*I, \"CutoffPrecisionShift\" \
-> \n       \
6.2848764645062013464080016259457514732246324688348`22.5939717015018*^\\\n\
-28, \"NewtonPositionError\" -> \
3.576917471623202127739153360732010579610254809\\\n\
2438458068709357479718718142319955460620636534702751855`74.15446981825953*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
1.56918028226235847089350608088291510540378511728946`22.5939717015018*^\\\n\
-27, \"LocalWindings\" -> {1.`74.21704967219581, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99362\
\\\n4643421}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 79.766194|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1311527540192100985898089048901776551831788231216250428492\\\n\
66246919699734303671445912054906865333960087020799593769424509128540606522898\
\\\n03835539882111803470313868948526129481`149.45510823309468 - \n        \
1.6183146017962988688758897967660511705061066794140873723714960122457\\\n\
05784661934988477190827609068162418833708406647238440037518268183387352069533\
\\\n82757327`129.54640419424751*^-21*I, \"CutoffPrecisionShift\" -> \n       \
8.19898032215245895925625975438723460215352278885226888652561859173381\\\n\
0884727`54.24359252208912*^-60, \"NewtonPositionError\" -> \
1.320720481401423954\\\n\
43370112464413472545239246810828342262302934658715881248588637081007055484397\
\\\n418707220783277284478677614022105031884063215025609408183311706950947`149.\
101\\\n77523888353*^-67, \"WidthRelativeShift\" -> \
5.066369859761349561364673543912635\\\n\
6165595196195324810025143169954072170128115`54.24359252208912*^-39, \n      \
\"LocalWindings\" -> {1.`149.25518482587864, 0.99999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
\\\n9999999999999999999999999999999999999999999999999999999999999999999997`\
148.99\\\n40555089385}, \"WindingRadius\" -> \
4.045786504490747172189724491915127926265266\\\n\
69853521843092874003061426446165483747119297706902267040604708427101661809610\
\\\n00937956704584683801738345689332`129.54640419424751*^-22, \n      \
\"Provenance\" -> {\"Reference-list validation: verify_n3_ell20.wxf\"}, \n    \
  \"Validated\" -> True, \"Seconds\" -> 432.551588|>,\n<|\"Power\" -> 3, \
\"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1912610355393044278915413290124298894652669068685045901254\\\n\
3820051005184047927444632263525525777`74.12193528187078 - \n        \
0.3780473416925722920886449766284445811178409784384047928495001938834\\\n\
79936975594497567234301957305`74.41785931836318*I, \"CutoffPrecisionShift\" \
-> \n       \
2.9699531562142664896141980537567382721407446559424`23.206540877738902\\\n\
*^-27, \"NewtonPositionError\" -> \
2.9125400389208605673376123281611504867398537\\\n\
0190413685371746313953408450805396252661535618752000936711`74.06128508106269*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
7.8560350217445235459966520493608871372401583870351`23.206540877738902\\\n\
*^-27, \"LocalWindings\" -> {1.`74.22782669974733, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\
\\\n2007741382}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 79.39842|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.2536843089108560759345318905412653156784712020602414673289\\\n\
95458430711438855110203788894133515612`74.41162016911318 - \n        \
0.3438451566032990370504755374242506185768332375424237197675732666620\\\n\
28803257069953696611801209304`74.54371317064692*I, \"CutoffPrecisionShift\" \
-> \n       \
1.12826676088386575070074247965364442698447218786727`22.92972368675763\\\n\
*^-27, \"NewtonPositionError\" -> \
1.4731966364876002518792323643294576030257883\\\n\
7989947778419441715730037860655472808418855011600077270795`74.14995541683348*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
3.28132224408665859056323568998204787539959474480266`22.92972368675763\\\n\
*^-27, \"LocalWindings\" -> {1.`74.2679057337733, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9990\
\\\n0003061508}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 78.688712|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3111983819220278159661020611790353984979043218594900467421\\\n\
59275376993198344685433597237069835508`74.32225925223842 - \n        \
0.2971440241399495894518470154197988784036859518431837124418901843440\\\n\
81591963643724615175254952861`74.3021928063291*I, \"CutoffPrecisionShift\" -> \
\n       3.8773864115438562847248973615393888170784673403038`22.\
276140458080032\\\n*^-28, \"NewtonPositionError\" -> \
5.6738079263748312285859252426570200934095037\\\n\
899680044149139716930835274706762604807519635139547287114`74.1490539612043*^-\
\\\n35, \"WidthRelativeShift\" -> \n       \
1.30488453293534038499163524831637184777460935964032`22.276140458080032\\\n\
*^-27, \"LocalWindings\" -> {1.`74.2343110353813, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9891\
\\\n7184723977}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 78.147189|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3603590053158140722969928641505444611416247468221606360913\\\n\
7712778836004995992684380192026965215`74.39334921420854 - \n        \
0.2376562042034259016336648160885416698168149314719809054768841469227\\\n\
45329996208090404115262788403`74.21256766916316*I, \"CutoffPrecisionShift\" \
-> \n       \
3.284424257531252528525330736776965177407436041099`21.31973542460945*^\\\n\
-29, \"NewtonPositionError\" -> \
4.884744541977583553187169956364123214345989056\\\n\
433027250824541472567616619432860364689159171382556413`74.10663020511844*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.3820065285229807370151153525749074082613410264062`21.31973542460945*^\\\n\
-28, \"LocalWindings\" -> {1.`74.22306144646598, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99016\
\\\n700817809}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 77.474529|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3931221447299154083256825160829136185469578039963445327316\\\n\
69633342788141088169539357625862519485`74.66727618562156 - \n        \
0.0102520923293476935449899818655157586093520752285237036591677755594\\\n\
08958882292647626305798697245`73.08359146611883*I, \"CutoffPrecisionShift\" \
-> \n       \
2.23185617252468390606948898443350892738974081293`20.28915548400045*^-\\\n30, \
\"NewtonPositionError\" -> 2.7301077584749637026517554449086068654294886754\\\
\n1059430274705572535124900555440090318984453387988829`74.15260912143236*^-37,\
 \n      \"WidthRelativeShift\" -> \n       \
2.176976270625031986463511915595`20.28915548400045*^-28, \n      \
\"LocalWindings\" -> {1.`74.28873472866051, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`74.0088\
\\\n2475033971}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 76.403802|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3963926578038943835007521448222924490492119943713680043343\\\n\
13556615976528589134943276858065867697`74.51185891187586 - \n        \
0.1659036703278626857468222343507910381842238606420242547292243473134\\\n\
43482255901050710429515102765`74.13360164128291*I, \"CutoffPrecisionShift\" \
-> \n       \
8.897149958937180058275733198878320131763082516`18.713800393582115*^-32\\\n, \
\"NewtonPositionError\" -> 1.302392150138072488297756335063236089089148432243\
\\\n1826708614720594758464441347243113072570195559719`74.12122127814672*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
5.3628409433946974825401145899036312078434251857`18.713800393582115*^-\\\n31, \
\"LocalWindings\" -> {1.`74.21952063196792, 0.99999999999999999999999999999\\\
\n9999999999999999999999999999999999999999999999999999999999999999997`73.\
991760\\\n08567076}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 77.141683|>,\n<|\"Power\" -> 3, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4117866523572792182364374657085214842579487751658121407501\\\n\
57520773648416227347714041393194005877`74.58890663158772 - \n        \
0.0847042257402500595746336688659091995350041823247656584928247217586\\\n\
97040880982856133911172633485`73.90215817521556*I, \"CutoffPrecisionShift\" \
-> \n       \
2.08899443612833193342424127977632535848025587351`20.157752924254904*^\\\n\
-30, \"NewtonPositionError\" -> \
2.642491435496955891349664986799869391469777872\\\n\
2105619134954164564022929905454362318130761410751876`74.14520353781595*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
2.466222219578917679429155255818678251015735765762`20.157752924254904*^\\\n\
-29, \"LocalWindings\" -> {1.`74.2432198060286, \
0.99999999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999996`73.990579\
\\\n56214655}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 76.682223|>,\n<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.278126332251679812243348427090877464493922435205050548664\\\n\
70661235978273136849733410187243493122`74.46186812496198 - \n        \
0.0175254979656452857631889593282508332042234290699970314334955261323\\\n\
2477728724598501635605881039`73.26130234666842*I, \"CutoffPrecisionShift\" -> \
\n       3.6155896224433034829751353498289725087410149635129`22.\
448574799501856\\\n*^-28, \"NewtonPositionError\" -> \
3.5876277314915146746123339020692472416050205\\\n\
3761300354167605633222069606492627079059046121798792355`74.07972558627647*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
2.063045300927161476421373333761295661009398069723136`22.4485747995018\\\n\
56*^-26, \"LocalWindings\" -> {1.`74.23469451288825, \
0.999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999999997`73.9\
\\\n8920276589627}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell2.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 30.664988|>,\n<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.020823315672226911224300413220117022612234241414696644861\\\n\
400131334335228643317282097137748168656`73.22348304024301 - \n        \
0.4017714910168125178023087792249506072149343480121354544688102564935\\\n\
86818751227411622311998674258`74.50892121323929*I, \"CutoffPrecisionShift\" \
-> \n       \
2.29033152006592709684142656718036850143938405`17.165543423722053*^-33\\\n, \
\"NewtonPositionError\" -> 2.540067802902275410278214066990301004857969279218\
\\\n484629347880547318452075196718599974195116668`74.06459794155369*^-42, \n  \
    \"WidthRelativeShift\" -> \n       \
5.70058247355854811639981210425448197978912558`17.165543423722053*^-33\\\n, \
\"LocalWindings\" -> {1.`74.21137820336274, 0.9999999999999999999999999999999\
\\\n99999999999999999999999999999999999999999999999999999999999999998`74.\
00806766\\\n066273}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell2.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 27.732716|>,\n<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.2903958066249639986113429078395691136229200328970285422901\\\n\
52942838692043624372307470566063398793`74.45383399712414 - \n        \
0.0313187313882775762141928556926231553565444224825825738019984543752\\\n\
00507815985794771058952270633`73.4866526580702*I, \"CutoffPrecisionShift\" -> \
\n       1.6411151736441636142589389918785865398773587`17.09271004047364*^-33,\
 \n      \"NewtonPositionError\" -> \
3.73960795442920843180299794928721288875364925\\\n\
319741382304050555500639591387789870652269930303`74.0773774192551*^-43, \n    \
  \"WidthRelativeShift\" -> \n       \
5.240043580623523369597950126825503066020200155`17.09271004047364*^-32\\\n, \
\"LocalWindings\" -> {1.`74.25049117514229, 0.9999999999999999999999999999999\
\\\n99999999999999999999999999999999999999999999999999999999999999997`73.\
99252508\\\n652464}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell2.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 26.005347|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.409029411597067325347801868032596117287827071287016152667\\\n\
466238756023406561254046504868286116798`74.59604492453803 - \n        \
0.1085257857621918483024229069270746836889054011298894665539239094225\\\n\
4037061099029608589170098066`74.0198435917332*I, \"CutoffPrecisionShift\" -> \
\n       1.87372610191770698591716584115962737855682618788786`23.\
24760160830234\\\n*^-27, \"NewtonPositionError\" -> \
1.8726981580834360558539429478317384129045072\\\n\
3025490366397051520262673320139329971985520237341682361`74.15402198237875*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
1.726526178786235172038760516709595119621811797922564`23.24760160830234\\\n\
*^-26, \"LocalWindings\" -> {1.`74.25065290194716, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\
\\\n57457718338}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 47.953246|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.319147774730721350951986221203948432721219844440862788991\\\n\
119694853226432178183662754088174236011`74.46721903781518 - \n        \
0.2847047856283564274015850051351528830079718960387486751796162944779\\\n\
81096788740306775061732530387`74.41763995466528*I, \"CutoffPrecisionShift\" \
-> \n       \
8.04242769057845904917061563852214747634792316729138`23.71862377265693\\\n\
*^-27, \"NewtonPositionError\" -> \
3.6768772134967890866967671278817276888480644\\\n\
839749322766836064531833644051986064957398994612032671284`74.14904846727475*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
2.824830525004507698071479082826632232853961867740258`23.71862377265693\\\n\
*^-26, \"LocalWindings\" -> {1.`74.24120079194736, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\
\\\n15002152392}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 46.530499|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.197594905714871320457093108322150473275303240516215959527\\\n\
616999906021085818773221017153799275603`74.55712632107793 - \n        \
7.0413149104218588358294235608410512174920475618527344354750009584918\\\n\
9688427524628384490195`69.109033668038*^-7*I, \"CutoffPrecisionShift\" -> \n  \
     5.766706995956372439359377111657893807367305151`19.003977421041483*^-32\\\
\n, \"NewtonPositionError\" -> \
7.849158545469868104100256627547775332311847686633\\\n\
273532264722985818939761269435704372364507043`74.14057534029386*^-42, \n      \
\"WidthRelativeShift\" -> \n       \
8.18981549514432643989706341328377`19.003977421041483*^-26, \n      \
\"LocalWindings\" -> {1.`74.22335647019825, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9900\
\\\n7349687734}, \"WindingRadius\" -> \
1.7603287276054647089573558902102628043730118\\\n\
9046318360886875023962297422106881157096122548`69.109033668038*^-7, \n      \
\"Provenance\" -> {\"Reference-list validation: verify_n3_ell8.wxf\"}, \n     \
 \"Validated\" -> True, \"Seconds\" -> 46.173312|>,\n<|\"Power\" -> 3, \
\"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.171966658979197744902343963553670068498861594007909614679\\\n\
546514078296328562206336450039747791142`74.22600576126541 - \n        \
0.3877796691017709591581154424317584598409968943259458101947611155027\\\n\
32907321553986656253533858473`74.57916771851217*I, \"CutoffPrecisionShift\" \
-> \n       \
2.8336159524647796029126706976598699057065773683536`23.408065743165363\\\n\
*^-27, \"NewtonPositionError\" -> \
1.0505393185475615363409939592433539360784156\\\n\
4401199896219242602060584208898789827382949694745463883569`74.13836591726692*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
7.30728343501966927227046144767243640511705405499101`23.408065743165363\\\n\
*^-27, \"LocalWindings\" -> {1.`74.25510839107041, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999998`73.994\
\\\n02915047568}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 45.193206|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.005766844424060272097330060048174756221806131072913015960\\\n\
086170131707025290810656693120264538806`72.58875238105423 - \n        \
0.4220772910534143273734241687173996561804980694700188359645776055162\\\n\
90820590481587269796270556221`74.45320919798506*I, \"CutoffPrecisionShift\" \
-> \n       \
4.93410844963390194386695562847420570115883529550875`23.432002024605175\\\n\
*^-27, \"NewtonPositionError\" -> \
4.6233032325919050068570130072422159217462874\\\n\
160320638835797352962420752923052644592168143836168874766`74.11211711417357*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
1.16900590347313551715606516458745945967381328650458`23.432002024605175\\\n\
*^-26, \"LocalWindings\" -> {1.`74.26560253430831, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.998\
\\\n03195334464}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 43.769715|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1609442342752807351453687987045248911495152625151091188698\\\n\
62399295464827299703664261320049115334`74.24180084076424 - \n        \
0.3922212890085796926612185619531106179849741693784651435838838792195\\\n\
76847948384945500658173895083`74.62868393504627*I, \"CutoffPrecisionShift\" \
-> \n       \
6.145894523977066137316033127792634426405578487`20.7153896867441*^-30, \n     \
 \"NewtonPositionError\" -> 2.82669857802538177932344218236056518140395867\\\n\
100553739883448400299426639074230675309144467831520992`74.14701106747478*^-37\
\\\n, \"WidthRelativeShift\" -> \n       \
1.566945674854132411523763938207536763282940004741`20.7153896867441*^-\\\n29, \
\"LocalWindings\" -> {1.`74.28498723198797, 0.99999999999999999999999999999\\\
\n9999999999999999999999999999999999999999999999999999999999999999998`74.\
006934\\\n83596406}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 43.000086|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1975956216481072611855303013582320414226930702598964684298\\\n\
71476169443739001313721420240341086216`74.5773298578239 - \n        \
8.6027253178578619182257873590396377106913210729550907302471895828884\\\n\
0199976045938165330259`69.21622301659757*^-7*I, \"CutoffPrecisionShift\" -> \n\
       6.451282719319753880898839669225468126460328581`18.99759555687652*^-32\
\\\n, \"NewtonPositionError\" -> \
2.220425497761835766467745717797796898749675860560\\\n\
43799661676747662944181217383061726885974406297`74.10857602034419*^-40, \n    \
  \"WidthRelativeShift\" -> \n       \
7.49911508383039699443395771856373`18.99759555687652*^-26, \n      \
\"LocalWindings\" -> {1.`74.23239832497731, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9890\
\\\n6395851147}, \"WindingRadius\" -> \
2.1506813294644654795564468397599094276728302\\\n\
6823877268256179739572210049994011484541332565`69.21622301659757*^-7, \n      \
\"Provenance\" -> {\"Reference-list validation: verify_n3_ell8.wxf\"}, \n     \
 \"Validated\" -> True, \"Seconds\" -> 40.271015|>,\n<|\"Power\" -> 3, \
\"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3103078956010160072127739888466216122997429301578376040979\\\n\
08930268649234585948141349338109223799`74.35705872642583 - \n        \
0.2940930310562496698085157514567125768651559866908338109102225019436\\\n\
89314328174147692080608406107`74.33375771226662*I, \"CutoffPrecisionShift\" \
-> \n       \
3.3663988463379458234631860964791925725084335033`19.371035149338933*^-\\\n31, \
\"NewtonPositionError\" -> 1.5975758509205525999440525193063272508999737487\\\
\n161675217470882234592064262279822924152710090241305`74.06614373543104*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
1.14467141035180528801711565593984435196267630499`19.371035149338933*^\\\n\
-30, \"LocalWindings\" -> {1.`74.21192625067951, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`74.00374\
\\\n116117736}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 42.0462|>,\n<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> \
1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4060965201113944404186274231069357244977193312475850646309\\\n\
54440269606605481118469635479305094193`74.4524538535823 - \n        \
0.1225980891402919057751242019090444879805789100597680789104589521667\\\n\
51168581397808238143963933251`73.93231301219024*I, \"CutoffPrecisionShift\" \
-> \n       \
3.7054040793860893133167520822862884264091936`18.285731266027348*^-32, \n     \
 \"NewtonPositionError\" -> 5.75631608908377868019153552335139767549864061\\\n\
817481878644889047925177993512029074590513795226626`74.06373490577008*^-40, \n\
      \"WidthRelativeShift\" -> \n       \
3.0223995376843984915301300134854151522004967416`18.285731266027348*^-\\\n31, \
\"LocalWindings\" -> {1.`74.2234376995086, 0.999999999999999999999999999999\\\
\n999999999999999999999999999999999999999999999999999999999999999997`73.\
9900491\\\n8054759}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n3_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 41.23178|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.649012765791035591111783272985794818131128443880533984433\\\n\
934221655819669449235426999125039377815`74.615893174003 - \n        \
0.3357078137973686906980498076635594228937520793217532212861853004947\\\n\
73971987775423809574637438637`74.32961767620841*I, \"CutoffPrecisionShift\" \
-> \n       \
5.8596373598976030595587089946464009560580113104041`22.416904873373646\\\n\
*^-28, \"NewtonPositionError\" -> \
4.8999250925802067792421295506178367020110843\\\n\
21614697450812561743003857742322962238251262479038788865985`74.15121365406486\
\\\n*^-33, \"WidthRelativeShift\" -> \n       \
1.74545754345606222117111165094190818240139646948057`22.416904873373646\\\n\
*^-27, \"LocalWindings\" -> {1.`74.28854991788393, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.008\
\\\n72883657362}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 58.608704|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.511035116824222759387325670267604465587628723952464928890\\\n\
445957305323240759616921213239931695112`74.33312871192108 - \n        \
0.4675599443390907328924672095244040790420189078746203947436156454045\\\n\
02197462720051159380948714453`74.29451780396359*I, \"CutoffPrecisionShift\" \
-> \n       \
3.1349663061903865597992712250066634330437075112591`21.969699860633252\\\n\
*^-28, \"NewtonPositionError\" -> \
1.8059233868281990148093579651031939320148951\\\n\
675847279918361742351028765409478611463898340838523525767`74.06062269373061*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
6.7049505505048139102797959074910764467249008603073`21.969699860633252\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2307617392856, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9890\
\\\n4387358593}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 56.515063|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.382826298458191907326464648028474948479144752431694896045\\\n\
650303481801057972209651975861869641447`74.21849309459492 - \n        \
0.5389474246457187318744988294922303902455463510603347731884169519807\\\n\
02298235292289605408646076965`74.36703983371662*I, \"CutoffPrecisionShift\" \
-> \n       \
3.8525034445619831344830871696212232429304790951196`22.070583178165688\\\n\
*^-28, \"NewtonPositionError\" -> \
4.8460728171362009130614109226596588298488446\\\n\
1355401851864162182807825096211865165467778203482372034`74.15180363341219*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
7.1481990049297594153326698394771604096799011138835`22.070583178165688\\\n\
*^-28, \"LocalWindings\" -> {1.`74.25278767820403, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.993\
\\\n25071360468}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 54.693684|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.264019456821636432760703119562296387752837515634424645224\\\n\
361099323076517603233805369710724222185`74.16413754097002 - \n        \
0.5772432372748420029612034262477376548602959670953517674925429690195\\\n\
64633020857604361909947275229`74.50386867802317*I, \"CutoffPrecisionShift\" \
-> \n       \
1.7718186611330513535693661531212608147044325781434`21.899802443981486\\\n\
*^-28, \"NewtonPositionError\" -> \
1.1522982190632294136289694790448445251857590\\\n\
1796866160853421989107679647329790036918359627371984224`74.14012805085558*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
3.0694489718022245969978100036880046749370575208118`21.899802443981486\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2188798397375, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9921\
\\\n6743144589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 53.208361|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.154489665239127313149391362306896698164648242148959714405\\\n\
458033910742159611196990270570816812487`74.0476593068764 - \n        \
0.5936543928080878119945315631944271525417269793162439213698769324085\\\n\
2448632449706567508146651826`74.63231088344531*I, \"CutoffPrecisionShift\" -> \
\n       1.9839512229769483182361029361437389798817975436132`22.\
006954442708786\\\n*^-28, \"NewtonPositionError\" -> \
3.2990664223061061197228557983529642057112381\\\n\
911679120797050405331240280889384001466057765033220982`74.1545660867623*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
3.3419296597680619730587294972921189584721708578194`22.006954442708786\\\n\
*^-28, \"LocalWindings\" -> {1.`74.27368718262754, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.001\
\\\n54698798556}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 52.187246|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.053445405363512543271673606158859799362572363516943864471\\\n\
298104675447415846014903925479715292833`73.57648066790112 - \n        \
0.5953903913414103000401340418853927634260977419417498027407469175829\\\n\
52236171525221729994619453475`74.62338779980458*I, \"CutoffPrecisionShift\" \
-> \n       \
9.114660880216195640821461087712965986707177290896`21.736014363478596*^\\\n\
-29, \"NewtonPositionError\" -> \
1.673465723429204184819901462753649754930914999\\\n\
75977948306253264964614069238002729446613737992829079`74.15404038727675*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
1.5308713430327502875915440641653845384586418768476`21.736014363478596\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2594800139365, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9956\
\\\n081766016}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 51.354408|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-2.786336339047266769012790439988014243549999446562593252321\\\n\
9239158103508473502023219`61.501822933329294*^-14 - 0.27478688284149063831672\
\\\n6193071890066728937731553631063395041723889628745464344994010840192087261`\
74.\\\n49579633763419*I, \"CutoffPrecisionShift\" -> \n       \
3.742335495717609119566415524275595789098160993518`21.611582695610654*^\\\n\
-29, \"NewtonPositionError\" -> \
1.842860917154961519339135851168644177184662005\\\n\
4386351972516825225060515962598178995524704659420933134`74.12855929560223*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
1.3619047084850682555035016518190743778093013863442`21.611582695610654\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21198038885923, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.003\
\\\n57409699937}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 47.700686|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.0420603522008740178945716961563000983641868059430799463609\\\n\
39859430514399174694913450101371896466`73.39325755502874 - \n        \
0.5869337082525911204288598932591110522352896912065449167757266186009\\\n\
61046093339845996409548886928`74.5379820842918*I, \"CutoffPrecisionShift\" -> \
\n       2.2680356658923402216869643775361510210934691312866`21.\
977253563043607\\\n*^-28, \"NewtonPositionError\" -> \
2.7656093493018278022196933561963752260511726\\\n\
02073952760183163102208629406014749529374499648830452982`74.07615621195302*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
3.864210956028912973473565432112966578189439141329`21.977253563043607*^\\\n\
-28, \"LocalWindings\" -> {1.`74.2169509386005, \
0.99999999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999997`73.993717\
\\\n72485254}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 50.338235|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1351348229262452953273128312066247049934818475249582439209\\\n\
50655295730781344509157205323111562267`73.82846206309365 - \n        \
0.5680993808162726476725582948723744850608691389211500052714664429385\\\n\
16822083939187233861596176222`74.45212203745416*I, \"CutoffPrecisionShift\" \
-> \n       \
1.883398186931272296750665194621738247209030149713`21.82348769493939*^\\\n\
-28, \"NewtonPositionError\" -> \
6.033068467290511841127056363683545745177340893\\\n\
318610791998458953644956826259880939903324380744858253`74.06185282702454*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
3.3152618195519149370965347622554873147281083809016`21.82348769493939*^\\\n\
-28, \"LocalWindings\" -> {1.`74.23246149125843, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98906\
\\\n630057454}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 49.358804|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.2255321478045361722062468787579232748910939626795401822326\\\n\
571662178636963017261042589707547435`74.05861359307504 - \n        \
0.5364397715359378508799420978145917240069108506910343250476166745183\\\n\
85515466310654238854596804788`74.43492947332768*I, \"CutoffPrecisionShift\" \
-> \n       \
2.66050413066733639973501067309991284233880515976958`23.002282578079036\\\n\
*^-27, \"NewtonPositionError\" -> \
1.3771982095699300530241985828222577263282483\\\n\
8508406431207532481332748290736643693891259038480506636365`74.06107188524558*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
4.9595579445009523233962963197767911814375117075875`23.002282578079036\\\n\
*^-27, \"LocalWindings\" -> {1.`74.22454308913449, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\
\\\n75051572559}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 48.708445|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3108158323762615499001474251145497614724011747085324247879\\\n\
34256750540036309172631578374156683538`74.40008148870301 - \n        \
0.4905480652844903764347701558315252547612605836631008927108466365062\\\n\
33883251130932484114044622239`74.59828087555829*I, \"CutoffPrecisionShift\" \
-> \n       \
1.73820044169672020540427442214187079084489984249949`22.996782378522497\\\n\
*^-27, \"NewtonPositionError\" -> \
1.1737277663900546279932527245785081518545582\\\n\
4220793022106001945617918337646352182695776946365169314133`74.15362229100101*^\
\\\n-34, \"WidthRelativeShift\" -> \n       \
3.54338456250696126456744998261377094474770704532313`22.996782378522497\\\n\
*^-27, \"LocalWindings\" -> {1.`74.29167567623563, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.010\
\\\n33473304284}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 47.965568|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3880512453626878227588337580795041312442743029866788025918\\\n\
13551182422085507030612530771496709613`74.27918080576246 - \n        \
0.4301435288737641402707453168662863939873769145538946935351403365027\\\n\
50111396054997462907104790931`74.32390734887578*I, \"CutoffPrecisionShift\" \
-> \n       \
4.5636465253080861058785004636363625949837768765044`22.23184876123891*^\\\n\
-28, \"NewtonPositionError\" -> \
3.751751467113551573939250568854608823414330305\\\n\
5199546895690335242237834068297988074866944868954684746`74.08799780140073*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
1.06095900995116372736722972800382338704836540782293`22.23184876123891\\\n\
*^-27, \"LocalWindings\" -> {1.`74.2659198290753, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9981\
\\\n6365927661}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 47.214886|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4539467081844000834193495507307385044653442677930364891869\\\n\
33611795672585717094348214086400701361`74.5507615689143 - \n        \
0.3555830690745977401420753184667229904449203971261365989517921810697\\\n\
57809801061693353354578390709`74.44471705204845*I, \"CutoffPrecisionShift\" \
-> \n       \
3.8651233159527042653059625262679328436576128899288`22.330261676903813\\\n\
*^-28, \"NewtonPositionError\" -> \
3.8752051935405188600435508104198619583850343\\\n\
718809698705136308215713893801952824053142505942532370657`74.1428406928313*^-\
\\\n35, \"WidthRelativeShift\" -> \n       \
1.08698182003199944027900011868149551798354025529995`22.330261676903813\\\n\
*^-27, \"LocalWindings\" -> {1.`74.27939065810324, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.004\
\\\n20502297554}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 46.517531|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4722432569162026277672096348086793773849612935032920923135\\\n\
39608831072778265229217701950447884294`74.61937629033054 - \n        \
0.0009076671389543221206369082096101029389754929930551284660057713330\\\n\
8944810680933111343900490926`71.90315630620192*I, \"CutoffPrecisionShift\" -> \
\n       2.0267360690304926832173677926301120495969542465305`22.\
125916387426233\\\n*^-28, \"NewtonPositionError\" -> \
2.3532520454634253608176352886285354721090755\\\n\
402404157859594789899492598427155444028864699222597950762`74.1229015078471*^-\
\\\n35, \"WidthRelativeShift\" -> \n       \
2.232906736455606252540802811435308`22.125916387426233*^-25, \n      \
\"LocalWindings\" -> {1.`74.25592872084324, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9943\
\\\n1797219844}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 44.079434|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5044162681827092872174593519059690414549716471319164655146\\\n\
35836702991711043206908173651170805961`74.43583608708579 - \n        \
0.2678647277436136247365308737258870985780186012385969709071633786095\\\n\
29402075069426465823978593819`74.16096735594842*I, \"CutoffPrecisionShift\" \
-> \n       \
1.3395714713720629642894643482265233339218786004732`21.761522790861036\\\n\
*^-28, \"NewtonPositionError\" -> \
1.7082926239632385405292167694231418904236096\\\n\
963756856353026011610187126092535405217094801086832753655`74.13865274286798*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
5.0009252157089979137110458804060624808783587594328`21.761522790861036\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2132503570158, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9992\
\\\n536479112}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 45.780386|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5326533753897587561608510018717910001078271540996865799807\\\n\
80424542845662033615373379841474032929`74.44958056494484 - \n        \
0.0654810923259900658217863534869710561409634287280242447535413459588\\\n\
87103286136915255502757936636`73.53925417891853*I, \"CutoffPrecisionShift\" \
-> \n       \
6.36848901742309521336108778042160614913102463113`21.406789259723094*^\\\n\
-29, \"NewtonPositionError\" -> \
2.603035751795192423793649689351609916351046491\\\n\
2903980552801412788243795998646364634367155039518253331`74.11927710062888*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
9.7256914800967386978974966858912351895277327959633`21.406789259723094\\\n\
*^-28, \"LocalWindings\" -> {1.`74.26875318416917, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\
\\\n3633921622}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 44.827733|>,\n<|\"Power\" -> 4, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5337395711177557135178797827748344067482813988314405004662\\\n\
29803637401611371505466706631298278702`74.431748855603 - \n        \
0.1692355156844181624103440402382018359249306869714660245394159893883\\\n\
31812175761319226442939650274`73.93291322571712*I, \"CutoffPrecisionShift\" \
-> \n       \
2.3434654291126682131483317662536938321908687528202`21.927669050116023\\\n\
*^-28, \"NewtonPositionError\" -> \
4.2384067043210600681484914438651978513858392\\\n\
203293759756327702038855790943239549345584150307153711191`74.07926980194596*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
1.38473618828487757966046954738949559301042198443917`21.927669050116023\\\n\
*^-27, \"LocalWindings\" -> {1.`74.27139914078215, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999996`74.000\
\\\n52003197509}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 45.272243|>,\n<|\"Power\" -> 4, \"Ell\" -> 2, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.225973164616466126655504176393635816797891060354542913493\\\n\
135477885548523611963084638380417190134`74.08907994134306 - \n        \
0.5353031770733598728839443909055780182017215445077279970126643779195\\\n\
83329215942319118468361124774`74.46362832196736*I, \"CutoffPrecisionShift\" \
-> \n       \
7.51129048717873850414348104229468094014362745432`20.578948762701813*^\\\n\
-30, \"NewtonPositionError\" -> \
4.288795848488072551254178067563198428522815155\\\n\
163101952283608229543514318620139514526288732810605`74.06135256554487*^-39, \n\
      \"WidthRelativeShift\" -> \n       \
1.403184365212419472992641719076698422923297052221`20.578948762701813*^\\\n\
-29, \"LocalWindings\" -> {1.`74.21157266103987, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`74.00597\
\\\n994339589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell2.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 23.382422|>,\n<|\"Power\" -> 4, \"Ell\" -> 2, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3695697608377685316409202096519130306598449712886138266093\\\n\
70685306618142821186013653744398218077`74.27652248490084 - \n        \
0.4272623880980039051368545192172840992278612946897038256585130397870\\\n\
94769100551702123749496289411`74.33952352801279*I, \"CutoffPrecisionShift\" \
-> \n       \
1.100780028623368720482610227743189817353989710903`20.60990369444377*^\\\n\
-29, \"NewtonPositionError\" -> \
2.957159758114741900470692629055147289292885656\\\n\
156155161902373875051775632269945896875966776168`74.13591503403735*^-39, \n   \
   \"WidthRelativeShift\" -> \n       \
2.576356026851761566310083846482960366444493380056`20.60990369444377*^\\\n\
-29, \"LocalWindings\" -> {1.`74.23842689729301, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98965\
\\\n792077034}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell2.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 21.327409|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.534453784747859011865568450808634756555471834995289881035\\\n\
373332853858237246356312782940984353479`74.47245077353914 - \n        \
0.4492412395385369344033652558653578590674290007804419608094129444978\\\n\
38313099210935416400395486707`74.3970308001702*I, \"CutoffPrecisionShift\" -> \
\n       5.6843616389419445610959690818956698295937765600539`22.\
39994058637718*^\\\n-28, \"NewtonPositionError\" -> \
1.624804962445787639888160558255157759312600673\\\n\
0554708772968172411055775590629294074666569767938761755`74.15376235727676*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
1.26532498324974617614365788575695297658083798163972`22.39994058637718\\\n\
*^-27, \"LocalWindings\" -> {1.`74.23805387463487, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\
\\\n60117816966}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 34.504234|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.225799550218965331153444248926640964302504665473487819785\\\n\
062797581480046088732473183335078136095`74.03675206052237 - \n        \
0.5726089354508061342685305358561314715510127057554041889591273852519\\\n\
23563764023344431444946400865`74.44089042221323*I, \"CutoffPrecisionShift\" \
-> \n       \
1.0453319757829820345367857930821860082655616217635`21.552811291944806\\\n\
*^-28, \"NewtonPositionError\" -> \
5.7300901533764009188024362642510445191652189\\\n\
1417210407530907796602245688249806481756003540213269558`74.11939545787621*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
1.8255600132401154063249151787163733213635518699119`21.552811291944806\\\n\
*^-28, \"LocalWindings\" -> {1.`74.22262093101479, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\
\\\n31434029229}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 32.266409|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.002856637589688188630028397858002539315843573240060433768\\\n\
013179733507003703882011903070660886794`72.35292652062206 - \n        \
0.4449914654529274879902763652065207810973484698647670691064017064008\\\n\
1767572653654073016149338241`74.54543481097564*I, \"CutoffPrecisionShift\" -> \
\n       4.830174599832659641294470146232937045058987923953`21.\
444454090626245*^\\\n-29, \"NewtonPositionError\" -> \
1.487015814759857011951633083862103074167363687\\\n\
215689455629927209987733127698600430077852392839231396`74.11518200271964*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.0854533119902295703558867277821791771902814695015`21.444454090626245\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21901616893342, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\
\\\n07779024975}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 30.396811|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.0690309610110517228293336901991612677100536256068101353323\\\n\
42922135471674668978188198883632948506`73.5936166795872 - \n        \
0.5547135397531508310161347317568410050972945203240124965078881371655\\\n\
80297501954805679091433816466`74.49864737813654*I, \"CutoffPrecisionShift\" \
-> \n       \
9.62968645350218797106005215681389906734785439756502`23.64364675927582\\\n\
*^-27, \"NewtonPositionError\" -> \
1.3763471357793910978149018255091636015068542\\\n\
29547023060934666108257831739945842814970415259989182514775`74.12678172034474\
\\\n*^-33, \"WidthRelativeShift\" -> \n       \
1.735974654194925001958804414707696174430529513214277`23.64364675927582\\\n\
*^-26, \"LocalWindings\" -> {1.`74.21137624310605, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.008\
\\\n09798481504}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 30.825885|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3086796497816990542148469216777465231574973334065159342641\\\n\
12346368527930681986338155225920706524`74.18323005118572 - \n        \
0.4825081491335420773161470989906298294381978998466301740647113143561\\\n\
64070701784039961911609729933`74.37722886213483*I, \"CutoffPrecisionShift\" \
-> \n       \
6.04751304043305180550325833288800006782374027952`20.359962328079167*^\\\n\
-30, \"NewtonPositionError\" -> \
6.537505012297498424930814410964467952953200333\\\n\
1371733969862525615314252044945679801670806135296092`74.11258637227839*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
1.253349410013654083869441733660561180655618622339`20.359962328079167*^\\\n\
-29, \"LocalWindings\" -> {1.`74.28319102911753, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999998`74.00604\
\\\n651299619}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 29.328418|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4805099806436385708786333919968560540433582959239364504665\\\n\
281848980351031746030017566346567632`74.46706331902203 - \n        \
0.3163005098169246261542187811054106967783419176032794793739177750548\\\n\
2931436805435425378082342054`74.28546987476054*I, \"CutoffPrecisionShift\" -> \
\n       4.61976452631145812388534341680036219665394106058`20.301163184447812*\
^\\\n-30, \"NewtonPositionError\" -> \
3.988515624741716103348482401649628496541532662\\\n\
5511510060107047619004400981802916545802085625612462`74.08974811516295*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
1.460561833740131231926842672639500747715659072842`20.301163184447812*^\\\n\
-29, \"LocalWindings\" -> {1.`74.2189263796355, \
0.99999999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999997`73.992135\
\\\n50967595}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 28.620079|>,\n<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5458199621394302292016539646622668492322747022161650721944\\\n\
96191770754083092113793576045012828909`74.48787197711654 - \n        \
0.0836986196919758601939533681076597675743407761231411904912758495274\\\n\
47605122080392045749138834723`73.67354608520313*I, \"CutoffPrecisionShift\" \
-> \n       \
3.97115925860365375987856043756703745305104748449`20.32745872604773*^-\\\n30, \
\"NewtonPositionError\" -> 4.6260798678796698888542195674566190032672001509\\\
\n522261631641501908400611764621889685922305547354059`74.06632916179507*^-38, \
\n      \"WidthRelativeShift\" -> \n       \
4.744593486987177369787610082581591762446854648219`20.32745872604773*^\\\n\
-29, \"LocalWindings\" -> {1.`74.21249880975058, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`74.00139\
\\\n033659342}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n4_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 27.546832|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.636835578718262135480162810169708702218011738090952029590\\\n\
411743341924769270401099768864790581397`74.5048058708555 - \n        \
0.0251328004439016779629312975155166436201662058863496193386213818713\\\n\
1501401153405176290517556847`73.10102478111807*I, \"CutoffPrecisionShift\" -> \
\n       1.398130043701810507546260607267683218404871349916`20.\
663994157502092*^\\\n-29, \"NewtonPositionError\" -> \
5.093002431527224275733700235070009804126016904\\\n\
7732471286716247036135113936032658392185913215843467653`74.07406961755657*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
5.562969581613251170572239600256`20.663994157502092*^-28, \n      \
\"LocalWindings\" -> {1.`74.21129190448204, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`74.0103\
\\\n9508061103}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 46.434464|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.636985386891677836394219170875359587393439883262580914881\\\n\
851968626424972748891256910530040702083`74.44074790370561 - \n        \
0.1570714657555901226617628780429927203005668484944773202611573026908\\\n\
7257989678996325365331093102`73.8327177217348*I, \"CutoffPrecisionShift\" -> \
\n       1.328586183252553369306138978102513996299562090602`20.69764904756658*\
^\\\n-29, \"NewtonPositionError\" -> \
1.015849759817891854535385654113634781785126741\\\n\
0980937738210672594411839370450557106948558482278350585856`74.15037971279143*^\
\\\n-32, \"WidthRelativeShift\" -> \n       \
8.458482111065863130986627260597027826870550550062`20.69764904756658*^\\\n\
-29, \"LocalWindings\" -> {1.`74.26354540256891, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99719\
\\\n303396732}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 45.711887|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.599370950983615092566450123145775779218677858841163580859\\\n\
560558103025097926987214396278061254485`74.52339244975511 - \n        \
0.2692762375851095368902475133488547960590770285627605821314843649337\\\n\
88482092348799516641837377963`74.17590406745028*I, \"CutoffPrecisionShift\" \
-> \n       \
3.64023275257037422160763617330816223244170870456`20.25106591523448*^-\\\n30, \
\"NewtonPositionError\" -> 2.8211893377326646344134394801371412805304189654\\\
\n49099705166943941506276985551082963738820078562423176`74.14517992324123*^-\
36, \n      \"WidthRelativeShift\" -> \n       \
1.351858145826853368107282166360551968525403481147`20.25106591523448*^\\\n\
-29, \"LocalWindings\" -> {1.`74.22591653900012, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98946\
\\\n532347519}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 44.744736|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.545256687282154248626474697616978458801441936939134746729\\\n\
100697437769205179268003984203177961639`74.42064429393109 - \n        \
0.3640622808366251252855726833603812893323928148712022001579652304112\\\n\
44982391660340219129569875162`74.24522388422852*I, \"CutoffPrecisionShift\" \
-> \n       \
6.747695575413847807587134701480487871924032718697`21.49681393012051*^\\\n\
-29, \"NewtonPositionError\" -> \
4.868823702843267487696714821376963453956804624\\\n\
18397838809717794512336050654020227094363188792425442908`74.13925703202969*^-\
\\\n34, \"WidthRelativeShift\" -> \n       \
1.8534453939879346901952874295258123064933921448802`21.49681393012051*^\\\n\
-28, \"LocalWindings\" -> {1.`74.21145363335174, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`74.00711\
\\\n1112479}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 43.874911|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.490133620661843451308091355451419543969132367003164491377\\\n\
095356082849458476723254662390670613789`74.32176801533979 - \n        \
0.4434012619591062906161599910112195443957419945555474105155854304295\\\n\
99647450329853029567479796787`74.27825230928087*I, \"CutoffPrecisionShift\" \
-> \n       \
6.747529552990677182504793243845397045442689171879`21.322138180130775*^\\\n\
-29, \"NewtonPositionError\" -> \
1.426716752593904897293680106460890371303556142\\\n\
094397516884418061841165696249541992698222439363113967`74.10794508012187*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.5217659785580366118304971808777104309084899821438`21.322138180130775\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2866437240376, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`74.0077\
\\\n6414402661}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 42.878223|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.785889126300938693706457763974437173705581994859257676599\\\n\
458697084472548439331231595336759420783`74.31709771372766 - \n        \
0.7858942484541711033691479185033900247184070849496084500821793383218\\\n\
37902141530204617733535846625`74.3171022121587*I, \"CutoffPrecisionShift\" -> \
\n       2.329586431804039397066838296060826543821419278049`20.66370814824092*\
^\\\n-29, \"NewtonPositionError\" -> \
4.189832055816665484919483839457644422969602007\\\n\
22654590518322406681278413192369548512872064068456766`74.12677409001965*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
2.964249243948866574833894254230135367843656191421`20.66370814824092*^\\\n\
-29, \"LocalWindings\" -> {1.`74.2275449804812, \
0.99999999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999998`73.989232\
\\\n70791637}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 46.102024|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.435352018995224088841203306563924131701044951738179527096\\\n\
403524082415058306012961901951633779517`74.44239186518023 - \n        \
0.4848452842344208710429157114748550201034218350636187403809858444763\\\n\
82112450224404405778484159606`74.48916821205161*I, \"CutoffPrecisionShift\" \
-> \n       \
1.3410604769114667982923499469405065697580579189122`21.826041129123862\\\n\
*^-28, \"NewtonPositionError\" -> \
6.2512187876899785438735161712600282950237217\\\n\
5761793454535128755866490955511826491215743255300678638`74.13988647664418*^-\
37\\\n, \"WidthRelativeShift\" -> \n       \
2.7659554924392522347165979150242322733053139459628`21.826041129123862\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2547109996798, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9938\
\\\n9289457791}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 41.834376|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.355077688186232606337401218373810485878717865651501208577\\\n\
634312370103096743509944884456185932754`74.30763059959207 - \n        \
0.5145031229465190750127107529962991244628342101299206316385488424569\\\n\
44318733643140621319206304716`74.46870419934042*I, \"CutoffPrecisionShift\" \
-> \n       \
3.404751276504993458458104273267225615184827874045`21.2031380968767*^-\\\n29, \
\"NewtonPositionError\" -> 2.2202808584283110958346026368208106927800480007\\\
\n42327037463975560922820151823281198545168345611504`74.10548665971397*^-39, \
\n      \"WidthRelativeShift\" -> \n       \
6.617552206498280617070830219315948647916117218309`21.2031380968767*^-\\\n29, \
\"LocalWindings\" -> {1.`74.22183141529253, 0.99999999999999999999999999999\\\
\n9999999999999999999999999999999999999999999999999999999999999999997`73.\
990611\\\n29521482}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 41.021176|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.274823991511669740919817559782731310190679255893151123959\\\n\
290008000819502884588035054204994179188`74.23050781182944 - \n        \
0.5436345012261612885221092815566504016005528498452903967226657134783\\\n\
11001476612044872168746685323`74.52677124637796*I, \"CutoffPrecisionShift\" \
-> \n       \
6.427220704596354105949005047987558283919504891247`21.45777009087917*^\\\n\
-29, \"NewtonPositionError\" -> \
1.312186367510593040659418992288672210567092259\\\n\
1530007560578426148735438585147718287140650991477992`74.12304969533248*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
1.1822687283643390241868147758466178173390882614316`21.45777009087917*^\\\n\
-28, \"LocalWindings\" -> {1.`74.23180420171713, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98904\
\\\n843323753}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 39.996431|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.196510870032845520670616252721910336840241950820809089068\\\n\
439152428998707313266546827018423053499`74.1819493920975 - \n        \
0.5669616581379847966337576007130210747298676640882561954434332540290\\\n\
9529397895467479071982853138`74.64213627715631*I, \"CutoffPrecisionShift\" -> \
\n       4.712250785499567254804503476045037992419976431645`21.50371950351368*\
^\\\n-29, \"NewtonPositionError\" -> \
5.188897894318359464248045486192239067157378380\\\n\
81479267806961187945721348143402997282499803258431965`74.1504969565558*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
8.311409983129263105376747390859803515011523419275`21.50371950351368*^\\\n\
-29, \"LocalWindings\" -> {1.`74.28812623871491, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`74.00851\
\\\n301471697}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 39.445636|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.118912105355405207470549008597124214420342153406481875024\\\n\
790817971159169375459462282277528399799`73.84396598806457 - \n        \
0.5853245052725641820596500172367844978300376390280606318269486902468\\\n\
6407231778062237332307603837`74.53614534355809*I, \"CutoffPrecisionShift\" -> \
\n       7.595819211565475389882723277822473332231968925412`21.\
538375396732356*^\\\n-29, \"NewtonPositionError\" -> \
2.420082061794281693895734509787686363737041953\\\n\
111490123322243647961140486854200505674301656293655157`74.07890368157872*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.2977107814798187225806244310071081655061612412179`21.538375396732356\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21882133331883, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\
\\\n20623645556}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 38.628577|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.040825670086650697232360571337938474691586012081323164799\\\n\
551687908546631247165358250717983423937`73.30280745733982 - \n        \
0.6016625119456622359227956038158806706817717541851021917474963016993\\\n\
60384966766198708286031117892`74.47123046697043*I, \"CutoffPrecisionShift\" \
-> \n       \
2.812415451230475094122556170692085114375162009566`21.007546632305836*^\\\n\
-29, \"NewtonPositionError\" -> \
1.415303104923654314928361695433214945535858387\\\n\
76731435902192485748048154963794310535358044383496034`74.07999575187532*^-36, \
\n      \"WidthRelativeShift\" -> \n       \
4.674406989618911005585975042438697729923010355505`21.007546632305836*^\\\n\
-29, \"LocalWindings\" -> {1.`74.22266010065313, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99030\
\\\n07465114}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 38.226549|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
1.6378731822485061968646700350353838132951291243110652764873\\\n\
706975094281621271289399295422`68.02094217521191*^-7 - 0.45678856610119911878\
\\\n59422227047838156620734383064633405297900196425659835446504783542592900664\
43`\\\n74.46638107941249*I, \"CutoffPrecisionShift\" -> \n       \
4.4946647271645261279877800717423792521002583632322`22.448079723123264\\\n\
*^-28, \"NewtonPositionError\" -> \
9.1470572635120673987684159031216061594247930\\\n\
908489530311587827381024735904990130189005257158191369484`74.14543205505812*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
9.8397049766975924157268279048874137437475848390009`22.448079723123264\\\n\
*^-28, \"LocalWindings\" -> {1.`74.22901318612091, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\
\\\n11059083798}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 35.945146|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.0451615475973580354822772657310212850872459295667246100997\\\n\
67089243247823800691068538828768561824`73.32011158381276 - \n        \
0.6578298323286285031969845140027985684830367936239182417355549070451\\\n\
85690389526446529580707090594`74.48346017739539*I, \"CutoffPrecisionShift\" \
-> \n       \
1.1188640802289827377031326623711127287598836404712`21.570537759815107\\\n\
*^-28, \"NewtonPositionError\" -> \
1.1587982434078548711585182721126649462270750\\\n\
65705067707578246276826437649221215034560980389856726379`74.10690343718332*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
1.7008411981991686879946395981746224695487259080449`21.570537759815107\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2150388302806, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9959\
\\\n5416209165}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 37.361037|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.1903214534045283131848840353396069887921433307092576987701\\\n\
12109488185827203792755759479056206971`73.92265897056714 - \n        \
0.6682280274230302295907679720846358850316986142326576121859359662904\\\n\
68549213853047217902955054985`74.46809959397427*I, \"CutoffPrecisionShift\" \
-> \n       \
1.1719538089909565568299828089537949031137623985335`21.624843615442394\\\n\
*^-28, \"NewtonPositionError\" -> \
1.9122579502697699679047026437774138181265495\\\n\
12353978368581063550663171944032336429660567709948940391`74.10119056186029*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
1.7538231874387338907384121436236471451729109254109`21.624843615442394\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21480333062291, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.996\
\\\n30065681497}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 36.460472|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3276264710412243616293957481601302995740732156875738538431\\\n\
51937196971275136105399148974557913357`74.14638060212579 - \n        \
0.6312980186313751046577411413473892010915962887484924665153603533180\\\n\
48789182258977349542166893477`74.43123952478818*I, \"CutoffPrecisionShift\" \
-> \n       \
6.7221004355379570143659999518807095474032332177155`22.309136574025544\\\n\
*^-28, \"NewtonPositionError\" -> \
1.8456020045676338978501126255422820793087311\\\n\
211208103829773204287320594707501740304688466975297484806`74.11290216754391*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
1.06480619883952110903678748936178704894166712646291`22.309136574025544\\\n\
*^-27, \"LocalWindings\" -> {1.`74.21565476478058, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999998`73.995\
\\\n13121451197}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 35.294283|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.4491341225379754723950260885008075067508849711206252919042\\\n\
61194383441995208927067764448341445837`74.33435565178573 - \n        \
0.5610703223521833854386030195451816175485310229382422729499374501771\\\n\
34891049177265482549089370207`74.43100372401179*I, \"CutoffPrecisionShift\" \
-> \n       \
1.33776638204331232490512488849798693840440300403182`22.677755835772906\\\n\
*^-27, \"NewtonPositionError\" -> \
5.2671288442906334281843863796293541170750033\\\n\
603955815953217080967398475521523115653306337498946346448`74.13884093589195*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
2.38431142897555977645981954445588554582322774396868`22.677755835772906\\\n\
*^-27, \"LocalWindings\" -> {1.`74.21677609797338, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.993\
\\\n88736856243}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 34.181351|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5496043036247461044732904323530826091280209430135709523848\\\n\
10342760683712178161583777240411524949`74.36363604805331 - \n        \
0.4642363777097803514167291201531065030173465662576797327607199189349\\\n\
9351717486239811608189758221`74.29032839358212*I, \"CutoffPrecisionShift\" -> \
\n       7.0462266461675572224375528187818703744293365494806`22.\
32375849490107*^\\\n-28, \"NewtonPositionError\" -> \
3.759478552139214149565399348565802559286455636\\\n\
9551104287086176341562122105130042266399891324024234574`74.13600122291925*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
1.517810103751184352835360780357956451146955691124`22.32375849490107*^\\\n\
-27, \"LocalWindings\" -> {1.`74.21684545954724, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.99381\
\\\n92898093}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 33.026691|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.5624476357068943279093286887161782479016533864608420785029\\\n\
85456032414146599092659695791902709559`74.6534032543307 - \n        \
0.0003044982004450814250020524607338808360537831748460017859087793884\\\n\
70696698478471462410903557087`71.3869255200195*I, \"CutoffPrecisionShift\" -> \
\n       2.866092508411462922967794566570431943213236867355`21.\
355371393896828*^\\\n-29, \"NewtonPositionError\" -> \
2.448433555813622687589116489152245292094488567\\\n\
36899720211134093422912638949598632547375586962142074`74.15072592855698*^-37, \
\n      \"WidthRelativeShift\" -> \n       \
9.41251049832849369068509984102283`21.355371393896828*^-26, \n      \
\"LocalWindings\" -> {1.`74.27846562536124, 0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`74.0037\
\\\n657586153}, \"WindingRadius\" -> \
0.00007612455011127035625051311518347020901344\\\n\
5793711500446477194847117674174619617865602725889272`71.3869255200195, \n     \
 \"Provenance\" -> {\"Reference-list validation: verify_n6_ell20.wxf\"}, \n   \
   \"Validated\" -> True, \"Seconds\" -> 30.857529|>,\n<|\"Power\" -> 6, \
\"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6236932973331050102749585713270071030649980360283660629110\\\n\
9606999001136564001974816951018475881`74.43159836212503 - \n        \
0.3461675585380707965356992353030252538370401346413853149569471020574\\\n\
94569570524273431394066756821`74.17591752019734*I, \"CutoffPrecisionShift\" \
-> \n       \
4.0047784497097282318408060492739354749167482846976`22.089755208051635\\\n\
*^-28, \"NewtonPositionError\" -> \
2.7478921260201443759934672661485054774565364\\\n\
747895861538600225220519648776546138103837211099190126617`74.07019434693083*^\
\\\n-35, \"WidthRelativeShift\" -> \n       \
1.1568901680511725161618618867463488957327073048712`22.089755208051635\\\n\
*^-27, \"LocalWindings\" -> {1.`74.21321163485644, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\
\\\n34707859428}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 32.251252|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6644557644188269228217784374879526416030466777081399325911\\\n\
62449890740507741502883025302759793675`74.44314758857136 - \n        \
0.2127367576702126483668313195925161171819725806566751962201151741989\\\n\
26081496468112211677388079982`73.94852652276381*I, \"CutoffPrecisionShift\" \
-> \n       \
2.1197331695624533355467301823591740702061081658429`21.86688251778415*^\\\n\
-28, \"NewtonPositionError\" -> \
1.693093295445485439038097676601011751145836573\\\n\
4787990990678989321470103807765330220307115265055991616`74.10068998404032*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
9.9641133613989355444401164477996107521650141453966`21.86688251778415*^\\\n\
-28, \"LocalWindings\" -> {1.`74.23204621848123, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98905\
\\\n382793775}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 31.946305|>,\n<|\"Power\" -> 6, \"Ell\" -> 20, \
\"Gamma\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6610078693308294016346364626612029021634605187356684631770\\\n\
60856970445201675343268255334181150692`74.48709060742237 - \n        \
0.0740579737559195436264512426489158510510971743452808113175532735703\\\n\
29826097067559967424162091339`73.53645994620513*I, \"CutoffPrecisionShift\" \
-> \n       \
3.445148861418787718990966715348202605207298206799`21.110327948417794*^\\\n\
-29, \"NewtonPositionError\" -> \
2.481292074384391037029929077055358053911649312\\\n\
179341528735635258252896385338674220862662204307207736`74.14632435217773*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
4.6519620868555194487394176012598104922883417763986`21.110327948417794\\\n\
*^-28, \"LocalWindings\" -> {1.`74.21324043070629, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\
\\\n27786652589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell20.wxf\"}, \n      \"Validated\" \
-> True, \"Seconds\" -> 31.574499|>,\n<|\"Power\" -> 6, \"Ell\" -> 2, \"Gamma\
\" -> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.233641293410851076627224489627308344511096612818913978311\\\n\
980730931982932579678841835234581816945`74.03253067606082 - \n        \
0.6291866101234361350591761524470520540270625125216172819112382651772\\\n\
344205170785229931036779853`74.46276471487867*I, \"CutoffPrecisionShift\" -> \
\n       4.2334423297919796314634176817604427289641648106113`22.\
179599529371036\\\n*^-28, \"NewtonPositionError\" -> \
1.0925104940102450642730397612582474064079807\\\n\
71269305362836019386448162126201658278167122422489763947`74.06905458652429*^-\
\\\n36, \"WidthRelativeShift\" -> \n       \
6.7284367811982638985313122234453855933175177691383`22.179599529371036\\\n\
*^-28, \"LocalWindings\" -> {1.`74.2129789047736, \
0.999999999999999999999999999\\\n\
999999999999999999999999999999999999999999999999999999999999999999997`73.9999\
\\\n4404233016}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell2.wxf\", \n        \"Independent \
discovery: n=6,ell=2; 64 starting seeds\"}, \n      \"Validated\" -> True, \
\"Seconds\" -> 24.644523|>,\n<|\"Power\" -> 6, \"Ell\" -> 2, \"Gamma\" -> 1, \
\"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6576283502179821233663010664827764801113581897423410303231\\\n\
75297879583327385710903323047796636689`74.48384362775549 - \n        \
0.1724542779603801108056703602217256604299102464349591703409032694121\\\n\
4595113622209571597921444883`73.90254165159902*I, \"CutoffPrecisionShift\" -> \
\n       9.5135179194795250976599002600383460510275545481427`22.\
496296411726963\\\n*^-28, \"NewtonPositionError\" -> \
5.5144263116046465646135828134100745765228108\\\n\
296550585410646988891846335543124133007927830096123921`74.12372843825568*^-38\
\\\n, \"WidthRelativeShift\" -> \n       \
5.51654504138492530200491392539139455302120063999447`22.496296411726963\\\n\
*^-27, \"LocalWindings\" -> {1.`74.21166778594639, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.005\
\\\n2652561808}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell2.wxf\", \n        \"Independent \
discovery: n=6,ell=2; 64 starting seeds\"}, \n      \"Validated\" -> True, \
\"Seconds\" -> 21.817344|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \
\"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.633173825842402253314530349452695491496896987937147849700\\\n\
596288323353113324383922630139380184241`74.44779209899727 - \n        \
0.1777205275670153832886105062261557585575671913674238341122006870217\\\n\
53737737316744858512946077975`73.89600935667212*I, \"CutoffPrecisionShift\" \
-> \n       \
5.5175896121770399178505278946078030797997918049653`22.23881148119711*^\\\n\
-28, \"NewtonPositionError\" -> \
4.789888514450125262475665799919084172089905055\\\n\
97939969094007165489699839483393939831433711663784462888`74.13011857963376*^-\
\\\n34, \"WidthRelativeShift\" -> \n       \
3.104643952903218156982888765275844814231778418429`22.23881148119711*^\\\n\
-27, \"LocalWindings\" -> {1.`74.23217227912879, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999997`73.98905\
\\\n708763837}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 31.410285|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.489029497157335583799491402140114795877165714132408731770\\\n\
32884519835048770738379716032419746003`74.52619664326792 - \n        \
0.4275012513669870318369734729404655145069779860935891070466085115316\\\n\
28143483527089224340713831855`74.46781561002231*I, \"CutoffPrecisionShift\" \
-> \n       \
6.569496453735969443903839507144820658099734345657`21.557169841367713*^\\\n\
-29, \"NewtonPositionError\" -> \
1.715700311344659589452609439824689138313018358\\\n\
353536924355140881088613039332834960817601862247575781`74.14971150230618*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.5367198184167201406963344352078825265441872037895`21.557169841367713\\\n\
*^-28, \"LocalWindings\" -> {1.`74.27574559513332, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999997`74.002\
\\\n49061318834}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 29.286467|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.601104612948090400391831361221664846757635145675733534198\\\n\
929540495111842577646768521727018414433`74.31152954495967 - \n        \
0.5924202146489430556026059371876894725373005009690128986537668837029\\\n\
33779145651542719985008316573`74.30521114509013*I, \"CutoffPrecisionShift\" \
-> \n       \
6.2501992024458483143872487560398374012946049920023`22.24013514994981*^\\\n\
-28, \"NewtonPositionError\" -> \
3.997856309067252018833634598843668778151768528\\\n\
795885816505455721745252514808634674456309932433350452`74.06139307877609*^-36\
\\\n, \"WidthRelativeShift\" -> \n       \
1.05502801016835615736389208300956696321026345757887`22.24013514994981\\\n\
*^-27, \"LocalWindings\" -> {1.`74.24287422670251, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999996`73.990\
\\\n50160523173}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 29.744499|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.274906777303802861843623285890314621330249165812251966290\\\n\
879363447758037408617474779231026073121`74.11221502270006 - \n        \
0.5339639891252017266377875827395277219364359258787308526834082603504\\\n\
33722776181173112786855343974`74.40054359431737*I, \"CutoffPrecisionShift\" \
-> \n       \
2.759940070381592740193956810189034321445115140876`20.997524119998154*^\\\n\
-29, \"NewtonPositionError\" -> \
2.840737476298356101949506459975113550701996049\\\n\
99164408986319468854114999485413312755627481300577`74.07809932036812*^-38, \n \
     \"WidthRelativeShift\" -> \n       \
5.16877566013998202965155525584346216177212222248`20.997524119998154*^\\\n\
-29, \"LocalWindings\" -> {1.`74.28723842789329, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999998`74.00806\
\\\n34111478}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 27.328282|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
-0.094442132742540548727950432765908396554240961516421075968\\\n\
410387929204928446111439442775124755497`73.88057327243557 - \n        \
0.5727732201524030924678609429670489776091852800161703217681808478622\\\n\
89621156975815323992183219932`74.66341089706995*I, \"CutoffPrecisionShift\" \
-> \n       \
8.932451877720791712308072096499550915861009263843745`24.7320206188747\\\n\
28*^-26, \"NewtonPositionError\" -> \
7.04545220284950415903786064562119865791105\\\n\
792372787818734743174262149883912102787828617000993921257821`74.\
15452462860272\\\n*^-34, \"WidthRelativeShift\" -> \n       \
1.5595093421693233575963674262061084897784704292019007`24.732020618874\\\n\
728*^-25, \"LocalWindings\" -> {1.`74.28990910437759, \
0.99999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999999997`74.\
\\\n00942328203288}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 26.17406|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.0773240833891645776584303136746755841149183846459218092103\\\n\
07042102598475838747645383696650902606`73.55896367162258 - \n        \
0.6327885002707893205287107577298733479242885669352717921637792120644\\\n\
98662209172546500448052217859`74.4719108482131*I, \"CutoffPrecisionShift\" -> \
\n       2.628885400807470075763779415443957339954178607785785`24.\
0013134822243\\\n26*^-26, \"NewtonPositionError\" -> \
6.02828454237516818742604521915970700107657\\\n\
8117222106077325331040788860709265383353983293554864109322`74.12303859149836*^\
\\\n-36, \"WidthRelativeShift\" -> \n       \
4.15444560020052604387087790494345827844633625566695`24.001313482224326\\\n\
*^-26, \"LocalWindings\" -> {1.`74.22028238114595, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999998`73.991\
\\\n32869723593}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 25.284888|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.3611817269638834698146839827714298158806837517491821120329\\\n\
19574375560743038422965043128822387456`74.16010975091054 - \n        \
0.6095480261372921863390666888322273769191626848437308107120672707556\\\n\
61325226718376623987745866018`74.38739370847894*I, \"CutoffPrecisionShift\" \
-> \n       \
1.4063791810657904953623839884894426175886668026088`21.641720093737952\\\n\
*^-28, \"NewtonPositionError\" -> \
3.9631981317612589394476090933985826188607254\\\n\
523090627189282596889393935719878336476221987775939999`74.13371333258243*^-37\
\\\n, \"WidthRelativeShift\" -> \n       \
2.3072491760460942113755701655162287299438076661505`21.641720093737952\\\n\
*^-28, \"LocalWindings\" -> {1.`74.26969154557435, \
0.99999999999999999999999999\\\n\
9999999999999999999999999999999999999999999999999999999999999999999998`73.999\
\\\n76929167761}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 24.177628|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6057043993609564829455299338938271802146716528843063677686\\\n\
41476409051065761113658015537072478807`74.48056500491916 - \n        \
0.3939780313568289858116847027058969241625660517691911441389897074387\\\n\
65029586861207248069556112399`74.29378430308074*I, \"CutoffPrecisionShift\" \
-> \n       \
2.88550386123500029799561328777988491513409904659178`23.0830028238531*^\\\n\
-27, \"NewtonPositionError\" -> \
2.030856532038953970917869981565200021398765041\\\n\
0241210927476917139572424737994710845336567356081925979`74.14516677870103*^-\
35\\\n, \"WidthRelativeShift\" -> \n       \
7.32402223367012276959390597526081308327853818810766`23.0830028238531*^\\\n\
-27, \"LocalWindings\" -> {1.`74.22336273845005, \
0.9999999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999998`73.99007\
\\\n162059678}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       \
{\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 23.035646|>,\n<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" \
-> 1, \"Sheet\" -> 0, \n      \"Kappa\" -> \
0.6740488978346684228210188476913556598007846058554943762549\\\n\
08255693492187318270593444758684944945`74.61160568745552 - \n        \
0.0824554526930271841791410368352554400796319674837744566045095085626\\\n\
5142094342276542323580600006`73.69914662058142*I, \"CutoffPrecisionShift\" -> \
\n       3.91554218292516005067687182720131077566494230224081`23.\
253828504360758\\\n*^-27, \"NewtonPositionError\" -> \
3.7475792180953820452534052674398971482531103\\\n\
231109403945812830307590020291519444129477866590088002446`74.1148602389794*^-\
\\\n35, \"WidthRelativeShift\" -> \n       \
4.748675866837217028342152084637735987252515362223284`23.2538285043607\\\n\
58*^-26, \"LocalWindings\" -> {1.`74.2530641119133, \
0.9999999999999999999999999\\\n\
99999999999999999999999999999999999999999999999999999999999999999999997`73.99\
\\\n334087959159}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> \n       {\
\"Reference-list validation: verify_n6_ell8.wxf\"}, \n      \"Validated\" -> \
True, \"Seconds\" -> 22.025324|>}\n \nSUPSavedAudits = \
{<|\"Power\"->3,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->3,\"Reconciliation\"-><|\"RegionCount\"->3,\"\
AcceptedInside\"->3,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->4,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->2,\"Reconciliation\"-><|\"RegionCount\"->2,\"\
AcceptedInside\"->2,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->6,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->2,\"Reconciliation\"-><|\"RegionCount\"->2,\"\
AcceptedInside\"->2,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->3,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->7,\"Reconciliation\"-><|\"RegionCount\"->7,\"\
AcceptedInside\"->7,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->4,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->7,\"Reconciliation\"-><|\"RegionCount\"->7,\"\
AcceptedInside\"->7,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->6,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->9,\"Reconciliation\"-><|\"RegionCount\"->9,\"\
AcceptedInside\"->9,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->3,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->19,\"Reconciliation\"-><|\"RegionCount\"->19,\"\
AcceptedInside\"->19,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->4,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->16,\"Reconciliation\"-><|\"RegionCount\"->16,\"\
AcceptedInside\"->16,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,\n\
<|\"Power\"->6,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->21,\"Reconciliation\"-><|\"RegionCount\"->21,\"\
AcceptedInside\"->21,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>};\n\nSUPOriginalJ = {{3, 2, \
3/10 - I/5, 175351244/165862149 - \n       (39477265*I)/24951327}, {3, 2, \
-7/20 - I/4, 175032145/99820848 + \n       (157631603*I)/41900476}, {3, 8, \
3/10 - I/5, 220638975/67703551 - \n       (163434137*I)/13877757}, {3, 8, \
-7/20 - I/4, -247963927/31875694 + \n       (246444526*I)/10890375}, {3, 20, \
3/10 - I/5, -105153908/11792075 - \n       (496570751*I)/9004970}, {3, 20, \
-7/20 - I/4, 268284404/2460399 + \n       (681530604*I)/9943219}, {4, 2, 2/5 \
- (3*I)/10, \n      -61445756/47118699 - (55938758*I)/69577803}, {4, 2, -9/20 \
- (7*I)/20, \n      -216353934/41082107 + (221517203*I)/59069177}, \n     {4, \
8, 2/5 - (3*I)/10, -40406714/21822223 + (295304116*I)/44814897}, \n     {4, \
8, -9/20 - (7*I)/20, -576500894/24566279 - (432772929*I)/3135772}, \n     {4, \
20, 2/5 - (3*I)/10, -280420162/13656427 - (186263631*I)/12067483}, \n     {4, \
20, -9/20 - (7*I)/20, -49708719774/2189741 + (6778724329*I)/241422}, \n     \
{6, 2, 1/2 - (3*I)/10, 50017881/70191523 - (247621023*I)/140212349}, \n     \
{6, 2, -1/2 - (2*I)/5, -111596463/75545015 + (167054200*I)/48921949}, \n     \
{6, 8, 1/2 - (3*I)/10, 98261522/19288685 + (331056251*I)/24303836}, \n     \
{6, 8, -1/2 - (2*I)/5, 364204593/46531076 - (119177467*I)/121315632}, \n     \
{6, 20, 1/2 - (3*I)/10, 687244177/11330374 - (464509967*I)/3808355}, \n     \
{6, 20, -1/2 - (2*I)/5, -1082610661/84831947 + (2835694019*I)/16700312}}\n\n\
(* Supplemental interface. Published data are never used as solver outputs. \
*)\nClearAll[SUPFile,SUPCompare,SUPReproduce,SUPRows,SUPPlot,SUPFigure,\
SUPDiagnostics,SUPAxisSearch,SUPSearch,SUPAudit,SUPExport];\n\
SUPGroups=Tuples[{{3,4,6},{2,8,20}}];\n\
SUPFresh=<||>;SUPSearchResults=<||>;SUPAuditResults=<||>;\n\
SUPRunLabel=\"publication-v7\";SUPPower=6;SUPEll=2;\n\
SUPDirectory=Quiet[Check[NotebookDirectory[],Directory[]]];\n\
If[!StringQ[SUPDirectory],SUPDirectory=Directory[]];\n\
SUPFile[tag_,n_,ell_]:=FileNameJoin[{SUPDirectory,\"PoleSupplement_\
Checkpoints\",SUPRunLabel,tag<>\"_n\"<>ToString[n]<>\"_ell\"<>ToString[ell]<>\
\".wxf\"}];\nSUPCompare[computed_List,expected_List]:=Module[{m,rows,cols},\n \
m=Table[TrueQ[Abs[Re[a[\"Kappa\"]-b[\"Kappa\"]]]<10^-11&&Abs[Im[a[\"Kappa\"]-\
b[\"Kappa\"]]]<Abs[Im[b[\"Kappa\"]]]/100],{a,computed},{b,expected}];\n \
rows=If[computed=={},{},Total[Boole[m],{2}]];\n \
cols=If[computed=={},ConstantArray[0,Length[expected]],Total[Boole[m]]];\n <|\
\"Computed\"->Length[computed],\"Published\"->Length[expected],\n \
\"OneToOneAgreement\"->TrueQ[Length[computed]==Length[expected]&&And@@(#==1&/@\
Join[rows,cols])],\n \
\"UnmatchedPublishedIndices\"->Flatten[Position[cols,0]],\"AmbiguousMatch\"->\
MemberQ[Join[rows,cols],x_/;x>1],\n \"Criterion\"->\"Each real part agrees \
within 1e-11; each imaginary part within 1 percent of its reference \
magnitude; unique match in both directions.\"|>];\n\
SUPReproduce[groups_List]:=Module[{r,all,expected,n,ell,tag},\n \
Do[{n,ell}=key;Print[Row[{\"Recomputing n=\",n,\", ell=\",ell,\" \
(\",First[FirstPosition[groups,key]],\"/\",Length[groups],\")\"}]];\n \
tag=If[key=={4,20},\"reference_window_v7\",\"reference\"];\n \
r=PLJVerifyList[n,ell,PLJReferenceSeeds[key],\"Checkpoint\"->SUPFile[tag,n,\
ell]];\n If[FailureQ[r],AssociateTo[SUPFresh,key->r];Continue[]];\n \
all=(Join[#,<|\"Provenance\"->{\"Fresh integration from reference \
seed\"}|>]&/@r[\"Accepted\"]);\n \
all=PLJMergeRecords[all];expected=Select[SUPPublished,#[\"Power\"]==n&&#[\"\
Ell\"]==ell&];\n \
AssociateTo[SUPFresh,key-><|\"ReferenceRun\"->r,\"Accepted\"->all,\n \
\"Comparison\"->If[ListQ[all],SUPCompare[all,expected],all]|>];\n \
PLJ`save[SUPFile[\"summary\",n,ell],SUPFresh[key]];\n \
Print[SUPFresh[key][\"Comparison\"]],{key,groups}];SUPFresh];\n\
SUPRows[\"Published\"]:=SUPPublished;\n\
SUPRows[\"Recomputed\"]:=Module[{a=Values[SUPFresh]},\n \
If[a=={},Return[Failure[\"NoRecomputation\",<|\"Message\"->\"Run Section 5 \
first.\"|>]]];\n \
PLJMergeRecords[Flatten[Lookup[Select[a,AssociationQ],\"Accepted\",{}],1]]];\n\
SUPRows[\"Independent\"]:=Module[{a=Values[SUPSearchResults]},\n \
If[a=={},Return[Failure[\"NoIndependentSearch\",<||>]]];\n \
PLJMergeRecords[Flatten[Lookup[Select[a,AssociationQ],\"Accepted\",{}],1]]];\n\
SUPPlot[n_Integer,source_String:\"Published\",size_:420]:=Module[{rows=\
SUPRows[source],ells={2,8,20},colors,points,extent},\n \
If[FailureQ[rows],Return[rows]];\n \
points=Table[ReIm/@Lookup[Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==ell&],\"\
Kappa\"],{ell,ells}];\n \
If[MemberQ[points,{}],Return[Failure[\"MissingGroup\",<|\"Power\"->n,\"Source\
\"->source,\"Message\"->\"All three ell groups must be present.\"|>]]];\n \
colors={RGBColor[.50,.12,.55],RGBColor[.50,.70,.42],RGBColor[.85,.08,.12]};\n \
extent=1.12 Max[Abs[Flatten[points]]];\n \
Column[{Style[Row[{\"1/\",Superscript[\"r\",n]}],FontFamily->\"Times\",\
FontSize->24],\n Style[Row[{\"gamma=1; m=0; \
\",source}],FontFamily->\"Times\",FontSize->12],\n \
ListPlot[points,Joined->False,PlotStyle->(Directive[#,PointSize[.018]]&/@\
colors),\n \
PlotRange->{{-extent,extent},{-extent,extent}},AspectRatio->1,Axes->True,\
AxesOrigin->{0,0},Frame->False,\n \
AxesStyle->Directive[GrayLevel[.35],Thin],AxesLabel->{Style[\"Re \
\\[Kappa]\",20],Style[\"Im \\[Kappa]\",20]},\n \
BaseStyle->{FontFamily->\"Times\",FontSize->16},ImagePadding->All,\
ImageMargins->10,ImageSize->size],\n PointLegend[colors,(Row[{\"\\[ScriptL] = \
\",#}]&/@ells),LegendLayout->\"Row\",LabelStyle->Directive[FontFamily->\"\
Times\",FontSize->16]]},Alignment->Center,Spacings->.8]];\n\
SUPFigure[source_String:\"Published\"]:=Grid[{SUPPlot[#,source,260]&/@{3,4,6}}\
,Alignment->{Center,Top},Spacings->{2,0}];\n\
SUPExport[source_String:\"Published\"]:=Module[{r=SUPRows[source],file},If[\
FailureQ[r],Return[r]];\n \
file=FileNameJoin[{SUPDirectory,\"PoleData_\"<>source<>\".wl\"}];\n \
PLJExport[r,file,\"RegionAudits\"->If[source==\"Published\",SUPSavedAudits,If[\
ValueQ[S7Results],Select[Values[S7Results],AssociationQ],{}]]]];\n(* Original \
normalized J_in is W_r(u,f+), not A_in=W_r/(2 i k).\n   LogAmplitude restores \
the omitted boundary factors and positive rescalings. *)\n\
SUPDiagnostics[]:=Module[{rows={},e,f,g,r,i=0,total=Length[SUPOriginalJ],\
start=AbsoluteTime[],file,sig,old},\n \
file=SUPFile[\"diagnostics\",0,0];sig=Hash[{PLJ`version,SUPOriginalJ,\"\
diagnostics\"},\"SHA256\"];\n \
old=Catch[PLJ`readCheckpoint[file,sig],\"PLJ\"];If[FailureQ[old],Return[old]];\
rows=old;i=Length[rows];\n \
PLJ`runMonitor[Do[r=SUPOriginalJ[[j]];e=PLJEvaluate[r[[1]],r[[2]],r[[3]],\"\
Profile\"->\"Explore\"];\n \
f=PLJEvaluate[r[[1]],r[[2]],r[[3]],\"Profile\"->\"Check\"];\n \
g=If[AssociationQ[e]&&AssociationQ[f],<|\"Power\"->r[[1]],\"Ell\"->r[[2]],\"\
Kappa\"->r[[3]],\n \
\"Wronskian\"->f[\"NormalizedIncomingWronskian\"],\"OriginalReference\"->r[[4]\
],\n \"RelativeReferenceDifference\"->Abs[f[\"NormalizedIncomingWronskian\"]-\
r[[4]]]/Abs[r[[4]]],\n \
\"RelativeProfileChange\"->Abs[f[\"NormalizedIncomingWronskian\"]-e[\"\
NormalizedIncomingWronskian\"]]/Abs[f[\"NormalizedIncomingWronskian\"]]|>,\n \
Failure[\"DiagnosticEvaluationFailed\",<|\"Explore\"->e,\"Check\"->f|>]];\n \
AppendTo[rows,g];i=j;PLJ`save[file,<|\"Signature\"->sig,\"Records\"->rows|>],{\
j,Length[rows]+1,total}],\n PLJ`panel[\"Normalized Jost \
diagnostics\",i,total,start,\"Both quadrants; changed precision, cutoffs and \
matching point\",Length[old]]];rows];\n(* Near-axis phase screening: no \
reference roots, no sign-to-sheet inference.\n   Both axes are sampled from \
below at Im kappa=-1e-32. All phase features\n   are retained. The finite \
scan is a heuristic, not a count or completeness\n   certificate. \
Narrow-profile polishing and full validation are mandatory. *)\n\
Options[SUPAxisSearch]={\"Points\"->120,\"TimeLimit\"->3600,\"Range\"->{1/20,\
5/4},\"MaxDepth\"->96};\n\
SUPAxisSearch[n_,ell_,OptionsPattern[]]:=Catch[Module[\n \
{range=OptionValue[\"Range\"],points=OptionValue[\"Points\"],limit=\
OptionValue[\"TimeLimit\"],depthMax=OptionValue[\"MaxDepth\"],\n \
file=SUPFile[\"axis\",n,ell],sig,cache=<||>,records={},initial,done,total=\
2OptionValue[\"Points\"],start=AbsoluteTime[],\n \
xs,segments,fun,refine,cp,key,a,b,fa,fb,pieces,phase,best,seed,polished,\
validated,evals=0,stopped=False,pending=None},\n sig=Hash[{PLJ`version,\"axis\
\",n,ell,range,points,depthMax,10^-32},\"SHA256\"];\n \
If[FileExistsQ[file],initial=Import[file,\"WXF\"];PLJ`need[initial[\"\
Signature\"]===sig,\"CheckpointMismatch\"];cache=initial[\"Samples\"];records=\
initial[\"Records\"]];\n \
cp[]:=PLJ`save[file,<|\"Signature\"->sig,\"Samples\"->cache,\"Records\"->\
records|>];\n \
xs=Subdivide[range[[1]],range[[2]],points];segments=Flatten[Table[{sign,xs[[j]\
],xs[[j+1]]},{sign,{1,-1}},{j,points}],1];\n \
fun[x_,sign_]:=Module[{k=ToString[{sign,x},InputForm],e},\n \
If[KeyExistsQ[cache,k],Return[cache[k]]];\n \
PLJ`need[AbsoluteTime[]-start<limit,\"AxisBudgetExhausted\"];\n \
e=PLJEvaluate[n,ell,N[sign x-I/10^32,120],\"Profile\"->\"Narrow\"];\n \
If[FailureQ[e],Throw[e,\"PLJ\"]];PLJ`need[PLJ`finiteQ[e[\"\
NormalizedIncomingWronskian\"]]&&Abs[e[\"NormalizedIncomingWronskian\"]]>0,\"\
InvalidAxisValue\"];AssociateTo[cache,k->e[\"NormalizedIncomingWronskian\"]];\
evals++;If[Mod[evals,25]==0,cp[]];cache[k]];\n \
refine[x_,y_,fx_,fy_,sign_,depth_]:=Module[{m=(x+y)/2,fm,d1,d2},\n \
fm=fun[m,sign];d1=Arg[fm/fx];d2=Arg[fy/fm];\n \
If[Max[Abs[{d1,d2}]]<1/5,Return[{{x,m,d1},{m,y,d2}}]];\n \
If[y-x<10^-28,Return[{{x,m,d1},{m,y,d2}}]];\n \
PLJ`need[depth<depthMax,\"AxisResolutionLimit\",<|\"Interval\"->{x,y}|>];\n \
Join[refine[x,m,fx,fm,sign,depth+1],refine[m,y,fm,fy,sign,depth+1]]];\n \
initial=Length[records];done=initial;\n PLJ`runMonitor[Do[\n \
If[AbsoluteTime[]-start>=limit,stopped=True;Break[]];\n \
{key,a,b}=segments[[j]];\n \
pieces=Catch[fa=fun[a,key];fb=fun[b,key];refine[a,b,fa,fb,key,0],\"PLJ\"];\n \
If[FailureQ[pieces],pending=pieces;cp[];Break[]];\n \
phase=Total[pieces[[All,3]]];polished=None;validated=None;seed=None;\n \
If[Abs[phase]>4/5,best=First[MaximalBy[pieces,Abs[#[[3]]]/(#[[2]]-#[[1]])&]];\
\n seed=N[key Mean[best[[{1,2}]]]-I \
Max[10^-24,(best[[2]]-best[[1]])/10],120];\n \
polished=PLJPolish[n,ell,seed,\"Profile\"->\"Narrow\",\"Tolerance\"->10^-35,\"\
MaxIterations\"->60,\"TimeLimit\"->480];\n \
If[AssociationQ[polished],validated=PLJValidate[n,ell,polished[\"Kappa\"]]]];\
\n AppendTo[records,<|\"Side\"->key,\"Interval\"->{a,b},\"PhaseChange\"->\
phase,\"Pieces\"->pieces,\"Seed\"->seed,\"Polish\"->polished,\"Validation\"->\
validated|>];\n done=j;cp[],{j,initial+1,total}],PLJ`panel[\"Independent \
near-axis scan\",done,total,start,\"Adaptive phase refinement; remaining time \
may increase\",initial]];\n \
<|\"Records\"->records,\"Accepted\"->Cases[Lookup[records,\"Validation\",{}],\
r_Association/;TrueQ[r[\"Validated\"]]],\n \
\"Complete\"->(Length[records]==total),\"PendingFailure\"->pending,\"Coverage\
\"->\"Finite phase screening at Im kappa=-1e-32; not a completeness \
certificate\"|>],\"PLJ\"];\n\
Options[SUPSearch]={\"IncludeAxisScan\"->True,\"TimeLimitPerStage\"->3600};\n\
SUPSearch[groups_List,OptionsPattern[]]:=Module[{n,ell,d,v,ax,roots,\
comparison},\n Do[{n,ell}=key;Print[Row[{\"Independent search: n=\",n,\", \
ell=\",ell}]];\n \
d=PLJDiscover[n,ell,\"Checkpoint\"->SUPFile[\"discovery\",n,ell],\"TimeLimit\"\
->OptionValue[\"TimeLimitPerStage\"]];\n \
If[FailureQ[d],AssociateTo[SUPSearchResults,key->d];Continue[]];\n (* \
Candidate checkpoints depend on the actual candidate list, which grows on \
resume. *)\n v=PLJVerifyList[n,ell,d[\"Candidates\"],\"Checkpoint\"->SUPFile[\
\"discovery_validation_\"<>ToString[Hash[d[\"Candidates\"],\"SHA256\"]],n,ell]\
];\n ax=If[TrueQ[OptionValue[\"IncludeAxisScan\"]],SUPAxisSearch[n,ell,\"\
TimeLimit\"->OptionValue[\"TimeLimitPerStage\"]],None];\n \
roots=PLJMergeRecords[Join[If[AssociationQ[v],(Join[#,<|\"Provenance\"->{\"\
Independent polar-grid \
discovery\"}|>]&/@v[\"Accepted\"]),{}],If[AssociationQ[ax],(Join[#,<|\"\
Provenance\"->{\"Independent near-axis phase \
screening\"}|>]&/@ax[\"Accepted\"]),{}]]];\n \
comparison=If[ListQ[roots],SUPCompare[roots,Select[SUPPublished,#[\"Power\"]==\
n&&#[\"Ell\"]==ell&]],roots];\n \
AssociateTo[SUPSearchResults,key-><|\"Discovery\"->d,\"Validation\"->v,\"\
AxisScan\"->ax,\"Accepted\"->roots,\"Comparison\"->comparison,\n \
\"Complete\"->TrueQ[d[\"Complete\"]&&AssociationQ[v]&&v[\"Complete\"]&&(!\
TrueQ[OptionValue[\"IncludeAxisScan\"]]||(AssociationQ[ax]&&ax[\"Complete\"]))\
]|>];\n PLJ`save[SUPFile[\"independent_summary\",n,ell],SUPSearchResults[key]]\
;Print[comparison],{key,groups}];SUPSearchResults];\n\
SUPAudit[groups_List,source_String:\"Published\"]:=Module[{rows=SUPRows[\
source],n,ell,c,r,selected,regions},\n If[FailureQ[rows],Return[rows]];\n \
regions={{1/20,27/20,-Pi+1/1000,-1/1000},{49/1000,34/25,-Pi+1/1250,-1/1250}};\
\n Do[{n,ell}=key;selected=Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==ell&];\n \
Do[c=PLJCount[n,ell,regions[[j]],\"Checkpoint\"->SUPFile[\"count\"<>ToString[\
j],n,ell]];\n \
r=If[AssociationQ[c],Join[c,<|\"Reconciliation\"->PLJReconcile[c,selected],\"\
Source\"->source|>],c];\n \
AssociateTo[SUPAuditResults,{n,ell,j}->r];PLJ`save[SUPFile[\"count_result\"<>\
ToString[j],n,ell],r];Print[r],{j,2}],{key,groups}];SUPAuditResults];\nPrint[\
\"Initialized. Section 3 displays saved data; Section 5 recomputes the poles. \
No long computation has started.\"];\n",
    Editable->False], "]"}], "]"}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"d79ed9c6-baa7-44ef-9219-0df901123482"],

Cell[BoxData["\<\"Initialized. Section 3 displays saved data; Section 5 \
recomputes the poles. No long computation has started.\"\>"], "Print",
 CellChangeTimes->{4.001507907331603*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"2209017a-ef7d-452e-b088-19cf391c201b"]
}, Open  ]],

Cell["\<\
Edit this cell and evaluate it to change the selected group or checkpoint \
run. Use powers 3, 4 or 6 and ell 2, 8 or 20 for the embedded tables. Keep \
the run label unchanged to resume; change it for a genuinely fresh \
calculation. Each run writes only to its own checkpoint directory.\
\>", "Text",ExpressionUUID->"a330c67d-7ae9-4e08-9c02-1714e8aebff8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUPPower", "=", "6"}], ";", 
  RowBox[{"SUPEll", "=", "2"}], ";", 
  RowBox[{"SUPRunLabel", "=", "\"\<publication-v7\>\""}], ";"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"80ea8411-cef0-40cf-8b19-46634edea1dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Inspect saved pole tables (seconds; no recomputation)", "Section",ExpressionUUID->"eba8973a-9099-431e-8ac7-f0bd7ee3490c"],

Cell["\<\
The buttons display the embedded validated collection within |Re kappa| <= \
0.85 and |Im kappa| <= 0.85. Group lengths for ell={2,8,20} are {3,9,21} for \
n=3, {2,7,17} for n=4 and {2,9,22} for n=6: 92 poles in total. These are \
collection sizes. Section 7 independently counts zeros in the specified \
rectangle excluding the thin real-axis strip.\
\>", "Text",ExpressionUUID->"e705401b-61bf-4420-b8ca-2dfda35b236b"],

Cell[BoxData[
 ButtonBox["\<\"Show selected saved pole table\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     PLJTable[
      Select[
      SUPPublished, And[#["Power"] == SUPPower, #["Ell"] == SUPEll]& ]]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"4ff402df-1f6b-45a4-9694-\
33da9711cd85"],

Cell[BoxData[
 ButtonBox["\<\"Show all nine saved pole tables\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     PLJTable[SUPPublished]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"6b6bd6c6-dd84-4d0b-b569-\
7ea01f62b4ef"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"n\"\>", "\<\"ell\"\>", "\<\"gamma\"\>", "\<\"m\"\>", "\<\"Re \
kappa\"\>", "\<\"Im kappa\"\>", "\<\"Passed\"\>", "\<\"cutoff shift\"\>", "\<\
\"shift / |Im kappa|\"\>", "\<\"seconds\"\>"},
    {"6", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.233641293\"\>",
        ShowStringCharacters->False],
       -0.\
233641293410851076627224489627308344511096612818913978311980730931982932579678\
841835234581816945`74.03253067606082,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.29187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
629186610123436135059176152447052054027062512521617281911238265177234420517078\
5229931036779853`74.46276471487867,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.23\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.2334423297919796314634176817604427289641648106113`22.179599529371036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.73\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.7284367811982638985313122234453855933175177691383`22.179599529371036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "25"},
    {"6", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.657628350\"\>",
        ShowStringCharacters->False],
       0.657628350217982123366301066482776480111358189742341030323175297879583\
327385710903323047796636689`74.48384362775549,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.72454\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
172454277960380110805670360221725660429910246434959170340903269412145951136222\
09571597921444883`73.90254165159902,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.51\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       9.5135179194795250976599002600383460510275545481427`22.496296411726963*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.52\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       5.51654504138492530200491392539139455302120063999447`22.\
496296411726963*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "22"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {
       RGBColor[0.87, 0.94, 1]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{4.00150791523554*^9},
 CellLabel->"",ExpressionUUID->"2605a984-6714-4944-a425-d20147df6ccf"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"n\"\>", "\<\"ell\"\>", "\<\"gamma\"\>", "\<\"m\"\>", "\<\"Re \
kappa\"\>", "\<\"Im kappa\"\>", "\<\"Passed\"\>", "\<\"cutoff shift\"\>", "\<\
\"shift / |Im kappa|\"\>", "\<\"seconds\"\>"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.411790780\"\>",
        ShowStringCharacters->False],
       -0.\
411790779911443682447083747792416442569905024988673393502839542506555735618555\
506270570227375768`74.4438175368281,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.90085\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
079008493199944621887657820346100906277330224386312944211095876679231133560901\
955868034410714951`73.72681763989769,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.11\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.107901562108644967531920612031709572481356926298`20.738165245465208*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.40\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.4022562856690722341140961115152097308609138372146`20.738165245465208*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "88"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.398211492\"\>",
        ShowStringCharacters->False],
       -0.\
398211492374209146781509544564451087890663467810834711333626464884154631710136\
490605873035148957`74.56112733531062,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.60600\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
160599879371511691701858994283108827737423871272227736254334286800111664259764\
255133448486987806`74.16677659844449,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.06\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       7.05966020989583622166061040997000185240041758062`21.749425403542244*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.40\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.3958066702932575042045768355560913271430399120616`21.749425403542244*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "88"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.390857404\"\>",
        ShowStringCharacters->False],
       -0.\
390857403664442291137331912969328428839445640624648042685562896689241626818396\
602900164937705505`74.4562098387543,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.14022\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-3\"\>"]}],
        ShowStringCharacters->False],
       -0.\
007140221813555684346743568376865126497974885556011174354745554145486292847291\
959924346419453395`72.71790680865492,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.79\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       4.78609332680644525247219618228181378114820036893`20.3934759391394*^-30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.70\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.703003704618902753112704747069`20.3934759391394*^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "88"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.363303509\"\>",
        ShowStringCharacters->False],
       -0.\
363303508675168743094209988578423457953919701488141887559437819039439213962315\
058394965217198527`74.46306016473147,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.33132\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
233131586022438636204065560926592874762580266336106564202960105531548320731132\
390975072711245119`74.27040299392509,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.42\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.4182849134916033908067369874347441714499959442493`21.988326020020875*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.08\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.0836240068949522992294210923502538666255440266237`21.988326020020875*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "87"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.314867298\"\>",
        ShowStringCharacters->False],
       -0.\
314867298348050992598198578150491598491963310651218434206061344657379618223855\
130231648200324251`74.34570514378773,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.93487\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
293487249332492409420711620873218067237722195543367551813989115976579240812655\
740213890927786793`74.3151724290821,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.29\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.2867688810220747741053563297985192899380240599484`21.80752744402136*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.38\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.3844115338867455168772742720598373980417496024603`21.80752744402136*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "86"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.257803426\"\>",
        ShowStringCharacters->False],
       -0.\
257803426285410601160610281697031111650566551166238817988810752914612073989082\
775140862956776999`74.26543130158642,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.41059\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
341058802761617395304131787121294087319414267966402190485756017840066738960605\
229128838677277355`74.38697787134451,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.47\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.4702449435513100761644308753557925911737180526532`21.95370693575681*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.31\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.3108253815660517022667385378799453995979557433525`21.95370693575681*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "85"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.195622980\"\>",
        ShowStringCharacters->False],
       -0.\
195622980463918405999013998057700740637755568809819601532040942511542322427261\
160998913521296035`74.21203325024402,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.76096\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
376095584912989059623625205292573210050150344133592874272215729651890003256623\
522923083408737653`74.49592423122766,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.03\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.0260270125805103923339405624265249693385763115269`21.78506756813262*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.73\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.7281017213160986416473383160568271579622550276452`21.78506756813262*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "83"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.131152754\"\>",
        ShowStringCharacters->False],
       -0.\
131152754019210098588461991886026498774159884075360039872040417652449450438587\
428291013207073245302535882704134159715929214344754951227505239399649841757654\
0035883257761893`149.5513493554654,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.32474\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
324744004619305693802406489963607174392670436462535765830413522717697086490332\
36619653759952485030820873119209026232555568567046964325241662440620977618`\
129.55574595756997*^-21,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.29\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-63\"\>"]}],
        ShowStringCharacters->False],
       1.288252234133713803242878559746172838638311064508462706269528971117093\
102`57.542462470931724*^-63,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.72\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-43\"\>"]}],
        ShowStringCharacters->False],
       9.724537190896149004584240407914229527243835602045684809456267265762532\
127`57.542462470931724*^-43,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "453"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.131066507\"\>",
        ShowStringCharacters->False],
       -0.\
131066507124592522658029994706623653469488071547822305489209697814600550035787\
393518608339347737`74.1014476618947,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.99334\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
399334317875411444706101259705453271740515514853829562906099217181213959649535\
933400590499933458`74.5853125429305,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.16\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       9.159470520161412194592494983693314438660848218634`21.806854947591905*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.29\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.2936847924547974713527593420559699069425989288345`21.806854947591905*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "83"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.066258336\"\>",
        ShowStringCharacters->False],
       -0.\
066258336401640399960959868472111647950699612972581237801328596693152721967775\
445389174182229122`73.65738859484956,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.12066\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
412065857401920970327525715302908906121011635035747569025792003599323886528845\
994121398213127162`74.45111811419477,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.89\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.8918107163007315069208479903312443943150814881011`21.966239258257634*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.59\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.5910397144490822739464829300765628010772714244872`21.966239258257634*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "82"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.002180534\"\>",
        ShowStringCharacters->False],
       -0.\
002180534452318059314667166467955878339748770490415156588278886735341142980444\
726073125887027628`72.2724300341334,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.16119\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
416119441179381770408435905606367888098395115494942663664342920364046145302346\
748963058333481341`74.55309853921594,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.78\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.7819981455700875499229511047045644865173498615554`22.334167734269233*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.69\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.6855759915596375425219533954811659633637425447468`22.334167734269233*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "81"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.061857107\"\>",
        ShowStringCharacters->False],
       0.061857106728252558365440234345552590693289330459966883657617286883050\
56667726655448213828949767`73.65360939784352,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.12598\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
412597554139965214009363193740719764874762399319351526341978217038676701544075\
660450520694166395`74.47775233389088,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.30\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.3039821634227606441993381917117842954043882694314`22.249537410781354*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.01\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       8.0077599352466176062860057768760018194010703436465`22.249537410781354*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "80"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.126627940\"\>",
        ShowStringCharacters->False],
       0.126627940262563230264903448286625960637012118354547772652524856236543\
458410232673436526504621124`74.01866165915325,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.00520\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
400519719470665890943039675988621131068885406708432282258429809884502298484212\
175827403264838051`74.51876780208485,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.28\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.2848764645062013464080016259457514732246324688348`22.5939717015018*^-\
28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.57\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.56918028226235847089350608088291510540378511728946`22.5939717015018*^\
-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "80"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.131152754\"\>",
        ShowStringCharacters->False],
       0.131152754019210098589808904890177655183178823121625042849266246919699\
734303671445912054906865333960087020799593769424509128540606522898038355398821\
11803470313868948526129481`149.45510823309468,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.61831\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-21\"\>"]}],
        ShowStringCharacters->False],
       -1.\
618314601796298868875889796766051170506106679414087372371496012245705784661934\
98847719082760906816241883370840664723844003751826818338735206953382757327`\
129.54640419424751*^-21,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.20\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-60\"\>"]}],
        ShowStringCharacters->False],
       8.198980322152458959256259754387234602153522788852268886525618591733810\
884727`54.24359252208912*^-60,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.07\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-39\"\>"]}],
        ShowStringCharacters->False],
       5.066369859761349561364673543912635616559519619532481002514316995407217\
0128115`54.24359252208912*^-39,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "433"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.191261036\"\>",
        ShowStringCharacters->False],
       0.191261035539304427891541329012429889465266906868504590125438200510051\
84047927444632263525525777`74.12193528187078,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.78047\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
378047341692572292088644976628444581117840978438404792849500193883479936975594\
497567234301957305`74.41785931836318,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.97\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       2.9699531562142664896141980537567382721407446559424`23.206540877738902*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.86\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       7.8560350217445235459966520493608871372401583870351`23.206540877738902*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "79"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.253684309\"\>",
        ShowStringCharacters->False],
       0.253684308910856075934531890541265315678471202060241467328995458430711\
438855110203788894133515612`74.41162016911318,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.43845\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
343845156603299037050475537424250618576833237542423719767573266662028803257069\
953696611801209304`74.54371317064692,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.13\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.12826676088386575070074247965364442698447218786727`22.92972368675763*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.28\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       3.28132224408665859056323568998204787539959474480266`22.92972368675763*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "79"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.311198382\"\>",
        ShowStringCharacters->False],
       0.311198381922027815966102061179035398497904321859490046742159275376993\
198344685433597237069835508`74.32225925223842,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.97144\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
297144024139949589451847015419798878403685951843183712441890184344081591963643\
724615175254952861`74.3021928063291,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.88\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.8773864115438562847248973615393888170784673403038`22.276140458080032*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.30\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.30488453293534038499163524831637184777460935964032`22.\
276140458080032*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "78"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.360359005\"\>",
        ShowStringCharacters->False],
       0.360359005315814072296992864150544461141624746822160636091377127788360\
04995992684380192026965215`74.39334921420854,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.37656\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
237656204203425901633664816088541669816814931471980905476884146922745329996208\
090404115262788403`74.21256766916316,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.28\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       3.284424257531252528525330736776965177407436041099`21.31973542460945*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.38\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.3820065285229807370151153525749074082613410264062`21.31973542460945*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "77"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.393122145\"\>",
        ShowStringCharacters->False],
       0.393122144729915408325682516082913618546957803996344532731669633342788\
141088169539357625862519485`74.66727618562156,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.02521\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
010252092329347693544989981865515758609352075228523703659167775559408958882292\
647626305798697245`73.08359146611883,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.23\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       2.23185617252468390606948898443350892738974081293`20.28915548400045*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.18\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.176976270625031986463511915595`20.28915548400045*^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "76"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.396392658\"\>",
        ShowStringCharacters->False],
       0.396392657803894383500752144822292449049211994371368004334313556615976\
528589134943276858065867697`74.51185891187586,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.65904\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
165903670327862685746822234350791038184223860642024254729224347313443482255901\
050710429515102765`74.13360164128291,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.90\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       8.897149958937180058275733198878320131763082516`18.713800393582115*^-32,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.36\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       5.3628409433946974825401145899036312078434251857`18.713800393582115*^-\
31,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "77"},
    {"3", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.411786652\"\>",
        ShowStringCharacters->False],
       0.411786652357279218236437465708521484257948775165812140750157520773648\
416227347714041393194005877`74.58890663158772,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.47042\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
084704225740250059574633668865909199535004182324765658492824721758697040880982\
856133911172633485`73.90215817521556,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.09\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       2.08899443612833193342424127977632535848025587351`20.157752924254904*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.47\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.466222219578917679429155255818678251015735765762`20.157752924254904*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "77"},
    {"3", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.278126332\"\>",
        ShowStringCharacters->False],
       -0.\
278126332251679812243348427090877464493922435205050548664706612359782731368497\
33410187243493122`74.46186812496198,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.75255\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
017525497965645285763188959328250833204223429069997031433495526132324777287245\
98501635605881039`73.26130234666842,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.62\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.6155896224433034829751353498289725087410149635129`22.448574799501856*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.06\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       2.063045300927161476421373333761295661009398069723136`22.\
448574799501856*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "31"},
    {"3", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.020823316\"\>",
        ShowStringCharacters->False],
       -0.\
020823315672226911224300413220117022612234241414696644861400131334335228643317\
282097137748168656`73.22348304024301,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.01771\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
401771491016812517802308779224950607214934348012135454468810256493586818751227\
411622311998674258`74.50892121323929,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.29\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       2.29033152006592709684142656718036850143938405`17.165543423722053*^-33,
       
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.70\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       5.70058247355854811639981210425448197978912558`17.165543423722053*^-33,
       
       AutoDelete->True],
      ScientificForm[#, 3]& ], "28"},
    {"3", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.290395807\"\>",
        ShowStringCharacters->False],
       0.290395806624963998611342907839569113622920032897028542290152942838692\
043624372307470566063398793`74.45383399712414,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.13187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
031318731388277576214192855692623155356544422482582573801998454375200507815985\
794771058952270633`73.4866526580702,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.64\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-33\"\>"]}],
        ShowStringCharacters->False],
       1.6411151736441636142589389918785865398773587`17.09271004047364*^-33,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.24\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       5.240043580623523369597950126825503066020200155`17.09271004047364*^-32,
       
       AutoDelete->True],
      ScientificForm[#, 3]& ], "26"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.409029412\"\>",
        ShowStringCharacters->False],
       -0.\
409029411597067325347801868032596117287827071287016152667466238756023406561254\
046504868286116798`74.59604492453803,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.08526\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
108525785762191848302422906927074683688905401129889466553923909422540370610990\
29608589170098066`74.0198435917332,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.87\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.87372610191770698591716584115962737855682618788786`23.24760160830234*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.73\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       1.726526178786235172038760516709595119621811797922564`23.\
24760160830234*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "48"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.319147775\"\>",
        ShowStringCharacters->False],
       -0.\
319147774730721350951986221203948432721219844440862788991119694853226432178183\
662754088174236011`74.46721903781518,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.84705\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
284704785628356427401585005135152883007971896038748675179616294477981096788740\
306775061732530387`74.41763995466528,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.04\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       8.04242769057845904917061563852214747634792316729138`23.71862377265693*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.82\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       2.824830525004507698071479082826632232853961867740258`23.\
71862377265693*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "47"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.197594906\"\>",
        ShowStringCharacters->False],
       -0.\
197594905714871320457093108322150473275303240516215959527616999906021085818773\
221017153799275603`74.55712632107793,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.04131\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-7\"\>"]}],
        ShowStringCharacters->False],
       -7.\
041314910421858835829423560841051217492047561852734435475000958491896884275246\
28384490195`69.109033668038*^-7,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.77\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       5.766706995956372439359377111657893807367305151`19.003977421041483*^-32,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.19\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       8.18981549514432643989706341328377`19.003977421041483*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "46"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.171966659\"\>",
        ShowStringCharacters->False],
       -0.\
171966658979197744902343963553670068498861594007909614679546514078296328562206\
336450039747791142`74.22600576126541,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.87780\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
387779669101770959158115442431758459840996894325945810194761115502732907321553\
986656253533858473`74.57916771851217,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.83\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       2.8336159524647796029126706976598699057065773683536`23.408065743165363*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.31\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       7.30728343501966927227046144767243640511705405499101`23.\
408065743165363*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "45"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.005766844\"\>",
        ShowStringCharacters->False],
       -0.\
005766844424060272097330060048174756221806131072913015960086170131707025290810\
656693120264538806`72.58875238105423,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.22077\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
422077291053414327373424168717399656180498069470018835964577605516290820590481\
587269796270556221`74.45320919798506,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.93\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       4.93410844963390194386695562847420570115883529550875`23.\
432002024605175*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.17\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       1.16900590347313551715606516458745945967381328650458`23.\
432002024605175*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "44"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.160944234\"\>",
        ShowStringCharacters->False],
       0.160944234275280735145368798704524891149515262515109118869862399295464\
827299703664261320049115334`74.24180084076424,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.92221\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
392221289008579692661218561953110617984974169378465143583883879219576847948384\
945500658173895083`74.62868393504627,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.15\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       6.145894523977066137316033127792634426405578487`20.7153896867441*^-30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.57\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.566945674854132411523763938207536763282940004741`20.7153896867441*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "43"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.197595622\"\>",
        ShowStringCharacters->False],
       0.197595621648107261185530301358232041422693070259896468429871476169443\
739001313721420240341086216`74.5773298578239,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.60273\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-7\"\>"]}],
        ShowStringCharacters->False],
       -8.\
602725317857861918225787359039637710691321072955090730247189582888401999760459\
38165330259`69.21622301659757*^-7,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.45\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       6.451282719319753880898839669225468126460328581`18.99759555687652*^-32,
       
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.50\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       7.49911508383039699443395771856373`18.99759555687652*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "40"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.310307896\"\>",
        ShowStringCharacters->False],
       0.310307895601016007212773988846621612299742930157837604097908930268649\
234585948141349338109223799`74.35705872642583,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.94093\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
294093031056249669808515751456712576865155986690833810910222501943689314328174\
147692080608406107`74.33375771226662,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.37\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       3.3663988463379458234631860964791925725084335033`19.371035149338933*^-\
31,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.14\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       1.14467141035180528801711565593984435196267630499`19.371035149338933*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "42"},
    {"3", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.406096520\"\>",
        ShowStringCharacters->False],
       0.406096520111394440418627423106935724497719331247585064630954440269606\
605481118469635479305094193`74.4524538535823,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.22598\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
122598089140291905775124201909044487980578910059768078910458952166751168581397\
808238143963933251`73.93231301219024,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.71\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-32\"\>"]}],
        ShowStringCharacters->False],
       3.7054040793860893133167520822862884264091936`18.285731266027348*^-32,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.02\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-31\"\>"]}],
        ShowStringCharacters->False],
       3.0223995376843984915301300134854151522004967416`18.285731266027348*^-\
31,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "41"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.649012766\"\>",
        ShowStringCharacters->False],
       -0.\
649012765791035591111783272985794818131128443880533984433934221655819669449235\
426999125039377815`74.615893174003,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.35708\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
335707813797368690698049807663559422893752079321753221286185300494773971987775\
423809574637438637`74.32961767620841,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.86\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       5.8596373598976030595587089946464009560580113104041`22.416904873373646*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.75\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.74545754345606222117111165094190818240139646948057`22.\
416904873373646*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "59"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.511035117\"\>",
        ShowStringCharacters->False],
       -0.\
511035116824222759387325670267604465587628723952464928890445957305323240759616\
921213239931695112`74.33312871192108,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.67560\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
467559944339090732892467209524404079042018907874620394743615645404502197462720\
051159380948714453`74.29451780396359,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.13\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.1349663061903865597992712250066634330437075112591`21.969699860633252*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.70\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.7049505505048139102797959074910764467249008603073`21.969699860633252*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "57"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.382826298\"\>",
        ShowStringCharacters->False],
       -0.\
382826298458191907326464648028474948479144752431694896045650303481801057972209\
651975861869641447`74.21849309459492,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.38947\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
538947424645718731874498829492230390245546351060334773188416951980702298235292\
289605408646076965`74.36703983371662,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.85\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.8525034445619831344830871696212232429304790951196`22.070583178165688*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.15\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       7.1481990049297594153326698394771604096799011138835`22.070583178165688*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "55"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.264019457\"\>",
        ShowStringCharacters->False],
       -0.\
264019456821636432760703119562296387752837515634424645224361099323076517603233\
805369710724222185`74.16413754097002,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.77243\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
577243237274842002961203426247737654860295967095351767492542969019564633020857\
604361909947275229`74.50386867802317,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.77\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.7718186611330513535693661531212608147044325781434`21.899802443981486*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.07\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.0694489718022245969978100036880046749370575208118`21.899802443981486*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "53"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.154489665\"\>",
        ShowStringCharacters->False],
       -0.\
154489665239127313149391362306896698164648242148959714405458033910742159611196\
990270570816812487`74.0476593068764,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.93654\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
593654392808087811994531563194427152541726979316243921369876932408524486324497\
06567508146651826`74.63231088344531,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.98\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.9839512229769483182361029361437389798817975436132`22.006954442708786*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.34\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.3419296597680619730587294972921189584721708578194`22.006954442708786*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "52"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.053445405\"\>",
        ShowStringCharacters->False],
       -0.\
053445405363512543271673606158859799362572363516943864471298104675447415846014\
903925479715292833`73.57648066790112,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.95390\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
595390391341410300040134041885392763426097741941749802740746917582952236171525\
221729994619453475`74.62338779980458,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.11\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       9.114660880216195640821461087712965986707177290896`21.736014363478596*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.53\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.5308713430327502875915440641653845384586418768476`21.736014363478596*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "51"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.786336339\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-14\"\>"]}],
        ShowStringCharacters->False],
       -2.\
786336339047266769012790439988014243549999446562593252321923915810350847350202\
3219`61.501822933329294*^-14,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.74787\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
274786882841490638316726193071890066728937731553631063395041723889628745464344\
994010840192087261`74.49579633763419,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.74\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       3.742335495717609119566415524275595789098160993518`21.611582695610654*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.36\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.3619047084850682555035016518190743778093013863442`21.611582695610654*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "48"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.042060352\"\>",
        ShowStringCharacters->False],
       0.042060352200874017894571696156300098364186805943079946360939859430514\
399174694913450101371896466`73.39325755502874,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.86934\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
586933708252591120428859893259111052235289691206544916775726618600961046093339\
845996409548886928`74.5379820842918,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.27\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.2680356658923402216869643775361510210934691312866`21.977253563043607*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.86\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.864210956028912973473565432112966578189439141329`21.977253563043607*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "50"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.135134823\"\>",
        ShowStringCharacters->False],
       0.135134822926245295327312831206624704993481847524958243920950655295730\
781344509157205323111562267`73.82846206309365,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.68099\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
568099380816272647672558294872374485060869138921150005271466442938516822083939\
187233861596176222`74.45212203745416,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.88\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.883398186931272296750665194621738247209030149713`21.82348769493939*^-\
28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.32\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.3152618195519149370965347622554873147281083809016`21.82348769493939*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "49"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.225532148\"\>",
        ShowStringCharacters->False],
       0.225532147804536172206246878757923274891093962679540182232657166217863\
6963017261042589707547435`74.05861359307504,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.36440\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
536439771535937850879942097814591724006910850691034325047616674518385515466310\
654238854596804788`74.43492947332768,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.66\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       2.66050413066733639973501067309991284233880515976958`23.\
002282578079036*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.96\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       4.9595579445009523233962963197767911814375117075875`23.002282578079036*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "49"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.310815832\"\>",
        ShowStringCharacters->False],
       0.310815832376261549900147425114549761472401174708532424787934256750540\
036309172631578374156683538`74.40008148870301,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.90548\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
490548065284490376434770155831525254761260583663100892710846636506233883251130\
932484114044622239`74.59828087555829,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.74\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.73820044169672020540427442214187079084489984249949`22.\
996782378522497*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.54\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       3.54338456250696126456744998261377094474770704532313`22.\
996782378522497*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "48"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.388051245\"\>",
        ShowStringCharacters->False],
       0.388051245362687822758833758079504131244274302986678802591813551182422\
085507030612530771496709613`74.27918080576246,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.30144\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
430143528873764140270745316866286393987376914553894693535140336502750111396054\
997462907104790931`74.32390734887578,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.56\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.5636465253080861058785004636363625949837768765044`22.23184876123891*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.06\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.06095900995116372736722972800382338704836540782293`22.23184876123891*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "47"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.453946708\"\>",
        ShowStringCharacters->False],
       0.453946708184400083419349550730738504465344267793036489186933611795672\
585717094348214086400701361`74.5507615689143,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.55583\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
355583069074597740142075318466722990444920397126136598951792181069757809801061\
693353354578390709`74.44471705204845,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.87\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       3.8651233159527042653059625262679328436576128899288`22.330261676903813*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.09\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.08698182003199944027900011868149551798354025529995`22.\
330261676903813*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "47"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.472243257\"\>",
        ShowStringCharacters->False],
       0.472243256916202627767209634808679377384961293503292092313539608831072\
778265229217701950447884294`74.61937629033054,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-9.07667\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000907667138954322120636908209610102938975492993055128466005771333089448106809\
33111343900490926`71.90315630620192,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.03\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.0267360690304926832173677926301120495969542465305`22.125916387426233*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.23\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       2.232906736455606252540802811435308`22.125916387426233*^-25,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "44"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.504416268\"\>",
        ShowStringCharacters->False],
       0.504416268182709287217459351905969041454971647131916465514635836702991\
711043206908173651170805961`74.43583608708579,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.67865\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
267864727743613624736530873725887098578018601238596970907163378609529402075069\
426465823978593819`74.16096735594842,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.34\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.3395714713720629642894643482265233339218786004732`21.761522790861036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.00\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       5.0009252157089979137110458804060624808783587594328`21.761522790861036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "46"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.532653375\"\>",
        ShowStringCharacters->False],
       0.532653375389758756160851001871791000107827154099686579980780424542845\
662033615373379841474032929`74.44958056494484,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.54811\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
065481092325990065821786353486971056140963428728024244753541345958887103286136\
915255502757936636`73.53925417891853,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.37\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.36848901742309521336108778042160614913102463113`21.406789259723094*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.73\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       9.7256914800967386978974966858912351895277327959633`21.406789259723094*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "45"},
    {"4", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.533739571\"\>",
        ShowStringCharacters->False],
       0.533739571117755713517879782774834406748281398831440500466229803637401\
611371505466706631298278702`74.431748855603,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.69236\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
169235515684418162410344040238201835924930686971466024539415989388331812175761\
319226442939650274`73.93291322571712,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.34\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.3434654291126682131483317662536938321908687528202`21.927669050116023*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.38\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.38473618828487757966046954738949559301042198443917`21.\
927669050116023*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "45"},
    {"4", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.225973165\"\>",
        ShowStringCharacters->False],
       -0.\
225973164616466126655504176393635816797891060354542913493135477885548523611963\
084638380417190134`74.08907994134306,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.35303\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
535303177073359872883944390905578018201721544507727997012664377919583329215942\
319118468361124774`74.46362832196736,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.51\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       7.51129048717873850414348104229468094014362745432`20.578948762701813*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.40\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.403184365212419472992641719076698422923297052221`20.578948762701813*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "23"},
    {"4", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.369569761\"\>",
        ShowStringCharacters->False],
       0.369569760837768531640920209651913030659844971288613826609370685306618\
142821186013653744398218077`74.27652248490084,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.27262\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
427262388098003905136854519217284099227861294689703825658513039787094769100551\
702123749496289411`74.33952352801279,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.10\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.100780028623368720482610227743189817353989710903`20.60990369444377*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.58\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.576356026851761566310083846482960366444493380056`20.60990369444377*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "21"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.534453785\"\>",
        ShowStringCharacters->False],
       -0.\
534453784747859011865568450808634756555471834995289881035373332853858237246356\
312782940984353479`74.47245077353914,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.49241\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
449241239538536934403365255865357859067429000780441960809412944497838313099210\
935416400395486707`74.3970308001702,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.68\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       5.6843616389419445610959690818956698295937765600539`22.39994058637718*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.27\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.26532498324974617614365788575695297658083798163972`22.39994058637718*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "35"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.225799550\"\>",
        ShowStringCharacters->False],
       -0.\
225799550218965331153444248926640964302504665473487819785062797581480046088732\
473183335078136095`74.03675206052237,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.72609\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
572608935450806134268530535856131471551012705755404188959127385251923563764023\
344431444946400865`74.44089042221323,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.05\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.0453319757829820345367857930821860082655616217635`21.552811291944806*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.83\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.8255600132401154063249151787163733213635518699119`21.552811291944806*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "32"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.002856638\"\>",
        ShowStringCharacters->False],
       -0.\
002856637589688188630028397858002539315843573240060433768013179733507003703882\
011903070660886794`72.35292652062206,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.44991\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
444991465452927487990276365206520781097348469864767069106401706400817675726536\
54073016149338241`74.54543481097564,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.83\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       4.830174599832659641294470146232937045058987923953`21.444454090626245*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.09\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.0854533119902295703558867277821791771902814695015`21.444454090626245*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "30"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.069030961\"\>",
        ShowStringCharacters->False],
       0.069030961011051722829333690199161267710053625606810135332342922135471\
674668978188198883632948506`73.5936166795872,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.54714\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
554713539753150831016134731756841005097294520324012496507888137165580297501954\
805679091433816466`74.49864737813654,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.63\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       9.62968645350218797106005215681389906734785439756502`23.64364675927582*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.74\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       1.735974654194925001958804414707696174430529513214277`23.\
64364675927582*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "31"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.308679650\"\>",
        ShowStringCharacters->False],
       0.308679649781699054214846921677746523157497333406515934264112346368527\
930681986338155225920706524`74.18323005118572,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.82508\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
482508149133542077316147098990629829438197899846630174064711314356164070701784\
039961911609729933`74.37722886213483,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.05\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       6.04751304043305180550325833288800006782374027952`20.359962328079167*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.25\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.253349410013654083869441733660561180655618622339`20.359962328079167*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "29"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.480509981\"\>",
        ShowStringCharacters->False],
       0.480509980643638570878633391996856054043358295923936450466528184898035\
1031746030017566346567632`74.46706331902203,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.16301\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
316300509816924626154218781105410696778341917603279479373917775054829314368054\
35425378082342054`74.28546987476054,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.62\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       4.61976452631145812388534341680036219665394106058`20.301163184447812*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.46\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.460561833740131231926842672639500747715659072842`20.301163184447812*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "29"},
    {"4", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.545819962\"\>",
        ShowStringCharacters->False],
       0.545819962139430229201653964662266849232274702216165072194496191770754\
083092113793576045012828909`74.48787197711654,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.36986\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
083698619691975860193953368107659767574340776123141190491275849527447605122080\
392045749138834723`73.67354608520313,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.97\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       3.97115925860365375987856043756703745305104748449`20.32745872604773*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.74\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       4.744593486987177369787610082581591762446854648219`20.32745872604773*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "28"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.636835579\"\>",
        ShowStringCharacters->False],
       -0.\
636835578718262135480162810169708702218011738090952029590411743341924769270401\
099768864790581397`74.5048058708555,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.51328\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
025132800443901677962931297515516643620166205886349619338621381871315014011534\
05176290517556847`73.10102478111807,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.40\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.398130043701810507546260607267683218404871349916`20.663994157502092*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.56\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       5.562969581613251170572239600256`20.663994157502092*^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "46"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.636985387\"\>",
        ShowStringCharacters->False],
       -0.\
636985386891677836394219170875359587393439883262580914881851968626424972748891\
256910530040702083`74.44074790370561,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.57071\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
157071465755590122661762878042992720300566848494477320261157302690872579896789\
96325365331093102`73.8327177217348,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.33\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.328586183252553369306138978102513996299562090602`20.69764904756658*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.46\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       8.458482111065863130986627260597027826870550550062`20.69764904756658*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "46"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.599370951\"\>",
        ShowStringCharacters->False],
       -0.\
599370950983615092566450123145775779218677858841163580859560558103025097926987\
214396278061254485`74.52339244975511,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.69276\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
269276237585109536890247513348854796059077028562760582131484364933788482092348\
799516641837377963`74.17590406745028,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.64\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-30\"\>"]}],
        ShowStringCharacters->False],
       3.64023275257037422160763617330816223244170870456`20.25106591523448*^-\
30,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.35\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       1.351858145826853368107282166360551968525403481147`20.25106591523448*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "45"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.545256687\"\>",
        ShowStringCharacters->False],
       -0.\
545256687282154248626474697616978458801441936939134746729100697437769205179268\
003984203177961639`74.42064429393109,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.64062\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
364062280836625125285572683360381289332392814871202200157965230411244982391660\
340219129569875162`74.24522388422852,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.75\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.747695575413847807587134701480487871924032718697`21.49681393012051*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.85\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.8534453939879346901952874295258123064933921448802`21.49681393012051*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "44"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.490133621\"\>",
        ShowStringCharacters->False],
       -0.\
490133620661843451308091355451419543969132367003164491377095356082849458476723\
254662390670613789`74.32176801533979,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.43401\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
443401261959106290616159991011219544395741994555547410515585430429599647450329\
853029567479796787`74.27825230928087,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.75\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.747529552990677182504793243845397045442689171879`21.322138180130775*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.52\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.5217659785580366118304971808777104309084899821438`21.322138180130775*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "43"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.785889126\"\>",
        ShowStringCharacters->False],
       -0.\
785889126300938693706457763974437173705581994859257676599458697084472548439331\
231595336759420783`74.31709771372766,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.85894\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
785894248454171103369147918503390024718407084949608450082179338321837902141530\
204617733535846625`74.3171022121587,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.33\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.329586431804039397066838296060826543821419278049`20.66370814824092*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.96\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.964249243948866574833894254230135367843656191421`20.66370814824092*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "46"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.435352019\"\>",
        ShowStringCharacters->False],
       -0.\
435352018995224088841203306563924131701044951738179527096403524082415058306012\
961901951633779517`74.44239186518023,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.84845\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
484845284234420871042915711474855020103421835063618740380985844476382112450224\
404405778484159606`74.48916821205161,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.34\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.3410604769114667982923499469405065697580579189122`21.826041129123862*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.77\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.7659554924392522347165979150242322733053139459628`21.826041129123862*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "42"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.355077688\"\>",
        ShowStringCharacters->False],
       -0.\
355077688186232606337401218373810485878717865651501208577634312370103096743509\
944884456185932754`74.30763059959207,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.14503\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
514503122946519075012710752996299124462834210129920631638548842456944318733643\
140621319206304716`74.46870419934042,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.40\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       3.404751276504993458458104273267225615184827874045`21.2031380968767*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.62\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.617552206498280617070830219315948647916117218309`21.2031380968767*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "41"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.274823992\"\>",
        ShowStringCharacters->False],
       -0.\
274823991511669740919817559782731310190679255893151123959290008000819502884588\
035054204994179188`74.23050781182944,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.43635\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
543634501226161288522109281556650401600552849845290396722665713478311001476612\
044872168746685323`74.52677124637796,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.43\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.427220704596354105949005047987558283919504891247`21.45777009087917*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.18\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.1822687283643390241868147758466178173390882614316`21.45777009087917*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "40"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.196510870\"\>",
        ShowStringCharacters->False],
       -0.\
196510870032845520670616252721910336840241950820809089068439152428998707313266\
546827018423053499`74.1819493920975,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.66962\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
566961658137984796633757600713021074729867664088256195443433254029095293978954\
67479071982853138`74.64213627715631,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.71\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       4.712250785499567254804503476045037992419976431645`21.50371950351368*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.31\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       8.311409983129263105376747390859803515011523419275`21.50371950351368*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "39"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.118912105\"\>",
        ShowStringCharacters->False],
       -0.\
118912105355405207470549008597124214420342153406481875024790817971159169375459\
462282277528399799`73.84396598806457,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.85325\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
585324505272564182059650017236784497830037639028060631826948690246864072317780\
62237332307603837`74.53614534355809,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.60\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       7.595819211565475389882723277822473332231968925412`21.538375396732356*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.30\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.2977107814798187225806244310071081655061612412179`21.538375396732356*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "39"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.040825670\"\>",
        ShowStringCharacters->False],
       -0.\
040825670086650697232360571337938474691586012081323164799551687908546631247165\
358250717983423937`73.30280745733982,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.01663\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
601662511945662235922795603815880670681771754185102191747496301699360384966766\
198708286031117892`74.47123046697043,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.81\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.812415451230475094122556170692085114375162009566`21.007546632305836*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.67\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       4.674406989618911005585975042438697729923010355505`21.007546632305836*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "38"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.637873182\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-7\"\>"]}],
        ShowStringCharacters->False],
       1.637873182248506196864670035035383813295129124311065276487370697509428\
1621271289399295422`68.02094217521191*^-7,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.56789\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
456788566101199118785942222704783815662073438306463340529790019642565983544650\
478354259290066443`74.46638107941249,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.49\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.4946647271645261279877800717423792521002583632322`22.448079723123264*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.84\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       9.8397049766975924157268279048874137437475848390009`22.448079723123264*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "36"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.045161548\"\>",
        ShowStringCharacters->False],
       0.045161547597358035482277265731021285087245929566724610099767089243247\
823800691068538828768561824`73.32011158381276,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.57830\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
657829832328628503196984514002798568483036793623918241735554907045185690389526\
446529580707090594`74.48346017739539,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.12\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.1188640802289827377031326623711127287598836404712`21.570537759815107*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.70\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.7008411981991686879946395981746224695487259080449`21.570537759815107*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "37"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.190321453\"\>",
        ShowStringCharacters->False],
       0.190321453404528313184884035339606988792143330709257698770112109488185\
827203792755759479056206971`73.92265897056714,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.68228\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
668228027423030229590767972084635885031698614232657612185935966290468549213853\
047217902955054985`74.46809959397427,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.17\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.1719538089909565568299828089537949031137623985335`21.624843615442394*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.75\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.7538231874387338907384121436236471451729109254109`21.624843615442394*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "36"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.327626471\"\>",
        ShowStringCharacters->False],
       0.327626471041224361629395748160130299574073215687573853843151937196971\
275136105399148974557913357`74.14638060212579,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.31298\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
631298018631375104657741141347389201091596288748492466515360353318048789182258\
977349542166893477`74.43123952478818,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.72\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.7221004355379570143659999518807095474032332177155`22.309136574025544*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.06\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.06480619883952110903678748936178704894166712646291`22.\
309136574025544*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "35"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.449134123\"\>",
        ShowStringCharacters->False],
       0.449134122537975472395026088500807506750884971120625291904261194383441\
995208927067764448341445837`74.33435565178573,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.61070\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
561070322352183385438603019545181617548531022938242272949937450177134891049177\
265482549089370207`74.43100372401179,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.34\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.33776638204331232490512488849798693840440300403182`22.\
677755835772906*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.38\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       2.38431142897555977645981954445588554582322774396868`22.\
677755835772906*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "34"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.549604304\"\>",
        ShowStringCharacters->False],
       0.549604303624746104473290432353082609128020943013570952384810342760683\
712178161583777240411524949`74.36363604805331,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.64236\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
464236377709780351416729120153106503017346566257679732760719918934993517174862\
39811608189758221`74.29032839358212,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.05\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       7.0462266461675572224375528187818703744293365494806`22.32375849490107*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.52\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.517810103751184352835360780357956451146955691124`22.32375849490107*^-\
27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "33"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.562447636\"\>",
        ShowStringCharacters->False],
       0.562447635706894327909328688716178247901653386460842078502985456032414\
146599092659695791902709559`74.6534032543307,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.04498\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-4\"\>"]}],
        ShowStringCharacters->False],
       -0.\
000304498200445081425002052460733880836053783174846001785908779388470696698478\
471462410903557087`71.3869255200195,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.87\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.866092508411462922967794566570431943213236867355`21.355371393896828*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.41\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       9.41251049832849369068509984102283`21.355371393896828*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "31"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.623693297\"\>",
        ShowStringCharacters->False],
       0.623693297333105010274958571327007103064998036028366062911096069990011\
36564001974816951018475881`74.43159836212503,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.46168\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
346167558538070796535699235303025253837040134641385314956947102057494569570524\
273431394066756821`74.17591752019734,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.00\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.0047784497097282318408060492739354749167482846976`22.089755208051635*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.16\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.1568901680511725161618618867463488957327073048712`22.089755208051635*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "32"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.664455764\"\>",
        ShowStringCharacters->False],
       0.664455764418826922821778437487952641603046677708139932591162449890740\
507741502883025302759793675`74.44314758857136,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-2.12737\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
212736757670212648366831319592516117181972580656675196220115174198926081496468\
112211677388079982`73.94852652276381,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.12\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.1197331695624533355467301823591740702061081658429`21.86688251778415*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.96\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       9.9641133613989355444401164477996107521650141453966`21.86688251778415*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "32"},
    {"6", "20", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.661007869\"\>",
        ShowStringCharacters->False],
       0.661007869330829401634636462661202902163460518735668463177060856970445\
201675343268255334181150692`74.48709060742237,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-7.40580\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
074057973755919543626451242648915851051097174345280811317553273570329826097067\
559967424162091339`73.53645994620513,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.45\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       3.445148861418787718990966715348202605207298206799`21.110327948417794*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.65\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.6519620868555194487394176012598104922883417763986`21.110327948417794*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "32"},
    {"6", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.233641293\"\>",
        ShowStringCharacters->False],
       -0.\
233641293410851076627224489627308344511096612818913978311980730931982932579678\
841835234581816945`74.03253067606082,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.29187\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
629186610123436135059176152447052054027062512521617281911238265177234420517078\
5229931036779853`74.46276471487867,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.23\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       4.2334423297919796314634176817604427289641648106113`22.179599529371036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.73\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.7284367811982638985313122234453855933175177691383`22.179599529371036*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "25"},
    {"6", "2", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.657628350\"\>",
        ShowStringCharacters->False],
       0.657628350217982123366301066482776480111358189742341030323175297879583\
327385710903323047796636689`74.48384362775549,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.72454\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
172454277960380110805670360221725660429910246434959170340903269412145951136222\
09571597921444883`73.90254165159902,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"9.51\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       9.5135179194795250976599002600383460510275545481427`22.496296411726963*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.52\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       5.51654504138492530200491392539139455302120063999447`22.\
496296411726963*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "22"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.633173826\"\>",
        ShowStringCharacters->False],
       -0.\
633173825842402253314530349452695491496896987937147849700596288323353113324383\
922630139380184241`74.44779209899727,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-1.77721\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
177720527567015383288610506226155758557567191367423834112200687021753737737316\
744858512946077975`73.89600935667212,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.52\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       5.5175896121770399178505278946078030797997918049653`22.23881148119711*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.10\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       3.104643952903218156982888765275844814231778418429`22.23881148119711*^-\
27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "31"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.489029497\"\>",
        ShowStringCharacters->False],
       -0.\
489029497157335583799491402140114795877165714132408731770328845198350487707383\
79716032419746003`74.52619664326792,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-4.27501\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
427501251366987031836973472940465514506977986093589107046608511531628143483527\
089224340713831855`74.46781561002231,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.57\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       6.569496453735969443903839507144820658099734345657`21.557169841367713*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.54\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.5367198184167201406963344352078825265441872037895`21.557169841367713*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "29"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.601104613\"\>",
        ShowStringCharacters->False],
       -0.\
601104612948090400391831361221664846757635145675733534198929540495111842577646\
768521727018414433`74.31152954495967,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.92420\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
592420214648943055602605937187689472537300500969012898653766883702933779145651\
542719985008316573`74.30521114509013,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"6.25\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       6.2501992024458483143872487560398374012946049920023`22.24013514994981*^\
-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.06\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       1.05502801016835615736389208300956696321026345757887`22.24013514994981*\
^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "30"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.274906777\"\>",
        ShowStringCharacters->False],
       -0.\
274906777303802861843623285890314621330249165812251966290879363447758037408617\
474779231026073121`74.11221502270006,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.33964\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
533963989125201726637787582739527721936435925878730852683408260350433722776181\
173112786855343974`74.40054359431737,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.76\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       2.759940070381592740193956810189034321445115140876`20.997524119998154*^\
-29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"5.17\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-29\"\>"]}],
        ShowStringCharacters->False],
       5.16877566013998202965155525584346216177212222248`20.997524119998154*^-\
29,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "27"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"-0.094442133\"\>",
        ShowStringCharacters->False],
       -0.\
094442132742540548727950432765908396554240961516421075968410387929204928446111\
439442775124755497`73.88057327243557,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-5.72773\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
572773220152403092467860942967048977609185280016170321768180847862289621156975\
815323992183219932`74.66341089706995,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"8.93\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       8.932451877720791712308072096499550915861009263843745`24.\
732020618874728*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.56\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-25\"\>"]}],
        ShowStringCharacters->False],
       1.5595093421693233575963674262061084897784704292019007`24.\
732020618874728*^-25,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "26"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.077324083\"\>",
        ShowStringCharacters->False],
       0.077324083389164577658430313674675584114918384645921809210307042102598\
475838747645383696650902606`73.55896367162258,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.32789\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
632788500270789320528710757729873347924288566935271792163779212064498662209172\
546500448052217859`74.4719108482131,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.63\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       2.628885400807470075763779415443957339954178607785785`24.\
001313482224326*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.15\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       4.15444560020052604387087790494345827844633625566695`24.\
001313482224326*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "25"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.361181727\"\>",
        ShowStringCharacters->False],
       0.361181726963883469814683982771429815880683751749182112032919574375560\
743038422965043128822387456`74.16010975091054,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-6.09548\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
609548026137292186339066688832227376919162684843730810712067270755661325226718\
376623987745866018`74.38739370847894,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"1.41\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       1.4063791810657904953623839884894426175886668026088`21.641720093737952*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.31\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-28\"\>"]}],
        ShowStringCharacters->False],
       2.3072491760460942113755701655162287299438076661505`21.641720093737952*\
^-28,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "24"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.605704399\"\>",
        ShowStringCharacters->False],
       0.605704399360956482945529933893827180214671652884306367768641476409051\
065761113658015537072478807`74.48056500491916,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-3.93978\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-1\"\>"]}],
        ShowStringCharacters->False],
       -0.\
393978031356828985811684702705896924162566051769191144138989707438765029586861\
207248069556112399`74.29378430308074,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"2.89\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       2.88550386123500029799561328777988491513409904659178`23.0830028238531*^\
-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"7.32\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       7.32402223367012276959390597526081308327853818810766`23.0830028238531*^\
-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "23"},
    {"6", "8", "1", "0", 
     TagBox[
      InterpretationBox[
       StyleBox["\<\"0.674048898\"\>",
        ShowStringCharacters->False],
       0.674048897834668422821018847691355659800784605855494376254908255693492\
187318270593444758684944945`74.61160568745552,
       AutoDelete->True],
      NumberForm[#, {12, 9}]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"-8.24555\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-2\"\>"]}],
        ShowStringCharacters->False],
       -0.\
082455452693027184179141036835255440079631967483774456604509508562651420943422\
76542323580600006`73.69914662058142,
       AutoDelete->True],
      ScientificForm[#, 6]& ], "True", 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"3.92\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-27\"\>"]}],
        ShowStringCharacters->False],
       3.91554218292516005067687182720131077566494230224081`23.\
253828504360758*^-27,
       AutoDelete->True],
      ScientificForm[#, 3]& ], 
     TagBox[
      InterpretationBox[
       StyleBox[
        RowBox[{"\<\"4.75\"\>", "\[Times]", 
         SuperscriptBox["10", "\<\"-26\"\>"]}],
        ShowStringCharacters->False],
       4.748675866837217028342152084637735987252515362223284`23.\
253828504360758*^-26,
       AutoDelete->True],
      ScientificForm[#, 3]& ], "22"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {
       RGBColor[0.87, 0.94, 1]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Print",
 CellChangeTimes->{4.001507917434569*^9},
 CellLabel->"",ExpressionUUID->"c23b24a8-84fc-46d2-b38e-82818afbf4dd"]
}, Open  ]],

Cell["\<\
To obtain separate complex lists indexed by {power,ell}, evaluate the \
following cell. poleLists[{6,2}], for example, is the n=6,ell=2 list. These \
values retain their stored precision; the number of stored digits is not a \
certified error bound.\
\>", "Text",ExpressionUUID->"43a1922b-36ca-489b-a46a-081f649fc6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"poleLists", "=", 
   RowBox[{"GroupBy", "[", 
    RowBox[{"SUPPublished", ",", 
     RowBox[{
      RowBox[{"Lookup", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"{", 
         RowBox[{"\"\<Power\>\"", ",", "\"\<Ell\>\""}], "}"}]}], "]"}], "&"}],
      ",", 
     RowBox[{
      RowBox[{"Lookup", "[", 
       RowBox[{"#1", ",", "\"\<Kappa\>\""}], "]"}], "&"}]}], "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"6dc10bea-5156-4562-ae9e-cedcd42cb34b"],

Cell["\<\
The saved records include cutoff/precision displacement, Newton \
position-error estimate, width-relative displacement, local windings and \
provenance. SUPPublished contains those compact records. The distribution \
omits large propagation/checkpoint histories to keep the submission small; \
recomputation regenerates the detailed evidence.\
\>", "Text",ExpressionUUID->"ecad8d04-8438-4096-8c79-e83a7bc299c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Generate the pole panels (seconds; no stored graphics)", "Section",ExpressionUUID->"a8605605-b24f-4c23-80b3-af9a92999874"],

Cell["\<\
The plot overlays ell=2,8,20 in purple, green and red. Axes cross at the \
origin, equal coordinate scales are used, and every saved pole is included. \
Titles and legends are outside the graphics to prevent clipping in a row of \
panels. No cycle curves, reflected poles or symmetry assumptions are added. \
Each power uses its own scaled kappa_n. The panel range is chosen from the \
data, not from WKB geometry.\
\>", "Text",ExpressionUUID->"7c7ff4dc-e1b9-4108-9251-75d13958be0e"],

Cell[BoxData[
 ButtonBox["\<\"Plot selected power from saved data\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     SUPPlot[SUPPower, "Published"]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"599264ce-4089-4130-97e3-\
92371585c016"],

Cell[BoxData[
 ButtonBox["\<\"Plot three-panel grid from saved data\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     SUPFigure["Published"]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"cd407a0b-2683-4824-88ab-\
41580a09f189"],

Cell[BoxData[
 ButtonBox["\<\"Plot three-panel grid from recomputed data\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     SUPFigure["Recomputed"]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"05bd2368-c1ff-448a-9e49-\
20d15e287d50"],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      TemplateBox[{"\"1/\"", 
        TemplateBox[{"\"r\"", "6"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->24]},
    {
     StyleBox[
      TemplateBox[{"\"gamma=1; m=0; \"", "\"Published\""},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->12]},
    {
     GraphicsBox[{{}, 
       InterpretationBox[{
         TagBox[{
           TagBox[
            {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], AbsoluteThickness[
             2], 
             
             StyleBox[
              PointBox[{{-0.23364129341085108`, -0.6291866101234361}, {
               0.6576283502179822, -0.1724542779603801}}],
              FontFamily->"Times",
              FontSize->16]},
            Annotation[#, "Charting`Private`Tag#1"]& ], 
           TagBox[
            {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], AbsoluteThickness[2], 
             
             StyleBox[
              PointBox[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
               0.07732408338916458, -0.6327885002707894}, {
               0.36118172696388345`, -0.6095480261372922}, {
               0.6057043993609564, -0.39397803135682896`}, {
               0.6740488978346684, -0.08245545269302719}}],
              FontFamily->"Times",
              FontSize->16]},
            Annotation[#, "Charting`Private`Tag#2"]& ], 
           TagBox[
            {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], AbsoluteThickness[
             2], 
             StyleBox[PointBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
               "]],
              FontFamily->"Times",
              FontSize->16]},
            Annotation[#, "Charting`Private`Tag#3"]& ]},
          {
          "WolframDynamicHighlight", <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
         StyleBox[
          DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
            Slot["HighlightElements"], 
            Slot["LayoutOptions"], 
            Slot["Meta"], 
            Charting`HighlightActionFunction["DynamicHighlight", {{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.23364129341085108`, -0.6291866101234361}, {
                  0.6576283502179822, -0.1724542779603801}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                  0.07732408338916458, -0.6327885002707894}, {
                  0.36118172696388345`, -0.6095480261372922}, {
                  0.6057043993609564, -0.39397803135682896`}, {
                  0.6740488978346684, -0.08245545269302719}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                  "]]}, "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.8802015582686717, 
                 0.8802015582686717}, {-0.8802015582686717, 
                 0.8802015582686717}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {420, 420}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{-0.8802015582686717, 
                0.8802015582686717}, {-0.8802015582686717, 
                0.8802015582686717}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0., 0.}, "ImageSize" -> {420, 420}, 
               "Axes" -> {True, True}, 
               "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
               "AspectRatio" -> 1, "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
           
           ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
            4.503599627370496*^15, -4.503599627370496*^15}}],
          Selectable->False]},
        Annotation[{{
           Annotation[{
             Directive[
              AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
              RGBColor[0.5, 0.12, 0.55], 
              PointSize[0.018]], 
             
             Point[{{-0.23364129341085108`, -0.6291866101234361}, {
              0.6576283502179822, -0.1724542779603801}}]}, 
            "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
              RGBColor[0.5, 0.7, 0.42], 
              PointSize[0.018]], 
             
             Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
              0.07732408338916458, -0.6327885002707894}, {
              0.36118172696388345`, -0.6095480261372922}, {
              0.6057043993609564, -0.39397803135682896`}, {
              0.6740488978346684, -0.08245545269302719}}]}, 
            "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
              RGBColor[0.85, 0.08, 0.12], 
              PointSize[0.018]], 
             Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
              "]]}, "Charting`Private`Tag#3"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.8802015582686717, 
             0.8802015582686717}, {-0.8802015582686717, 0.8802015582686717}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0., 0.}, "ImageSize" -> {420, 420}, 
            "Axes" -> {True, True}, 
            "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
            "AspectRatio" -> 1, "DefaultStyle" -> {
              Directive[
               AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
               RGBColor[0.85, 0.08, 0.12], 
               PointSize[0.018]], 
              Directive[
               AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
               RGBColor[0.5, 0.7, 0.42], 
               PointSize[0.018]], 
              Directive[
               AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
               RGBColor[0.5, 0.12, 0.55], 
               PointSize[0.018]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>, 
         "DynamicHighlight"]], {{}, {}}},
      AspectRatio->1,
      Axes->{True, True},
      AxesLabel->{
        FormBox[
         TagBox[
          StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], HoldForm], 
         TraditionalForm], 
        FormBox[
         TagBox[
          StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], HoldForm], 
         TraditionalForm]},
      AxesOrigin->{0., 0.},
      AxesStyle->Directive[
        GrayLevel[0.35], 
        Thickness[Tiny]],
      BaseStyle->{FontFamily -> "Times", FontSize -> 16},
      DefaultBaseStyle->{"PlotGraphics", "Graphics"},
      DisplayFunction->Identity,
      Frame->{{False, False}, {False, False}},
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImageMargins->10,
      ImageSize->420,
      Method->{
       "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
          Directive[
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.95, 0.627, 0.1425], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.455, 0.7, 0.21], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.578, 0.51, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.4, 0.64, 1.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[1., 0.75, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.8, 0.4, 0.76], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.637, 0.65, 0.], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.915, 0.3325, 0.2125], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[
           0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
           AbsoluteThickness[2]], 
          Directive[
           RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
           AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
        "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
        Scaled[0.05], "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
        Automatic, "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> 
        True, "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> 
        Automatic, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotInteractivity:>True,
      PlotRange->{{-0.8802015582686717, 
       0.8802015582686717}, {-0.8802015582686717, 0.8802015582686717}},
      PlotRangeClipping->True,
      PlotRangePadding->{{None, None}, {None, None}},
      Ticks->{Automatic, Automatic}]},
    {
     TemplateBox[{
       TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
       TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
       TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
      "PointLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                   ImagePadding -> Automatic, 
                   BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
            GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
            GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {
         Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
         "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               
               TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                "RGBColorSwatchTemplate"], ",", 
               TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                "RGBColorSwatchTemplate"], ",", 
               
               TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                "RGBColorSwatchTemplate"]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], "]"}]& )]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
  "Column"]], "Print",
 CellChangeTimes->{4.0015079273237143`*^9},
 CellLabel->"",ExpressionUUID->"fafca0e1-c703-4f40-8bd4-bbe6d090e7f4"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "3"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Published\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                   0.290395806624964, -0.03131873138827758}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                   0.16094423427528073`, -0.39222128900857967`}, {
                   0.19759562164810726`, -8.602725317857861*^-7}, {
                   0.310307895601016, -0.2940930310562497}, {
                   0.40609652011139447`, -0.12259808914029191`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 StyleBox[PointBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                   "]],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                    0.290395806624964, -0.03131873138827758}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                    0.16094423427528073`, -0.39222128900857967`}, {
                    0.19759562164810726`, -8.602725317857861*^-7}, {
                    0.310307895601016, -0.2940930310562497}, {
                    0.40609652011139447`, -0.12259808914029191`}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Point[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                    "]]}, "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.4727265659798241, 
                    0.4727265659798241}, {-0.4727265659798241, 
                    0.4727265659798241}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.4727265659798241, 
                    0.4727265659798241}, {-0.4727265659798241, 
                    0.4727265659798241}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                  0.290395806624964, -0.03131873138827758}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                  0.16094423427528073`, -0.39222128900857967`}, {
                  0.19759562164810726`, -8.602725317857861*^-7}, {
                  0.310307895601016, -0.2940930310562497}, {
                  0.40609652011139447`, -0.12259808914029191`}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Point[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                  "]]}, "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.4727265659798241, 
                 0.4727265659798241}, {-0.4727265659798241, 
                 0.4727265659798241}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.4727265659798241, 
           0.4727265659798241}, {-0.4727265659798241, 0.4727265659798241}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "4"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Published\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.22597316461646613`, -0.5353031770733598}, {
                   0.36956976083776855`, -0.42726238809800393`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                   0.30867964978169904`, -0.48250814913354206`}, {
                   0.4805099806436386, -0.31630050981692465`}, {
                   0.5458199621394302, -0.08369861969197585}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                   0.04206035220087402, -0.5869337082525912}, {
                   0.1351348229262453, -0.5680993808162726}, {
                   0.22553214780453618`, -0.5364397715359378}, {
                   0.31081583237626154`, -0.49054806528449035`}, {
                   0.3880512453626878, -0.4301435288737641}, {
                   0.4539467081844001, -0.35558306907459775`}, {
                   0.4722432569162026, -0.0009076671389543221}, {
                   0.5044162681827092, -0.26786472774361364`}, {
                   0.5326533753897588, -0.06548109232599006}, {
                   0.5337395711177557, -0.16923551568441816`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.22597316461646613`, -0.5353031770733598}, {
                    0.36956976083776855`, -0.42726238809800393`}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                    0.30867964978169904`, -0.48250814913354206`}, {
                    0.4805099806436386, -0.31630050981692465`}, {
                    0.5458199621394302, -0.08369861969197585}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                    0.04206035220087402, -0.5869337082525912}, {
                    0.1351348229262453, -0.5680993808162726}, {
                    0.22553214780453618`, -0.5364397715359378}, {
                    0.31081583237626154`, -0.49054806528449035`}, {
                    0.3880512453626878, -0.4301435288737641}, {
                    0.4539467081844001, -0.35558306907459775`}, {
                    0.4722432569162026, -0.0009076671389543221}, {
                    0.5044162681827092, -0.26786472774361364`}, {
                    0.5326533753897588, -0.06548109232599006}, {
                    0.5337395711177557, -0.16923551568441816`}}]}, 
                    "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.7268942976859599, 
                    0.7268942976859599}, {-0.7268942976859599, 
                    0.7268942976859599}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.7268942976859599, 
                    0.7268942976859599}, {-0.7268942976859599, 
                    0.7268942976859599}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.22597316461646613`, -0.5353031770733598}, {
                  0.36956976083776855`, -0.42726238809800393`}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                  0.30867964978169904`, -0.48250814913354206`}, {
                  0.4805099806436386, -0.31630050981692465`}, {
                  0.5458199621394302, -0.08369861969197585}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                  0.04206035220087402, -0.5869337082525912}, {
                  0.1351348229262453, -0.5680993808162726}, {
                  0.22553214780453618`, -0.5364397715359378}, {
                  0.31081583237626154`, -0.49054806528449035`}, {
                  0.3880512453626878, -0.4301435288737641}, {
                  0.4539467081844001, -0.35558306907459775`}, {
                  0.4722432569162026, -0.0009076671389543221}, {
                  0.5044162681827092, -0.26786472774361364`}, {
                  0.5326533753897588, -0.06548109232599006}, {
                  0.5337395711177557, -0.16923551568441816`}}]}, 
                "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.7268942976859599, 
                 0.7268942976859599}, {-0.7268942976859599, 
                 0.7268942976859599}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.7268942976859599, 
           0.7268942976859599}, {-0.7268942976859599, 0.7268942976859599}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "6"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Published\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.23364129341085108`, -0.6291866101234361}, {
                   0.6576283502179822, -0.1724542779603801}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                   0.07732408338916458, -0.6327885002707894}, {
                   0.36118172696388345`, -0.6095480261372922}, {
                   0.6057043993609564, -0.39397803135682896`}, {
                   0.6740488978346684, -0.08245545269302719}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 StyleBox[PointBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                   "]],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.23364129341085108`, -0.6291866101234361}, {
                    0.6576283502179822, -0.1724542779603801}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                    0.07732408338916458, -0.6327885002707894}, {
                    0.36118172696388345`, -0.6095480261372922}, {
                    0.6057043993609564, -0.39397803135682896`}, {
                    0.6740488978346684, -0.08245545269302719}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                    "]]}, "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.8802015582686717, 
                    0.8802015582686717}, {-0.8802015582686717, 
                    0.8802015582686717}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.8802015582686717, 
                    0.8802015582686717}, {-0.8802015582686717, 
                    0.8802015582686717}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.23364129341085108`, -0.6291866101234361}, {
                  0.6576283502179822, -0.1724542779603801}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                  0.07732408338916458, -0.6327885002707894}, {
                  0.36118172696388345`, -0.6095480261372922}, {
                  0.6057043993609564, -0.39397803135682896`}, {
                  0.6740488978346684, -0.08245545269302719}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                  "]]}, "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.8802015582686717, 
                 0.8802015582686717}, {-0.8802015582686717, 
                 0.8802015582686717}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.8802015582686717, 
           0.8802015582686717}, {-0.8802015582686717, 0.8802015582686717}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{0}}}],
  "Grid"]], "Print",
 CellChangeTimes->{4.001507929119115*^9},
 CellLabel->"",ExpressionUUID->"bbe74ff3-b5c7-4ba3-a523-73a4397501f6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "3"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Recomputed\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                   0.290395806624964, -0.03131873138827758}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                   0.16094423427528073`, -0.39222128900857967`}, {
                   0.19759562164810726`, -8.602725317857861*^-7}, {
                   0.310307895601016, -0.2940930310562497}, {
                   0.40609652011139447`, -0.12259808914029191`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 StyleBox[PointBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                   "]],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                    0.290395806624964, -0.03131873138827758}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                    0.16094423427528073`, -0.39222128900857967`}, {
                    0.19759562164810726`, -8.602725317857861*^-7}, {
                    0.310307895601016, -0.2940930310562497}, {
                    0.40609652011139447`, -0.12259808914029191`}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Point[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                    "]]}, "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.4727265659798241, 
                    0.4727265659798241}, {-0.4727265659798241, 
                    0.4727265659798241}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.4727265659798241, 
                    0.4727265659798241}, {-0.4727265659798241, 
                    0.4727265659798241}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.2781263322516798, -0.017525497965645287`}, \
{-0.02082331567222691, -0.40177149101681253`}, {
                  0.290395806624964, -0.03131873138827758}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.40902941159706735`, -0.10852578576219185`}, \
{-0.31914777473072137`, -0.28470478562835644`}, {-0.19759490571487132`, \
-7.041314910421859*^-7}, {-0.17196665897919775`, -0.387779669101771}, \
{-0.005766844424060272, -0.42207729105341435`}, {
                  0.16094423427528073`, -0.39222128900857967`}, {
                  0.19759562164810726`, -8.602725317857861*^-7}, {
                  0.310307895601016, -0.2940930310562497}, {
                  0.40609652011139447`, -0.12259808914029191`}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Point[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAH+Ugt8da2r9vZmaO5jm0v4beKA5M
fNm/NTPSbomOxL8X2YjFzgPZvxF4zrIQP32/rwoSXF1A178bxNB8QdfNvzUG
PyvJJtS/c0Rrvn7I0r9RUyzx2X/Qv57w90zo09W/RiO4fywKyb8Jw1c38xHY
v8d7pQqdycC/rK4mpREGmbvbvNmMycbAv8mA3Iaxjtm/i7Lua072sL+NuVV5
SV/av0jgIoXp3GG/axjGb7Oh2r/nltgUvKuvPxY1XJL/Z9q/qgEYJ1g1wD8K
5SF2HaLZv8d7pQqdycA/2s8UcbCRnrvV+FHaPXvIP40yOnrtMdi/hfORHF08
0D9e8p8djwHWvycWO56s6tM/u4F4XmgE07/7oak3HxDXPxtjX7yEa86/BbK8
yOko2T8ZNSmKDP+Ev40aaU9/Xtk/wBks21Q8xb8LcjNntlraPwkrYxctr7W/
FhqyVQ==
                  "]]}, "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.4727265659798241, 
                 0.4727265659798241}, {-0.4727265659798241, 
                 0.4727265659798241}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.4727265659798241, 
           0.4727265659798241}, {-0.4727265659798241, 0.4727265659798241}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "4"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Recomputed\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.22597316461646613`, -0.5353031770733598}, {
                   0.36956976083776855`, -0.42726238809800393`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                   0.30867964978169904`, -0.48250814913354206`}, {
                   0.4805099806436386, -0.31630050981692465`}, {
                   0.5458199621394302, -0.08369861969197585}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                   0.04206035220087402, -0.5869337082525912}, {
                   0.1351348229262453, -0.5680993808162726}, {
                   0.22553214780453618`, -0.5364397715359378}, {
                   0.31081583237626154`, -0.49054806528449035`}, {
                   0.3880512453626878, -0.4301435288737641}, {
                   0.4539467081844001, -0.35558306907459775`}, {
                   0.4722432569162026, -0.0009076671389543221}, {
                   0.5044162681827092, -0.26786472774361364`}, {
                   0.5326533753897588, -0.06548109232599006}, {
                   0.5337395711177557, -0.16923551568441816`}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.22597316461646613`, -0.5353031770733598}, {
                    0.36956976083776855`, -0.42726238809800393`}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                    0.30867964978169904`, -0.48250814913354206`}, {
                    0.4805099806436386, -0.31630050981692465`}, {
                    0.5458199621394302, -0.08369861969197585}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                    0.04206035220087402, -0.5869337082525912}, {
                    0.1351348229262453, -0.5680993808162726}, {
                    0.22553214780453618`, -0.5364397715359378}, {
                    0.31081583237626154`, -0.49054806528449035`}, {
                    0.3880512453626878, -0.4301435288737641}, {
                    0.4539467081844001, -0.35558306907459775`}, {
                    0.4722432569162026, -0.0009076671389543221}, {
                    0.5044162681827092, -0.26786472774361364`}, {
                    0.5326533753897588, -0.06548109232599006}, {
                    0.5337395711177557, -0.16923551568441816`}}]}, 
                    "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.7268942976859599, 
                    0.7268942976859599}, {-0.7268942976859599, 
                    0.7268942976859599}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.7268942976859599, 
                    0.7268942976859599}, {-0.7268942976859599, 
                    0.7268942976859599}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.22597316461646613`, -0.5353031770733598}, {
                  0.36956976083776855`, -0.42726238809800393`}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.534453784747859, -0.44924123953853695`}, \
{-0.22579955021896533`, -0.5726089354508062}, {-0.0028566375896881884`, \
-0.4449914654529275}, {0.06903096101105172, -0.5547135397531509}, {
                  0.30867964978169904`, -0.48250814913354206`}, {
                  0.4805099806436386, -0.31630050981692465`}, {
                  0.5458199621394302, -0.08369861969197585}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.6490127657910356, -0.3357078137973687}, \
{-0.5110351168242228, -0.46755994433909076`}, {-0.3828262984581919, \
-0.5389474246457188}, {-0.2640194568216364, -0.5772432372748421}, \
{-0.1544896652391273, -0.5936543928080878}, {-0.05344540536351254, \
-0.5953903913414103}, {-2.786336339047267*^-14, -0.27478688284149067`}, {
                  0.04206035220087402, -0.5869337082525912}, {
                  0.1351348229262453, -0.5680993808162726}, {
                  0.22553214780453618`, -0.5364397715359378}, {
                  0.31081583237626154`, -0.49054806528449035`}, {
                  0.3880512453626878, -0.4301435288737641}, {
                  0.4539467081844001, -0.35558306907459775`}, {
                  0.4722432569162026, -0.0009076671389543221}, {
                  0.5044162681827092, -0.26786472774361364`}, {
                  0.5326533753897588, -0.06548109232599006}, {
                  0.5337395711177557, -0.16923551568441816`}}]}, 
                "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.7268942976859599, 
                 0.7268942976859599}, {-0.7268942976859599, 
                 0.7268942976859599}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.7268942976859599, 
           0.7268942976859599}, {-0.7268942976859599, 0.7268942976859599}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"], 
     TagBox[GridBox[{
        {
         StyleBox[
          TemplateBox[{"\"1/\"", 
            
            TemplateBox[{"\"r\"", "6"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->24]},
        {
         StyleBox[
          TemplateBox[{"\"gamma=1; m=0; \"", "\"Recomputed\""},
           "RowDefault"],
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->12]},
        {
         GraphicsBox[{{}, 
           InterpretationBox[{
             TagBox[{
               TagBox[
                {RGBColor[0.5, 0.12, 0.55], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.23364129341085108`, -0.6291866101234361}, {
                   0.6576283502179822, -0.1724542779603801}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#1"]& ], 
               TagBox[
                {RGBColor[0.5, 0.7, 0.42], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 
                 StyleBox[
                  PointBox[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                   0.07732408338916458, -0.6327885002707894}, {
                   0.36118172696388345`, -0.6095480261372922}, {
                   0.6057043993609564, -0.39397803135682896`}, {
                   0.6740488978346684, -0.08245545269302719}}],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#2"]& ], 
               TagBox[
                {RGBColor[0.85, 0.08, 0.12], PointSize[0.018], 
                 AbsoluteThickness[2], 
                 StyleBox[PointBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                   "]],
                  FontFamily->"Times",
                  FontSize->16]},
                Annotation[#, "Charting`Private`Tag#3"]& ]},
              {
              "WolframDynamicHighlight", <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
             StyleBox[
              
              DynamicBox[(Charting`HighlightActionBox[
               "DynamicHighlight", {}, 
                Slot["HighlightElements"], 
                Slot["LayoutOptions"], 
                Slot["Meta"], 
                Charting`HighlightActionFunction["DynamicHighlight", {{
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.23364129341085108`, -0.6291866101234361}, {
                    0.6576283502179822, -0.1724542779603801}}]}, 
                    "Charting`Private`Tag#1"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    
                    Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                    0.07732408338916458, -0.6327885002707894}, {
                    0.36118172696388345`, -0.6095480261372922}, {
                    0.6057043993609564, -0.39397803135682896`}, {
                    0.6740488978346684, -0.08245545269302719}}]}, 
                    "Charting`Private`Tag#2"], 
                   Annotation[{
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                    "]]}, "Charting`Private`Tag#3"]}}, <|
                 "HighlightElements" -> <|
                   "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                  "LayoutOptions" -> <|
                   "PanelPlotLayout" -> <||>, 
                    "PlotRange" -> {{-0.8802015582686717, 
                    0.8802015582686717}, {-0.8802015582686717, 
                    0.8802015582686717}}, 
                    "Frame" -> {{False, False}, {False, False}}, 
                    "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                    "Axes" -> {True, True}, 
                    "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                    "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                    "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                    False|>, 
                  "Meta" -> <|
                   "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                    "Function" -> ListPlot, "GroupHighlight" -> 
                    False|>|>]]& )[<|
                "HighlightElements" -> <|
                  "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
                 "LayoutOptions" -> <|
                  "PanelPlotLayout" -> <||>, 
                   "PlotRange" -> {{-0.8802015582686717, 
                    0.8802015582686717}, {-0.8802015582686717, 
                    0.8802015582686717}}, 
                   "Frame" -> {{False, False}, {False, False}}, 
                   "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                   "Axes" -> {True, True}, 
                   "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                   "AspectRatio" -> 1, "DefaultStyle" -> {
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.85, 0.08, 0.12], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.7, 0.42], 
                    PointSize[0.018]], 
                    Directive[
                    AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                    16, 
                    RGBColor[0.5, 0.12, 0.55], 
                    PointSize[0.018]]}, 
                   "HighlightLabelingFunctions" -> <|
                    "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                    "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                   False|>, 
                 "Meta" -> <|
                  "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                   "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
               
               ImageSizeCache->{{
                4.503599627370496*^15, -4.503599627370496*^15}, {
                4.503599627370496*^15, -4.503599627370496*^15}}],
              Selectable->False]},
            Annotation[{{
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.12, 0.55], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.23364129341085108`, -0.6291866101234361}, {
                  0.6576283502179822, -0.1724542779603801}}]}, 
                "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.5, 0.7, 0.42], 
                  PointSize[0.018]], 
                 
                 Point[{{-0.6331738258424022, -0.1777205275670154}, \
{-0.48902949715733557`, -0.427501251366987}, {-0.6011046129480904, \
-0.592420214648943}, {-0.27490677730380286`, -0.5339639891252017}, \
{-0.09444213274254055, -0.5727732201524031}, {
                  0.07732408338916458, -0.6327885002707894}, {
                  0.36118172696388345`, -0.6095480261372922}, {
                  0.6057043993609564, -0.39397803135682896`}, {
                  0.6740488978346684, -0.08245545269302719}}]}, 
                "Charting`Private`Tag#2"], 
               Annotation[{
                 Directive[
                  AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 16, 
                  RGBColor[0.85, 0.08, 0.12], 
                  PointSize[0.018]], 
                 Point[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAA/8XwAfVg5L8pk9qvabyZv2dZly0v
YuS/qgtH9OoaxL+atBT9Cy7jv3ImgWbSO9G/Oqv5Jr5y4b9XoXnhy0zXv3lp
2mdZXt+/u6XHr69g3L9Q0/fzACbpv4o057ELJum/cUD1ts7c27/ABtqDtAff
v1klk8SXuda/aNjXQM924L8xuexdt5bRv9vLdy50ZeG/+L4MqEQnyb8GPHnG
jCTiv8GXmRMGcb6/aC32dPq64r/cCbgrGuekv4Ilgb3RQOO/WaipfLD7hT4+
2SUcBjzdvxJP7xNqH6c/bugFJvEM5b/nwAwRdFzIPyGugb4fYuW/w0KbBNX3
1D+zpAHnlzPkv2Re9Audvtw/Ikiov0n04b935LnDW5bhP+8g+H4Mtt2/NFsi
L5L/4T9JtwbQofQzv3/2WKVL9eM/CNy2+Zsn1r9OKTq8OEPlP8rhbET1Osu/
8pWl+fkm5T/UKUqfdvWyv7wmyBI=
                  "]]}, "Charting`Private`Tag#3"]}}, <|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.8802015582686717, 
                 0.8802015582686717}, {-0.8802015582686717, 
                 0.8802015582686717}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0., 0.}, "ImageSize" -> {260, 260}, 
                "Axes" -> {True, True}, 
                "LabelStyle" -> {FontFamily -> "Times", FontSize -> 16}, 
                "AspectRatio" -> 1, "DefaultStyle" -> {
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.85, 0.08, 0.12], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.7, 0.42], 
                   PointSize[0.018]], 
                  Directive[
                   AbsoluteThickness[2], FontFamily -> "Times", FontSize -> 
                   16, 
                   RGBColor[0.5, 0.12, 0.55], 
                   PointSize[0.018]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
             "DynamicHighlight"]], {{}, {}}},
          AspectRatio->1,
          Axes->{True, True},
          AxesLabel->{
            FormBox[
             TagBox[
              StyleBox["\"Re \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm], 
            FormBox[
             TagBox[
              StyleBox["\"Im \[Kappa]\"", 20, StripOnInput -> False], 
              HoldForm], TraditionalForm]},
          AxesOrigin->{0., 0.},
          AxesStyle->Directive[
            GrayLevel[0.35], 
            Thickness[Tiny]],
          BaseStyle->{FontFamily -> "Times", FontSize -> 16},
          DefaultBaseStyle->{"PlotGraphics", "Graphics"},
          DisplayFunction->Identity,
          Frame->{{False, False}, {False, False}},
          FrameLabel->{{None, None}, {None, None}},
          FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
          GridLines->{None, None},
          GridLinesStyle->Directive[
            GrayLevel[0.5, 0.4]],
          ImageMargins->10,
          ImageSize->260,
          
          Method->{
           "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic,
             "DefaultGraphicsInteraction" -> {
             "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
              "Effects" -> {
               "Highlight" -> {"ratio" -> 2}, 
                "HighlightPoint" -> {"ratio" -> 2}, 
                "Droplines" -> {
                 "freeformCursorMode" -> True, 
                  "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
            "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
              Directive[
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.95, 0.627, 0.1425], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.455, 0.7, 0.21], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.922526, 0.385626, 0.209179], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.578, 0.51, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.772079, 0.431554, 0.102387], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.4, 0.64, 1.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[1., 0.75, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.8, 0.4, 0.76], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.637, 0.65, 0.], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.915, 0.3325, 0.2125], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[
               0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
               AbsoluteThickness[2]], 
              Directive[
               RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
               AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
            "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> 
            Scaled[0.05], "OptimizePlotMarkers" -> True, 
            "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic,
             "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> 
            "CurrentPoint", "HighlightStyle" -> Automatic, 
            "OptimizePlotMarkers" -> True, 
            "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& )}},
          PlotInteractivity:>True,
          
          PlotRange->{{-0.8802015582686717, 
           0.8802015582686717}, {-0.8802015582686717, 0.8802015582686717}},
          PlotRangeClipping->True,
          PlotRangePadding->{{None, None}, {None, None}},
          Ticks->{Automatic, Automatic}]},
        {
         TemplateBox[{
           TemplateBox[{"\"\[ScriptL] = \"", "2"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "8"}, "RowDefault"], 
           TemplateBox[{"\"\[ScriptL] = \"", "20"}, "RowDefault"]},
          "PointLegend",
          DisplayFunction->(StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.12, 0.55]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.5, 0.7, 0.42]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.85, 0.08, 0.12]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], 
                   "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxDividers -> {
                 "Columns" -> {{None}}, "Rows" -> {{None}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             Directive[FontFamily -> "Times", FontSize -> 16], FontFamily -> 
             "Arial"}, Background -> Automatic, StripOnInput -> False]& ),
          Editable->True,
          InterpretationFunction:>(RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.12, 0.55]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.5, 0.7, 0.42]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.85, 0.08, 0.12]|>, 
                    "RGBColorSwatchTemplate"]}], "}"}], ",", 
               RowBox[{"{", 
                 RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"FontFamily", "\[Rule]", "\"Times\""}], ",", 
                    RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}]}], 
             "]"}]& )]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{"Columns" -> {{Center}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
      "Column"]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Top}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{0}}}],
  "Grid"]], "Print",
 CellChangeTimes->{4.001593920879039*^9},
 CellLabel->"",ExpressionUUID->"036ccd2b-6713-4e8c-9c21-c5b3ac96a071"]
}, Open  ]],

Cell["\<\
The recomputed grid requires at least one accepted record in each of the nine \
groups; inspect Section 5 comparison reports to check that all requested \
poles were recovered. A displayed plot is never evidence of completeness. To \
export a publication PDF without retaining a plot in the notebook, use the \
following button. This creates PolePanels.pdf beside the notebook. Exported \
figures and generated outputs are not part of the compact submission file.\
\>", "Text",ExpressionUUID->"38a79f01-b372-4add-8b74-2f2455ae7be0"],

Cell[BoxData[
 ButtonBox["\<\"Export saved-data panels to PDF\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     Export[
      FileNameJoin[{SUPDirectory, "PolePanels.pdf"}], 
      SUPFigure["Published"]]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"ad0eee36-3741-45c4-8a51-\
8654fcae4984"],

Cell["\<\
Equivalent commands, after initialization: SUPPlot[6,\"Published\"] and \
SUPFigure[\"Published\"]. Replace \"Published\" with \"Recomputed\" for \
Section 5 results or \"Independent\" for accepted independent-search results \
from SUPSearch (see the appendix). The latter sources contain only what those \
calculations actually found; missing groups return Failure.\
\>", "Text",ExpressionUUID->"c0a07a3e-12db-4ede-a927-8dfd71cc4bce"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Recompute all reported pole positions (minutes to hours)", "Section",ExpressionUUID->"270af42d-ea82-4c1b-adcd-39630735a646"],

Cell["\<\
Recompute all 92 stored pole positions by fresh ODE integration and \
validation from their reference estimates. The routines preserve the exact \
radial equation through its logarithmic transformation. Choose a run label \
before starting. Use a new label for a fresh numerical reproduction; a \
matching label restores compatible checkpoint work.\
\>", "Text",ExpressionUUID->"9cc6d8e3-4713-4f8d-9ae3-6165031dbc15"],

Cell["\<\
The selected-group button is the recommended first calculation (default \
n=6,ell=2, two poles). The all-nine-groups button performs the complete table \
reproduction. A resume uses completed results from this run's checkpoint; use \
a new run label for an entirely fresh evaluation. No prior checkpoint files \
are shipped or required.\
\>", "Text",ExpressionUUID->"9828fcbe-d447-469a-a4b9-72b99e88df59"],

Cell[BoxData[
 ButtonBox["\<\"Recompute selected group / resume\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    SUPReproduce[{{SUPPower, SUPEll}}]; Null],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"0f701b94-e8a5-4c31-89fd-\
950161fa7548"],

Cell[BoxData[
 ButtonBox["\<\"Recompute ALL NINE groups / resume (about 1-4 hours)\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    SUPReproduce[SUPGroups]; Null],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"ec3b609b-f373-40a9-8d5f-\
6323fe59b2f8"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "6", "\", ell=\"", "2", "\" (\"", "1", "\"/\"", "1", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001507946742732*^9},
 CellLabel->"",ExpressionUUID->"c45affa5-4ab9-48f9-8036-890ba4ea13db"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.00150800475646*^9},
 CellLabel->"",ExpressionUUID->"23a3340e-8d08-4946-95ae-fb7517ee8c1d"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "3", "\", ell=\"", "2", "\" (\"", "1", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.0015080135379553`*^9},
 CellLabel->"",ExpressionUUID->"8b8acfca-c6cc-4d59-9f00-22e994f640af"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.0015081222155046`*^9},
 CellLabel->"",ExpressionUUID->"b63d28c4-33af-4722-87ac-9b02ecf99061"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "3", "\", ell=\"", "8", "\" (\"", "2", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001508122216914*^9},
 CellLabel->"",ExpressionUUID->"b249f66a-0c7e-4b8c-b08c-fea71b7a3030"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001508633383383*^9},
 CellLabel->"",ExpressionUUID->"b5e1d992-ec51-4fa6-8bc2-2b1631e80ebf"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "3", "\", ell=\"", "20", "\" (\"", "3", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001508633384748*^9},
 CellLabel->"",ExpressionUUID->"25079aef-87fd-4383-bfc1-9ee42633d398"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "21"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "21"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.0015118207744923`*^9},
 CellLabel->"",ExpressionUUID->"40ee2610-41e4-4eb0-8d61-18a0ed573254"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "4", "\", ell=\"", "2", "\" (\"", "4", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001511820775752*^9},
 CellLabel->"",ExpressionUUID->"9e13f148-b946-40ec-83de-c636674a8b9d"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001511878632092*^9},
 CellLabel->"",ExpressionUUID->"41426621-2adb-468b-8bb4-eae3a2d76e7b"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "4", "\", ell=\"", "8", "\" (\"", "5", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001511878633218*^9},
 CellLabel->"",ExpressionUUID->"b5ecbaa1-7771-4d92-9094-a8def33c6fa5"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "7"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "7"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001512155629793*^9},
 CellLabel->"",ExpressionUUID->"13af777f-faa1-4cfe-a47b-bcfd82f2e821"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "4", "\", ell=\"", "20", "\" (\"", "6", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001512155630987*^9},
 CellLabel->"",ExpressionUUID->"bc2648a8-a6af-4b74-b509-6660674c2e43"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "17"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "17"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001513266214552*^9},
 CellLabel->"",ExpressionUUID->"122f4a13-6585-4e33-ab66-a36bb96cfcc2"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "6", "\", ell=\"", "2", "\" (\"", "7", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001513266215802*^9},
 CellLabel->"",ExpressionUUID->"3c9e235e-fc90-4b0e-bfed-18954dadce97"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001513266248348*^9},
 CellLabel->"",ExpressionUUID->"cab1a2ee-e7fc-4cbd-a290-d08ecb2f4d10"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "6", "\", ell=\"", "8", "\" (\"", "8", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001513266249518*^9},
 CellLabel->"",ExpressionUUID->"9dd4b7d9-0e23-474d-83ec-7c28da9112fc"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "9"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001513584852786*^9},
 CellLabel->"",ExpressionUUID->"a9ca535c-0a78-45db-8890-89c3be36b20b"],

Cell[BoxData[
 TemplateBox[{
  "\"Recomputing n=\"", "6", "\", ell=\"", "20", "\" (\"", "9", "\"/\"", "9", 
   "\")\""},
  "RowDefault"]], "Print",
 CellChangeTimes->{4.001513584854021*^9},
 CellLabel->"",ExpressionUUID->"07fc9d7d-130e-4c2c-b6fe-3dc3e492947c"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Computed\"\>", "\[Rule]", "22"}], ",", 
   RowBox[{"\<\"Published\"\>", "\[Rule]", "22"}], ",", 
   RowBox[{"\<\"OneToOneAgreement\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"UnmatchedPublishedIndices\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"AmbiguousMatch\"\>", "\[Rule]", "False"}], ",", 
   RowBox[{"\<\"Criterion\"\>", 
    "\[Rule]", "\<\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"\>"}]}], "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.0015147084121532`*^9},
 CellLabel->"",ExpressionUUID->"b094e859-c7bc-461c-b3a8-e9673dfeca89"]
}, Open  ]],

Cell["\<\
In the completed V7 run, the 92 root-validation times totaled 1 hour 52 \
minutes 32 seconds. The all-nine call took about 1 hour 51 minutes 35 \
seconds, reusing the selected group computed beforehand. Narrow imaginary \
momenta require higher working precision and can dominate the runtime.\
\>", "Text",ExpressionUUID->"c2f8297e-1d61-4133-8e33-73289edd68e2"],

Cell["\<\
Success criterion. OneToOneAgreement requires a unique match in both \
directions: the absolute real-part difference is below 10^-11, and the \
imaginary-part difference is below one percent of the reference |Im kappa|. \
The latter is a relative tolerance, not an absolute tolerance of 0.01, and \
refers to imaginary momentum rather than the physical energy width. Each \
accepted root must also pass the separate stricter numerical validation \
tests. View SUPFresh for detailed records and failures.\
\>", "Text",ExpressionUUID->"455caabb-549d-4015-86a4-afc57311c819"],

Cell[BoxData[
 ButtonBox["\<\"Show recomputation reports\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     Dataset[
      Map[If[
        AssociationQ[#], 
        KeyTake[#, {"Comparison"}], #]& , SUPFresh]]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"7e3d357a-3f90-4880-ac7c-\
9011a50cd9be"],

Cell[BoxData[
 ButtonBox["\<\"Show all accepted recomputed poles\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    r = SUPRows["Recomputed"]; Print[
      If[
       FailureQ[r], r, 
       PLJTable[r]]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"0de45009-30f9-4719-b9e8-\
c4d32f68c2bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
6. Jost-value, cutoff and propagation diagnostics (seconds to minutes)\
\>", "Section",ExpressionUUID->"aa348989-8b3a-4e1c-893d-9b26dd3a26fa"],

Cell["\<\
The original notebook also compared 18 normalized incoming Jost values, \
covering both lower quadrants for every n/ell group. Its variable J_in was \
actually W_r(u,f_+), with the dimensionless-r origin amplitude fixed to \
r^(n/4); the incoming wave coefficient is W_r/(2 i k). This notebook restores \
that Wronskian normalization by recording the logarithms of all omitted \
nonzero factors. The root finder continues to use the rescaled determinant \
for numerical stability. Their zeros coincide, but their numerical values \
differ.\
\>", "Text",ExpressionUUID->"c1f08d02-6908-4d88-95f6-ec843d5cc191"],

Cell["\<\
The diagnostic button recomputes all 18 values with Explore and Check \
settings. It reports the original rounded reference value, the newly computed \
Wronskian, their relative difference, and the relative change between solver \
profiles. The reference numbers are finite-accuracy comparison data, not \
exact truth. The executed supplemental check reproduced all 18 to relative \
differences no larger than 5.43 times 10^-9; the largest discrepancy is in \
the original difficult inverse-cube comparison. The largest relative change \
between the two numerical profiles in the executed 18-point check was 5.93 \
times 10^-26. These are diagnostics, not certified error bounds; the rounded \
original numbers are much less precise.\
\>", "Text",ExpressionUUID->"af861260-7541-4858-9d9e-93f2ac252c15"],

Cell[BoxData[
 ButtonBox["\<\"Recompute the 18 normalized Jost diagnostics / resume\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    SUPDiagnosticResults = SUPDiagnostics[]; Print[
      Dataset[SUPDiagnosticResults]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"66a685e6-9ec5-4619-b323-\
ec73a7f1ef30"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|"Power" -> 3, "Ell" -> 2, "Kappa" -> Complex[
          Rational[3, 10], 
          Rational[-1, 5]], "Wronskian" -> 
        Complex[1.\
057210732265228087074724960358547275732142990186260074446297814888354807620541\
198482735074325989`71.11591092583416, \
-1.582170960287895538756737815444470231247638987317681219573816484903979727610\
656272715750083759843`71.07035210849914], "OriginalReference" -> Complex[
          Rational[175351244, 165862149], 
          Rational[-39477265, 24951327]], "RelativeReferenceDifference" -> 
        2.21847046496701195516293100806731767891834590869779182963496992045412\
5703306737248004`59.502417809946785*^-12, "RelativeProfileChange" -> 
        1.0426150321686186093166489`14.231579783758885*^-32|>, <|
       "Power" -> 3, "Ell" -> 2, "Kappa" -> Complex[
          Rational[-7, 20], 
          Rational[-1, 4]], "Wronskian" -> 
        Complex[1.\
753462813720343508352718933155269889924958813179191870890554307919776791690684\
308282325176004577`70.94378332985559, 
          3.762048025410806006182503970090889854249028578611971900401998986744\
455576833729839626755925896096`71.00999753718636], "OriginalReference" -> 
        Complex[
          Rational[175032145, 99820848], 
          Rational[157631603, 41900476]], "RelativeReferenceDifference" -> 
        5.48227682315774100642941499447602867571007286024277268151385438479721\
624533875929767`59.821612926451266*^-12, "RelativeProfileChange" -> 
        1.37980652089899541645554547415`18.265066149257994*^-28|>, <|
       "Power" -> 3, "Ell" -> 8, "Kappa" -> Complex[
          Rational[3, 10], 
          Rational[-1, 5]], "Wronskian" -> 
        Complex[3.\
258898119658672746241472135458756629309091497562258472976436574807543847116590\
638013354587243697`70.41767230849516, \
-11.77669683901531405910509667786423165392168276477413468067466703108678640156\
6620719132136257482133`70.80721855262772], "OriginalReference" -> Complex[
          Rational[220638975, 67703551], 
          Rational[-163434137, 13877757]], "RelativeReferenceDifference" -> 
        6.65272690778302748991550585519110690182837217824293710487822544173032\
25977253432394524`60.61332357047372*^-11, "RelativeProfileChange" -> 
        3.054912261955703329275862139`15.506122298283126*^-31|>, <|
       "Power" -> 3, "Ell" -> 8, "Kappa" -> Complex[
          Rational[-7, 20], 
          Rational[-1, 4]], "Wronskian" -> 
        Complex[-7.\
779091089901122013473353836502531807981661571062632792095054839114085263081377\
5607581780435406`70.24839324729082, 
          22.62957205279617076984416824383095959250121221216234428287130584293\
1691140349108692822029049411491`70.71798072930406], "OriginalReference" -> 
        Complex[
          Rational[-247963927, 31875694], 
          Rational[246444526, 10890375]], "RelativeReferenceDifference" -> 
        1.00848786100498532640200321969377418000916368937681503166756168807359\
0145674750656734044`61.663401095446815*^-9, "RelativeProfileChange" -> 
        5.07314144877945026157530820365728`20.451807915705192*^-26|>, <|
       "Power" -> 3, "Ell" -> 20, "Kappa" -> Complex[
          Rational[3, 10], 
          Rational[-1, 5]], "Wronskian" -> 
        Complex[-8.\
917337092601251130348833984672576109654542762999896875555148128350048638623215\
366470148465746579`69.70102409256233, \
-55.14407610832093821655752503428459313557406243424981119263634141521028597065\
4040580170031730218303`70.45690226668545], "OriginalReference" -> Complex[
          Rational[-105153908, 11792075], 
          Rational[-496570751, 9004970]], "RelativeReferenceDifference" -> 
        3.16278582181280518810356625599263115332704366984394586786075232942355\
275742847782963421`60.917304908258316*^-10, "RelativeProfileChange" -> 
        7.40560602775453891437073922076`17.318640028871208*^-29|>, <|
       "Power" -> 3, "Ell" -> 20, "Kappa" -> Complex[
          Rational[-7, 20], 
          Rational[-1, 4]], "Wronskian" -> 
        Complex[109.\
041015277241215954142010214534681718828167414191540234237191440691644411206489\
226524235880312401`70.40316194372824, 
          68.54225073408149414359782228254353173944652445346160137819582217710\
6663541205230455843479024492018`70.12998347551613], "OriginalReference" -> 
        Complex[
          Rational[268284404, 2460399], 
          Rational[681530604, 9943219]], "RelativeReferenceDifference" -> 
        5.42754983190626368878100439164098766701335746298869529866456683476392\
5900080639174142304`62.023997042262714*^-9, "RelativeProfileChange" -> 
        1.05947856064289907091969832046037`19.480527274650164*^-26|>, <|
       "Power" -> 4, "Ell" -> 2, "Kappa" -> Complex[
          Rational[2, 5], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[-1.\
304063085444978942205770585555378164782462176441848685813121486618891390225860\
959405166770570314`71.19423952251613, \
-0.803974192744643267797756769378585221525064642437510119944825314654734243435\
232132391193516840269`71.23289940557463], "OriginalReference" -> Complex[
          Rational[-61445756, 47118699], 
          Rational[-55938758, 69577803]], "RelativeReferenceDifference" -> 
        1.77125872690689216436145453798588921115599282279169559316600499976043\
6258939924891682`59.46513023542037*^-12, "RelativeProfileChange" -> 
        4.55307231872741142564428483811`17.95828955599725*^-29|>, <|
       "Power" -> 4, "Ell" -> 2, "Kappa" -> Complex[
          Rational[-9, 20], 
          Rational[-7, 20]], "Wronskian" -> 
        Complex[-5.\
266378718104060822884964791821552015306875644153632502428628987062332676717108\
970709403317798815`71.0288111714024, 
          3.750131866586955087204863716340050170854939495996192029991785651804\
769342041269272169575633663579`71.09920120120178], "OriginalReference" -> 
        Complex[
          Rational[-216353934, 41082107], 
          Rational[221517203, 59069177]], "RelativeReferenceDifference" -> 
        2.35010695604074421958795027366083725475677439072256234602000882934815\
3136339750796881`59.4724320520654*^-12, "RelativeProfileChange" -> 
        1.89296129900060240960587722606884`20.435805454711925*^-26|>, <|
       "Power" -> 4, "Ell" -> 8, "Kappa" -> Complex[
          Rational[2, 5], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[-1.\
851631430940492870667390500022332612272206514000599021423464784122941261599590\
500503957142885477`70.6763897771201, 
          6.589418603376780647636157216240794546770620539410254011054369778375\
838656580628578958527285304032`71.02800844349767], "OriginalReference" -> 
        Complex[
          Rational[-40406714, 21822223], 
          Rational[295304116, 44814897]], "RelativeReferenceDifference" -> 
        1.55474922771317178353195996768409150234689070911503491974834320881461\
6282413929952915`59.23038525693088*^-12, "RelativeProfileChange" -> 
        6.4782455528383961781094409974`17.87053706488884*^-29|>, <|
       "Power" -> 4, "Ell" -> 8, "Kappa" -> Complex[
          Rational[-9, 20], 
          Rational[-7, 20]], "Wronskian" -> 
        Complex[-23.\
467163830726944897730783894897869323875468302871702169761765169332960480843283\
708547814029081385`70.28112929597829, \
-138.0116057543434992410731527644295371422078501605118603049132036544213046111\
84197193649466028695083`70.8862618675487], "OriginalReference" -> Complex[
          Rational[-576500894, 24566279], 
          Rational[-432772929, 3135772]], "RelativeReferenceDifference" -> 
        1.68745167139187688261090607191203259918827818309181475200767068063717\
4156407015305026`59.04942200287796*^-12, "RelativeProfileChange" -> 
        2.0452141539725835473545364075941`19.18829050097435*^-27|>, <|
       "Power" -> 4, "Ell" -> 20, "Kappa" -> Complex[
          Rational[2, 5], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[-20.\
533933363431206986834444772214834942033430169686134805140296272954224042111443\
910123671004113579`70.55356928545027, \
-15.43516829490584250108093505711410748896955247615948536578801245106705306281\
0531713440004201949193`70.63323080103231], "OriginalReference" -> Complex[
          Rational[-280420162, 13656427], 
          Rational[-186263631, 12067483]], "RelativeReferenceDifference" -> 
        3.\
360101417495010440005203771800359348801351067457647672613485386137623558729899\
273649`59.16552346010598*^-12, "RelativeProfileChange" -> 
        1.0607229226922451381454853061907`19.857532216554105*^-26|>, <|
       "Power" -> 4, "Ell" -> 20, "Kappa" -> Complex[
          Rational[-9, 20], 
          Rational[-7, 20]], "Wronskian" -> 
        Complex[-22700.\
73025707230236347233096003790899428641332041551109871067623201465771012405504`\
70.35543647509951, 
          28078.32065418080245081333431755214733818731629710000671327837199935\
459625029855273`70.55690694016981], "OriginalReference" -> Complex[
          Rational[-49708719774, 2189741], 
          Rational[6778724329, 241422]], "RelativeReferenceDifference" -> 
        3.55826724548994547937384980322986901217780293663680936688418512830607\
9808968186414491`59.03342076942641*^-12, "RelativeProfileChange" -> 
        2.7446991352780164197057389277499`19.056507970386733*^-27|>, <|
       "Power" -> 6, "Ell" -> 2, "Kappa" -> Complex[
          Rational[1, 2], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[0.\
712591478148003318931231602011006850193255307251065293082868098641364795498241\
599282284619119178`70.99236590395884, \
-1.766042890079512058826008461718864157236688721305355674734249975611568391655\
031561679723174017874`71.19939994205205], "OriginalReference" -> Complex[
          Rational[50017881, 70191523], 
          Rational[-247621023, 140212349]], "RelativeReferenceDifference" -> 
        3.67435593474295542704346664606526463804189779564070818694044123824578\
0264184486544815573`62.74239791716897*^-9, "RelativeProfileChange" -> 
        5.9329315139504507089725676035809`20.068612099521904*^-27|>, <|
       "Power" -> 6, "Ell" -> 2, "Kappa" -> Complex[
          Rational[-1, 2], 
          Rational[-2, 5]], "Wronskian" -> 
        Complex[-1.\
477218112724122070350677142085494708965753502367285110140761562651747214124865\
936754278802340273`70.69738910952923, 
          3.414708601588954570808198227414173690316147775860551717480051263056\
548856274432366449602379421222`71.08294562265702], "OriginalReference" -> 
        Complex[
          Rational[-111596463, 75545015], 
          Rational[167054200, 48921949]], "RelativeReferenceDifference" -> 
        5.28912600794326795446897626240924429459569213199616575430169572356146\
0883494629039916061`62.79893459836766*^-9, "RelativeProfileChange" -> 
        1.85771481456657529204987090946419`20.32484837289475*^-26|>, <|
       "Power" -> 6, "Ell" -> 8, "Kappa" -> Complex[
          Rational[1, 2], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[5.\
094257177130329262121050539100163317167219254244283905623544096108553027463993\
498670700362918707`70.69774741816624, 
          13.62156373179980834294282889498051917620626000615122013621356204792\
2149249179221481198493478209803`71.14604126794173], "OriginalReference" -> 
        Complex[
          Rational[98261522, 19288685], 
          Rational[331056251, 24303836]], "RelativeReferenceDifference" -> 
        5.88906012952395375210492885123026011528158443808413338313212438607812\
6965634286075166`59.78746265256082*^-12, "RelativeProfileChange" -> 
        5.93011315561502652649065496513315`20.90457564655635*^-26|>, <|
       "Power" -> 6, "Ell" -> 8, "Kappa" -> Complex[
          Rational[-1, 2], 
          Rational[-2, 5]], "Wronskian" -> 
        Complex[7.\
827125962002623995528957656533105432846113573055347466805855098918965576190173\
650990084769309873`70.96951015497997, \
-0.982375189846475158730832592461822183084129343941258031324475457706360522690\
722035339570774856899`70.22154668517958], "OriginalReference" -> Complex[
          Rational[364204593, 46531076], 
          Rational[-119177467, 121315632]], "RelativeReferenceDifference" -> 
        1.81720851068272065123743072937408645599497097582526808634702904333054\
83425895319990121`60.34411575612105*^-11, "RelativeProfileChange" -> 
        4.9697616319299096153136787893777`19.63505429745723*^-27|>, <|
       "Power" -> 6, "Ell" -> 20, "Kappa" -> Complex[
          Rational[1, 2], 
          Rational[-3, 10]], "Wronskian" -> 
        Complex[
         60.655030188012130032474070544321183698122899823329017232093075781418\
971860459497247975189443216622`70.8450615685846, \
-121.9712886528928901921792560188596389501563631956294467708450160109260013567\
4643488557327630901132`70.9278077154791], "OriginalReference" -> Complex[
          Rational[687244177, 11330374], 
          Rational[-464509967, 3808355]], "RelativeReferenceDifference" -> 
        8.66423178278282950411730711596352960207106616359666054350619832261988\
902572492718416`59.90053575753218*^-12, "RelativeProfileChange" -> 
        2.00955459727302261351352201333272`20.389739991753487*^-26|>, <|
       "Power" -> 6, "Ell" -> 20, "Kappa" -> Complex[
          Rational[-1, 2], 
          Rational[-2, 5]], "Wronskian" -> 
        Complex[-12.\
761827344074432196160777397086188469986327552841339425404542797576701937440450\
873224033099349778`69.72853504669439, 
          169.7988647741885588591020136680685605773857169096295356870512952957\
77991475288522170702955762985151`70.77049768957454], "OriginalReference" -> 
        Complex[
          Rational[-1082610661, 84831947], 
          Rational[2835694019, 16700312]], "RelativeReferenceDifference" -> 
        1.23639897803466630041066420852838189366958277931792257408472611004993\
23963009593970764`59.751880559245016*^-11, "RelativeProfileChange" -> 
        2.3343430935429611909609883418379`19.14063431952424*^-27|>}, 
     "AllowEmbedding" -> True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Power"} -> 1, {All, "Ell"} -> 
        1, {All, "Kappa"} -> 1, {All, "Wronskian"} -> 
        1, {All, "OriginalReference"} -> 
        1, {All, "RelativeReferenceDifference"} -> 
        1, {All, "RelativeProfileChange"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Power" -> TypeSystem`PackageScope`AtomShape[34], "Ell" -> 
            TypeSystem`PackageScope`AtomShape[34], "Kappa" -> 
            TypeSystem`PackageScope`AtomShape[60], "Wronskian" -> 
            TypeSystem`PackageScope`AtomShape[60], "OriginalReference" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "RelativeReferenceDifference" -> 
            TypeSystem`PackageScope`AtomShape[60], "RelativeProfileChange" -> 
            TypeSystem`PackageScope`AtomShape[60]|>], 
          DirectedInfinity[1], 7, {All}]], 18, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Power", "Ell", "Kappa", "Wronskian", "OriginalReference", 
         "RelativeReferenceDifference", "RelativeProfileChange"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real]}], 18], "Meta" -> <||>, "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Power"} -> 1, {All, "Ell"} -> 
        1, {All, "Kappa"} -> 1, {All, "Wronskian"} -> 
        1, {All, "OriginalReference"} -> 
        1, {All, "RelativeReferenceDifference"} -> 
        1, {All, "RelativeProfileChange"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Power" -> TypeSystem`PackageScope`AtomShape[34], "Ell" -> 
            TypeSystem`PackageScope`AtomShape[34], "Kappa" -> 
            TypeSystem`PackageScope`AtomShape[60], "Wronskian" -> 
            TypeSystem`PackageScope`AtomShape[60], "OriginalReference" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "RelativeReferenceDifference" -> 
            TypeSystem`PackageScope`AtomShape[60], "RelativeProfileChange" -> 
            TypeSystem`PackageScope`AtomShape[60]|>], 
          DirectedInfinity[1], 7, {All}]], 18, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Power", "Ell", "Kappa", "Wronskian", "OriginalReference", 
         "RelativeReferenceDifference", "RelativeProfileChange"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real]}], 18], "Path" -> {}, "DisplayedRowCount" -> 
     18, "DisplayedColumnCount" -> 7, "DataRowCount" -> 18, "DataColumnCount" -> 
     7, "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1|>, TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Power", 
                  Style[
                  "Power", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Power"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Power"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Ell", 
                  Style[
                  "Ell", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Ell"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Ell"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Kappa", 
                  Style[
                  "Kappa", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Kappa"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Kappa"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Wronskian", 
                  Style[
                  "Wronskian", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Wronskian"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Wronskian"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["OriginalReference", 
                  Style[
                  "OriginalReference", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "OriginalReference"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "OriginalReference"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["RelativeReferenceDifference", 
                  Style[
                  "RelativeReferenceDifference", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "RelativeReferenceDifference"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "RelativeReferenceDifference"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["RelativeProfileChange", 
                  Style[
                  "RelativeProfileChange", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "RelativeProfileChange"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "RelativeProfileChange"}, "ColumnHeader", True], 
               "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.3 - 0.2i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.05721 - 1.58217i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.05721 - 1.58217i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000002218470464967011955162931008067317678918345908697\
79182963497"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000000000104261503216862"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.35 - 0.25i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.75346 + 3.76205i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.75346 + 3.76205i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000005482276823157741006429414994476028675710072860242\
77268151385"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000001379806520898995416"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.3 - 0.2i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3.2589 - 11.7767i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["3.2589 - 11.7767i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000066527269077830274899155058551911069018283721782429\
37104878225"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000000003054912261955703"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.35 - 0.25i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-7.77909 + 22.6296i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-7.77909 + 22.6296i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000001008487861004985326402003219693774180009163689376815\
0316675617"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000507314144877945026158"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.3 - 0.2i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-8.91734 - 55.1441i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-8.91734 - 55.1441i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000316278582181280518810356625599263115332704366984394\
5867860752"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000000740560602775453891"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.35 - 0.25i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["109.041 + 68.5423i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["109.041 + 68.5423i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000005427549831906263688781004391640987667013357462988695\
29866456683"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.000000000000000000000000010594785606428990709"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.4 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.30406 - 0.803974i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.30406 - 0.803974i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000001771258726906892164361454537985889211155992822791\
695593166"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000000455307231872741143"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.45 - 0.35i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-5.26638 + 3.75013i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-5.26638 + 3.75013i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000002350106956040744219587950273660837254756774390722\
56234602001"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000189296129900060240961"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.4 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.85163 + 6.58942i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.85163 + 6.58942i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000001554749227713171783531959967684091502346890709115\
03491974834"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000000647824555283839618"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.45 - 0.35i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-23.4672 - 138.012i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-23.4672 - 138.012i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000001687451671391876882610906071912032599188278183091\
81475200767"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000020452141539725835474"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{10, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.4 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-20.5339 - 15.4352i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-20.5339 - 15.4352i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000003360101417495010440005203771800359348801351067457\
64767261349"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.000000000000000000000000010607229226922451381"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{11, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.45 - 0.35i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-22700.7 + 28078.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-22700.7 + 28078.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000003558267245489945479373849803229869012177802936636\
80936688419"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000027446991352780164197"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{12, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.5 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.712591 - 1.76604i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.712591 - 1.76604i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000003674355934742955427043466646065264638041897795640708\
18694044124"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.00000000000000000000000000593293151395045070897"], 
               
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{13, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.5 - 0.4i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.47722 + 3.41471i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-1.47722 + 3.41471i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000005289126007943267954468976262409244294595692131996165\
75430169572"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000185771481456657529205"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{14, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.5 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["5.09426 + 13.6216i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["5.09426 + 13.6216i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000005889060129523953752104928851230260115281584438084\
13338313212"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000593011315561502652649"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{15, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.5 - 0.4i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7.82713 - 0.982375i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["7.82713 - 0.982375i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000018172085106827206512374307293740864559949709758252\
68086347029"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000049697616319299096153"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{16, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.5 - 0.3i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["60.655 - 121.971i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["60.655 - 121.971i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000008664231782782829504117307115963529602071066163596\
6605435062"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.0000000000000000000000000200955459727302261351"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{17, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-0.5 - 0.4i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["Kappa"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-12.7618 + 169.799i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["Wronskian"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["-12.7618 + 169.799i"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["OriginalReference"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes[
               "0.000000000012363989780346663004106642085283818936695827793179\
2257408473"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["RelativeReferenceDifference"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.000000000000000000000000002334343093542961191"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{18, 
                 Key["RelativeProfileChange"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> 
          RGBColor[0.749003690406716, 0.749003690406716, 0.749003690406716], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Dynamic[
     Replace[
      Replace[
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
       TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
          Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
          Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
           Blank[]]] :> (
         Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
          TypeSystem`NestedGrid`PackagePrivate`path$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
          TypeSystem`NestedGrid`PackagePrivate`pathType$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
          TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
         TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
          TypeSystem`NestedGrid`PackagePrivate`path$, 
           TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
        Spacer[10], Blank[] :> Spacer[10]}], 
      Pattern[TypeSystem`NestedGrid`PackagePrivate`bar, 
        Except[
         Alternatives[
          Blank[Spacer], ""]]] :> 
      TypeSystem`NestedGrid`PackagePrivate`makeFramedPathbar[
       TypeSystem`NestedGrid`PackagePrivate`bar]], 
     TrackedSymbols :> {
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{
       1305.3058143913745`, {250.5354921875001, 255.8265078125001}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{
      1305.3058143913745`, {250.5354921875001, 255.8265078125001}}],
    BaseStyle->{
     LineBreakWithin -> False, 
      LightDarkAutoColorRules -> <|"MarkedColors" -> True|>},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Print",
 CellChangeTimes->{4.001515341698626*^9},
 CellLabel->"",ExpressionUUID->"01655a04-0b89-438b-a284-993e82f9f362"],

Cell["\<\
Expected cost: roughly one to several minutes for the 18 two-profile \
diagnostics. The following quick checks usually take seconds: a gapped n=6 \
infinity recurrence, rejection of the upper half-plane, and real-axis \
conjugacy for n=3,4,6. Conjugacy is a structural test; it can hold even when \
conjugate numerical errors are present.\
\>", "Text",ExpressionUUID->"cf9ed495-9e99-405c-b2bd-85ef425ec9a9"],

Cell[BoxData[
 ButtonBox["\<\"Run structural quick checks\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     PLJQuickChecks[]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"732b4b3e-3601-4d07-b35f-\
3c1ecfc91019"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "Check" -> "Gapped n=6 infinity recurrence", "Passed" -> True|>, <|
       "Check" -> "Upper half-plane rejected", "Passed" -> True|>, <|
       "Check" -> "Real-axis conjugacy, n=3", "Passed" -> True, "Note" -> 
        "Structural check only; conjugate errors can pass"|>, <|
       "Check" -> "Real-axis conjugacy, n=4", "Passed" -> True, "Note" -> 
        "Structural check only; conjugate errors can pass"|>, <|
       "Check" -> "Real-axis conjugacy, n=6", "Passed" -> True, "Note" -> 
        "Structural check only; conjugate errors can pass"|>}, 
     "AllowEmbedding" -> True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Check"} -> 
        1, {All, "Passed"} -> 1, {All, "Note"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Check" -> TypeSystem`PackageScope`AtomShape[336.00000000000006`], 
            "Passed" -> TypeSystem`PackageScope`AtomShape[36], "Note" -> 
            TypeSystem`PackageScope`AtomShape[537.6]|>], 
          DirectedInfinity[1], 3, {All}]], 5, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{"Check", "Passed", "Note"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[String]}], 5], "Meta" -> <||>, "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Check"} -> 
        1, {All, "Passed"} -> 1, {All, "Note"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Check" -> TypeSystem`PackageScope`AtomShape[336.00000000000006`], 
            "Passed" -> TypeSystem`PackageScope`AtomShape[36], "Note" -> 
            TypeSystem`PackageScope`AtomShape[537.6]|>], 
          DirectedInfinity[1], 3, {All}]], 5, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{"Check", "Passed", "Note"}, {
         TypeSystem`Atom[String], 
         TypeSystem`Atom[TypeSystem`Boolean], 
         TypeSystem`Atom[String]}], 5], "Path" -> {}, "DisplayedRowCount" -> 
     5, "DisplayedColumnCount" -> 3, "DataRowCount" -> 5, "DataColumnCount" -> 
     3, "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1|>, TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Check", 
                  Style[
                  "Check", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Check"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Check"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Passed", 
                  Style[
                  "Passed", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Passed"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Passed"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Note", 
                  Style[
                  "Note", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Note"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Note"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation["Gapped n=6 infinity recurrence", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Check"]}, "Item", False], "Mouse"], 
              ImageSize -> {{336.00000000000006`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Passed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Style["\[LongDash]", 
               RGBColor[
               0.750103759318626, 0.750103759318626, 0.750103759318626]], 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation["Upper half-plane rejected", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Check"]}, "Item", False], "Mouse"], 
              ImageSize -> {{336.00000000000006`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Passed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Style["\[LongDash]", 
               RGBColor[
               0.750103759318626, 0.750103759318626, 0.750103759318626]], 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation["Real-axis conjugacy, n=3", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Check"]}, "Item", False], "Mouse"], 
              ImageSize -> {{336.00000000000006`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Passed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation["Structural check only; conjugate errors can pass", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Note"]}, "Item", False], "Mouse"], 
              ImageSize -> {{537.6, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation["Real-axis conjugacy, n=4", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Check"]}, "Item", False], "Mouse"], 
              ImageSize -> {{336.00000000000006`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Passed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation["Structural check only; conjugate errors can pass", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Note"]}, "Item", False], "Mouse"], 
              ImageSize -> {{537.6, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation["Real-axis conjugacy, n=6", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Check"]}, "Item", False], "Mouse"], 
              ImageSize -> {{336.00000000000006`, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Passed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{36, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation["Structural check only; conjugate errors can pass", 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Note"]}, "Item", False], "Mouse"], 
              ImageSize -> {{537.6, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> 
          RGBColor[0.749003690406716, 0.749003690406716, 0.749003690406716], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Dynamic[
     Replace[
      Replace[
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
       TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
          Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
          Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
           Blank[]]] :> (
         Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
          TypeSystem`NestedGrid`PackagePrivate`path$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
          TypeSystem`NestedGrid`PackagePrivate`pathType$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
          TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
         TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
          TypeSystem`NestedGrid`PackagePrivate`path$, 
           TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
        Spacer[10], Blank[] :> Spacer[10]}], 
      Pattern[TypeSystem`NestedGrid`PackagePrivate`bar, 
        Except[
         Alternatives[
          Blank[Spacer], ""]]] :> 
      TypeSystem`NestedGrid`PackagePrivate`makeFramedPathbar[
       TypeSystem`NestedGrid`PackagePrivate`bar]], 
     TrackedSymbols :> {
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{
       940.0260000000001, {77.64801025390625, 82.93902587890625}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{
      940.0260000000001, {77.64801025390625, 82.93902587890625}}],
    BaseStyle->{
     LineBreakWithin -> False, 
      LightDarkAutoColorRules -> <|"MarkedColors" -> True|>},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Print",
 CellChangeTimes->{4.001515343035239*^9},
 CellLabel->"",ExpressionUUID->"b475356b-4267-4930-a900-00625a62602e"],

Cell["\<\
Independent propagation uses NDSolve with StiffnessSwitching along the same \
logarithmic path and the same checked boundary series. It verifies that each \
interpolation reaches its requested endpoint and compares solution directions \
with the Taylor solver. It checks propagation, not an independent derivation \
of the boundary condition. Cost: seconds to minutes for the selected group at \
kappa=0.4-0.3 i.\
\>", "Text",ExpressionUUID->"a7388c35-bc5d-41e4-9367-02a869cb43ad"],

Cell[BoxData[
 ButtonBox["\<\"Check selected group with independent propagation\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     PLJIndependentCheck[SUPPower, SUPEll, 2/5 - 3 (I/10)]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"398ae03b-9a18-4ad4-8616-\
f4764142bb32"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Passed\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"ProjectiveStateDiscrepancy\"\>", "\[Rule]", 
    "3.44387100052445347894880257472494136307309377517418976218433749506466551\
`59.11703647205103*^-25"}], ",", 
   RowBox[{"\<\"IndependentDeterminant\"\>", "\[Rule]", 
    RowBox[{
    "1.27304138875499651344822118226126706497178125209961179410322395604080909\
81126`58.831390037262864", "-", 
     RowBox[{
     "0.2813420260212882550895607510235657191267603364851450210522618179037699\
887918`58.831390037262864", " ", "\[ImaginaryI]"}]}]}], ",", 
   RowBox[{"\<\"Tolerance\"\>", "\[Rule]", 
    FractionBox["1", "1000000000000000"]}]}], 
  "\[RightAssociation]"}]], "Print",
 CellChangeTimes->{4.001594468688985*^9},
 CellLabel->"",ExpressionUUID->"3bab4f0a-1644-49c4-b546-64b195493de1"],

Cell["\<\
The next button times one determinant evaluation for each group. In the \
recorded run the nine evaluations totaled 6.127 seconds. Difficult root \
validations can take much longer.\
\>", "Text",ExpressionUUID->"e03e03b5-f081-419e-9a0b-fd734a06ca86"],

Cell[BoxData[
 ButtonBox["\<\"Benchmark all nine groups on this laptop\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     PLJBenchmark[]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"ee7bab9d-043a-4c49-8121-\
62b4ce565fe4"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> {<|
       "Power" -> 3, "Ell" -> 2, "SecondsPerEvaluation" -> 0.52605, 
        "Approx20EvaluationPolishSeconds" -> 10.521|>, <|
       "Power" -> 3, "Ell" -> 8, "SecondsPerEvaluation" -> 0.780777, 
        "Approx20EvaluationPolishSeconds" -> 15.615540000000001`|>, <|
       "Power" -> 3, "Ell" -> 20, "SecondsPerEvaluation" -> 1.449052, 
        "Approx20EvaluationPolishSeconds" -> 28.98104|>, <|
       "Power" -> 4, "Ell" -> 2, "SecondsPerEvaluation" -> 0.42968, 
        "Approx20EvaluationPolishSeconds" -> 8.5936|>, <|
       "Power" -> 4, "Ell" -> 8, "SecondsPerEvaluation" -> 0.570191, 
        "Approx20EvaluationPolishSeconds" -> 11.40382|>, <|
       "Power" -> 4, "Ell" -> 20, "SecondsPerEvaluation" -> 0.882379, 
        "Approx20EvaluationPolishSeconds" -> 17.64758|>, <|
       "Power" -> 6, "Ell" -> 2, "SecondsPerEvaluation" -> 0.418151, 
        "Approx20EvaluationPolishSeconds" -> 8.36302|>, <|
       "Power" -> 6, "Ell" -> 8, "SecondsPerEvaluation" -> 0.455811, 
        "Approx20EvaluationPolishSeconds" -> 9.11622|>, <|
       "Power" -> 6, "Ell" -> 20, "SecondsPerEvaluation" -> 0.614528, 
        "Approx20EvaluationPolishSeconds" -> 12.29056|>}, "AllowEmbedding" -> 
     True, "InitialShape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Power"} -> 1, {All, "Ell"} -> 
        1, {All, "SecondsPerEvaluation"} -> 
        1, {All, "Approx20EvaluationPolishSeconds"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Power" -> TypeSystem`PackageScope`AtomShape[34], "Ell" -> 
            TypeSystem`PackageScope`AtomShape[34], "SecondsPerEvaluation" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "Approx20EvaluationPolishSeconds" -> 
            TypeSystem`PackageScope`AtomShape[60]|>], 
          DirectedInfinity[1], 4, {All}]], 9, 
        DirectedInfinity[1], {}]], "InitialType" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Power", "Ell", "SecondsPerEvaluation", 
         "Approx20EvaluationPolishSeconds"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real]}], 9], "Meta" -> <||>, "RowTarget" -> 20, 
     "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`HeaderShape[<|{All, "Power"} -> 1, {All, "Ell"} -> 
        1, {All, "SecondsPerEvaluation"} -> 
        1, {All, "Approx20EvaluationPolishSeconds"} -> 1|>, 
       TypeSystem`PackageScope`Limited[
        TypeSystem`PackageScope`ColumnShape[
         TypeSystem`PackageScope`Limited[
          
          TypeSystem`PackageScope`RowShape[<|
           "Power" -> TypeSystem`PackageScope`AtomShape[34], "Ell" -> 
            TypeSystem`PackageScope`AtomShape[34], "SecondsPerEvaluation" -> 
            TypeSystem`PackageScope`AtomShape[60], 
            "Approx20EvaluationPolishSeconds" -> 
            TypeSystem`PackageScope`AtomShape[60]|>], 
          DirectedInfinity[1], 4, {All}]], 9, 
        DirectedInfinity[1], {}]], "Type" -> TypeSystem`Vector[
       TypeSystem`Struct[{
        "Power", "Ell", "SecondsPerEvaluation", 
         "Approx20EvaluationPolishSeconds"}, {
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Integer], 
         TypeSystem`Atom[Real], 
         TypeSystem`Atom[Real]}], 9], "Path" -> {}, "DisplayedRowCount" -> 9, 
     "DisplayedColumnCount" -> 4, "DataRowCount" -> 9, "DataColumnCount" -> 4,
      "SortPaths" -> {}, "SortDirections" -> {}, "HiddenItemsMap" -> Null, 
     "UpdateType" -> 1|>, TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{
     TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Power", 
                  Style[
                  "Power", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Power"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Power"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Ell", 
                  Style[
                  "Ell", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Ell"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Ell"}, "ColumnHeader", True], "Mouse"], 
              ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SecondsPerEvaluation", 
                  Style[
                  "SecondsPerEvaluation", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "SecondsPerEvaluation"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "SecondsPerEvaluation"}, "ColumnHeader", True], "Mouse"],
               ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["Approx20EvaluationPolishSeconds", 
                  Style[
                  "Approx20EvaluationPolishSeconds", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                   All, "Approx20EvaluationPolishSeconds"}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                All, "Approx20EvaluationPolishSeconds"}, "ColumnHeader", 
                True], "Mouse"], ImageSize -> {{1, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.52605"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["10.521"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{1, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.780777"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["15.6155"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{2, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["3"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["1.44905"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["28.981"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{3, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.42968"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8.5936"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{4, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.570191"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["11.4038"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{5, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["4"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.882379"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["17.6476"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{6, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["2"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.418151"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8.36302"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{7, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["8"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.455811"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["9.11622"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{8, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               RawBoxes["6"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Power"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["20"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Ell"]}, "Item", False], "Mouse"], 
              ImageSize -> {{34, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["0.614528"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["SecondsPerEvaluation"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["12.2906"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{9, 
                 Key["Approx20EvaluationPolishSeconds"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> 
          RGBColor[0.749003690406716, 0.749003690406716, 0.749003690406716], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Dynamic[
     Replace[
      Replace[
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
       TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
          Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
          Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
           Blank[]]] :> (
         Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
          TypeSystem`NestedGrid`PackagePrivate`path$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
          TypeSystem`NestedGrid`PackagePrivate`pathType$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
          TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
         TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
          TypeSystem`NestedGrid`PackagePrivate`path$, 
           TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
        Spacer[10], Blank[] :> Spacer[10]}], 
      Pattern[TypeSystem`NestedGrid`PackagePrivate`bar, 
        Except[
         Alternatives[
          Blank[Spacer], ""]]] :> 
      TypeSystem`NestedGrid`PackagePrivate`makeFramedPathbar[
       TypeSystem`NestedGrid`PackagePrivate`bar]], 
     TrackedSymbols :> {
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{
       440.54798994064333`, {130.84449218750004`, 136.13550781250004`}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{
      440.54798994064333`, {130.84449218750004`, 136.13550781250004`}}],
    BaseStyle->{
     LineBreakWithin -> False, 
      LightDarkAutoColorRules -> <|"MarkedColors" -> True|>},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Print",
 CellChangeTimes->{4.001515349268015*^9},
 CellLabel->"",ExpressionUUID->"869c1d87-da91-4f81-a6d6-70ba0ad3d37a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7. Contour counts in the searched window", "Section",ExpressionUUID->"a0c47e35-6d5a-4098-93d3-196b5d2ace68"],

Cell["\<\
RUNTIME WARNING. On the 2.3 GHz 18-core Intel Xeon W with 256 GB RAM and \
Mathematica 14.3, all nine contour tests required 5 hours 8 minutes 35 \
seconds in one continuous execution on 20 October 2026. Evaluate the input \
cell below once with Shift+Enter to run the complete audit. There is no \
scheduled ten-minute or one-hour stop. Keep the computer awake. Progress is \
checkpointed automatically; numerical safeguards can still report a failure.\
\>", "Text",ExpressionUUID->"b8732dab-c3dd-4144-883f-5b03e62bb2a8"],

Cell["\<\
Tested region: -0.85 < Re kappa < 0.85 and -0.85 < Im kappa < -0.001, on the \
principal momentum sheet m=0. The thin strip next to the real axis is \
excluded. All nine counts passed in the validated run: for n={3,4,6}, ell=2 \
gave {3,2,2}, ell=8 gave {7,7,9}, and ell=20 gave {19,16,21}. These total 86 \
poles in the tested rectangle; six additional stored poles lie in the \
excluded strip.\
\>", "Text",ExpressionUUID->"8389a6e1-8e9f-4edc-909c-2e7d053582ec"],

Cell["\<\
Prerequisite: initialize Section 2 and run Section 5 to obtain the recomputed \
records. The cell below preserves those records, loads the contour \
definitions, and starts the audit immediately. Do not reinitialize Section 2 \
merely to run this cell. If an earlier execution was manually interrupted, \
this same cell reuses compatible checkpoint samples.\
\>", "Text",ExpressionUUID->"9701e9f2-782e-48dc-aac0-64de6dfaca96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"StringToStream", "[", 
   InterpretationBox[
    StyleBox["\"\<Run the complete Section 7 audit (approximately 5 h 9 \
min)\>\"",
     FontColor->RGBColor[0.15, 0.35, 0.55]],
    " (* Replacement Section 7. Uses the existing kernel's pole records. *)\n\
ClearAll[S7FastEvaluate];\n\
Options[S7FastEvaluate]={\"Level\"->1,\"TimeLimit\"->30};\n\
S7FastEvaluate[n_Integer,ell_Integer,z_?NumericQ,OptionsPattern[]]:=\
TimeConstrained[Catch[\n \
Module[{lev=OptionValue[\"Level\"],cfg,wp,k,c,o,w,prop,u,v,t0=AbsoluteTime[]},\
\n PLJ`need[MemberQ[{1,2},lev]&&MemberQ[{3,4,6},n]&&ell>=0,\"FastParameters\"]\
;\n wp=If[ell<=2,MachinePrecision,30];\n \
cfg=PLJ`config[<|\"WP\"->50,\"Terms\"->64,\"BoundaryGoal\"->If[lev==1,11,14],\
\"UVh\"->If[lev==1,2/25,3/50],\"IRPhase\"->If[lev==1,60,80]|>];\n \
k=PLJ`lift[z,50];PLJ`need[PLJ`finiteQ[k]&&Abs[k]>0&&Im[k]<0,\"\
FastOutsideSheet\"];\n \
c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,cfg];w=If[lev==1,0,Log[21/20]];\n \
prop[state_,start_]:=Module[{y,yp,t,delta=N[w-start,If[wp===MachinePrecision,\
wp,40]],sol,a=N[state,If[wp===MachinePrecision,wp,40]],out,domains},\n \
sol=Quiet[Check[NDSolveValue[{y'[t]==delta yp[t],yp'[t]==-delta \
N[(ell+1/2)^2,wp](N[k,If[wp===MachinePrecision,wp,40]]^2 \
Exp[2(N[start,If[wp===MachinePrecision,wp,40]]+delta \
t)]-1+Exp[-(n-2)(N[start,If[wp===MachinePrecision,wp,40]]+delta \
t)])y[t],y[0]==a[[1]],yp[0]==a[[2]]},{y,yp},{t,0,1},WorkingPrecision->wp,\
AccuracyGoal->Infinity,PrecisionGoal->If[wp===MachinePrecision,If[lev==1,8,10]\
,If[lev==1,12,16]],MaxSteps->100000,Method->\"StiffnessSwitching\"],$Failed]];\
\n PLJ`need[MatchQ[sol,{_InterpolatingFunction,_InterpolatingFunction}],\"\
FastIntegrationFailed\"];\n \
domains=#[\"Domain\"]&/@sol;PLJ`need[And@@(TrueQ[#[[1,1]]<=0&&#[[1,2]]>=1]&/@\
domains),\"FastIncompleteIntegration\"];\n \
out=(#[1]&/@sol);PLJ`need[And@@(PLJ`finiteQ/@out),\"FastNonfiniteState\"];PLJ`\
normalize[out]];\n \
u=prop[c[\"State\"],c[\"W\"]];v=prop[o[\"State\"],o[\"W\"]];\n \
<|\"Kappa\"->k,\"Determinant\"->Det[{u,v}],\"CoreTail\"->c[\"Tail\"],\"\
OuterTail\"->o[\"Tail\"],\"Level\"->lev,\"Seconds\"->N[AbsoluteTime[]-t0]|>],\
\"PLJ\"],OptionValue[\"TimeLimit\"],Failure[\"FastEvaluationTimeout\",<||>]];\
\nClearAll[S7RectCount];\n\
Options[S7RectCount]={\"SegmentsPerEdge\"->16,\"MaxDepth\"->24,\"\
MaxEvaluations\"->Infinity,\"TimeLimit\"->Infinity,\"Checkpoint\"->None};\n\
S7RectCount[n_,ell_,reg_List,OptionsPattern[]]:=Module[\n \
{cache=<||>,passes={},file=OptionValue[\"Checkpoint\"],base=OptionValue[\"\
SegmentsPerEdge\"],maxdepth=OptionValue[\"MaxDepth\"],limit=OptionValue[\"\
TimeLimit\"],maxeval=OptionValue[\"MaxEvaluations\"],start=AbsoluteTime[],\
evals=0,fallbacks=0,signature,old,checkpointReady=False,cp,fun,seg,one,\
corners,res,counts,phaseChecks={},current=\"Starting\",z,e,fast,err},\n \
If[Or@@(DownValues[#]==={}&/@{PLJ`need,PLJ`finiteQ,PLJ`config,PLJ`core,PLJ`\
outer,PLJ`normalize,PLJEvaluate}),Return[Failure[\"NotInitialized\",<|\"\
Message\"->\"The numerical engine is not initialized. Evaluate Section 2, \
then restore Section 5 results using resume.\"|>]]];\n \
signature=Hash[{\"rect-count-v2-geometric\",PLJ`version,n,ell,reg,base,\
maxdepth},\"SHA256\"];\n cp[]:=If[checkpointReady,PLJ`save[file,<|\"Signature\
\"->signature,\"Samples\"->cache,\"Passes\"->passes,\"PhaseChecks\"->\
phaseChecks|>]];\n res=CheckAbort[Catch[\n \
PLJ`need[Length[reg]==4&&TrueQ[reg[[1]]<reg[[2]]&&reg[[3]]<reg[[4]]<0],\"\
CountRegion\"];\n \
If[StringQ[file]&&FileExistsQ[file],old=Quiet[Check[Import[file,\"WXF\"],$\
Failed]];PLJ`need[AssociationQ[old]&&Lookup[old,\"Signature\",None]===\
signature&&AssociationQ[Lookup[old,\"Samples\",None]]&&ListQ[Lookup[old,\"\
Passes\",None]],\"CheckpointMismatch\",<|\"File\"->file|>];cache=old[\"\
Samples\"];passes=old[\"Passes\"];phaseChecks=Lookup[old,\"PhaseChecks\",{}]];\
checkpointReady=True;\n \
corners={{reg[[1]],reg[[3]]},{reg[[2]],reg[[3]]},{reg[[2]],reg[[4]]},{reg[[1]]\
,reg[[4]]},{reg[[1]],reg[[3]]}};\n \
fun[p_,lev_]:=Module[{key=ToString[{lev,p},InputForm],v,k},\n \
If[KeyExistsQ[cache,key],Return[cache[key][\"Determinant\"]]];\n \
PLJ`need[evals<maxeval&&AbsoluteTime[]-start<limit,\"FastCountBudgetExhausted\
\"];\n k=N[p[[1]]+I p[[2]],30];v=S7FastEvaluate[n,ell,k,\"Level\"->lev];\n \
If[FailureQ[v],v=PLJEvaluate[n,ell,k,\"Profile\"->If[lev==1,\"Explore\",\"\
Check\"]];fallbacks++];\n \
If[FailureQ[v],Throw[v,\"PLJ\"]];PLJ`need[PLJ`finiteQ[v[\"Determinant\"]]&&\
Abs[v[\"Determinant\"]]>0,\"InvalidCountBoundary\"];\n \
AssociateTo[cache,key->v];evals++;If[Mod[evals,25]==0,cp[]];v[\"Determinant\"]\
];\n seg[a_,b_,fa_,fb_,lev_,depth_]:=Module[{mid=(a+b)/2,fm,d1,d2,d,\
angularSpan},\n fm=fun[mid,lev];d1=Arg[fm/fa];d2=Arg[fb/fm];d=Arg[fb/fa];\n \
(* Force resolution of the rapid kappa-dependent phase near the origin.\n    \
This geometric test is independent of the observed wrapped phase and of\n    \
the reference pole list. Both meshes must resolve it before acceptance. *)\n \
angularSpan=Abs[Arg[N[(b[[1]]+I b[[2]])/(a[[1]]+I a[[2]]),40]]];\n \
If[depth>=1&&angularSpan<1/(4(ell+1))&&Max[Abs[{d1,d2}]]<2/5&&Abs[d1+d2-d]<1/\
100,Return[{d1+d2,Max[Abs[{d1,d2}]]}]];\n \
PLJ`need[depth<maxdepth,\"FastCountRefinementLimit\"];\n \
With[{l=seg[a,mid,fa,fm,lev,depth+1],r=seg[mid,b,fm,fb,lev,depth+1]},{l[[1]]+\
r[[1]],Max[l[[2]],r[[2]]]}]];\n \
one[lev_,m_]:=Module[{parts={},pts,a,b},Do[pts=Table[corners[[edge]]+(corners[\
[edge+1]]-corners[[edge]])q/m,{q,0,m}];Do[a=pts[[q]];b=pts[[q+1]];AppendTo[\
parts,seg[a,b,fun[a,lev],fun[b,lev],lev,0]],{q,m}],{edge,4}];<|\"Level\"->lev,\
\"SegmentsPerEdge\"->m,\"Winding\"->Total[parts[[All,1]]]/(2Pi),\"\
MaxPhaseStep\"->Max[parts[[All,2]]]|>];\n PLJ`runMonitor[\n \
Do[current=\"Geometrically resolved boundary pass \"<>ToString[j]<>\" of \
3\";AppendTo[passes,one[If[j==3,2,1],Switch[j,1,base,2,2base+1,3,4base]]];cp[]\
,{j,Length[passes]+1,3}],\n Column[{Style[\"Checked fast contour \
count\",Bold],ProgressIndicator[Length[passes],{0,3}],current,Row[{\"New \
evaluations: \",evals,\"; elapsed: \
\",PLJ`clockText[AbsoluteTime[]-start]}]}]];\n counts=Lookup[passes,\"Winding\
\"];PLJ`need[Max[Abs[counts-Round[counts]]]<10^-7&&Length[DeleteDuplicates[\
Round[counts]]]==1&&First[counts]>=-10^-7,\"FastCountDisagrees\",<|\"Passes\"-\
>passes,\"PhaseChecks\"->phaseChecks|>];\n (* Independent high-precision \
checks at edge midpoints. These check evaluator\n    consistency; they do not \
certify the whole boundary. *)\n \
Do[PLJ`need[AbsoluteTime[]-start<limit,\"FastCountBudgetExhausted\"];\n \
z=(corners[[j]]+corners[[j+1]])/2;fast=fun[z,2];e=PLJEvaluate[n,ell,N[z[[1]]+\
I z[[2]],50]];\n \
If[FailureQ[e],Throw[e,\"PLJ\"]];err=Abs[Arg[fast/e[\"Determinant\"]]];\n \
PLJ`need[err<10^-4,\"FastReferencePhaseDisagrees\",<|\"Point\"->z,\"\
PhaseError\"->err|>];AppendTo[phaseChecks,err];cp[],{j,Length[phaseChecks]+1,\
4}];\n <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Count\"->\
Round[First[counts]],\"Passes\"->passes,\"Samples\"->Length[cache],\"\
FallbackEvaluations\"->fallbacks,\"ReferencePhaseErrors\"->phaseChecks,\"\
Seconds\"->N[AbsoluteTime[]-start],\"Status\"->\"Mesh checks passed; consult \
reconciliation before accepting this count\"|>,\"PLJ\"],cp[];Abort[]];\n \
cp[];res];\n\n\nClearAll[S7Inside,S7Reconcile,S7Run,S7Summary];\n\
S7Region={-17/20,17/20,-17/20,-1/1000};\n\
S7Groups=Flatten[Table[{n,l},{l,{2,8,20}},{n,{3,4,6}}],1];\nS7Results=<||>;\n\
S7Inside[z_,r_]:=TrueQ[r[[1]]<Re[z]<r[[2]]&&r[[3]]<Im[z]<r[[4]]];\n\
S7Reconcile[c_,all_]:=Module[{inside,outside,disjoint,contained,consistent,r=\
c[\"Region\"],distance},\n \
inside=Select[all,S7Inside[#[\"Kappa\"],r]&];outside=Select[all,!S7Inside[#[\"\
Kappa\"],r]&];\n \
distance[z_]:=Min[Re[z]-r[[1]],r[[2]]-Re[z],Im[z]-r[[3]],r[[4]]-Im[z]];\n \
contained=And@@(TrueQ[NumericQ[Lookup[#,\"WindingRadius\",Missing[]]]&&\n    \
Lookup[#,\"WindingRadius\",Infinity]>0&&distance[#[\"Kappa\"]]>Lookup[#,\"\
WindingRadius\",Infinity]]&/@inside);\n \
disjoint=And@@Flatten[Table[TrueQ[Abs[inside[[i]][\"Kappa\"]-inside[[j]][\"\
Kappa\"]]>\n    \
Lookup[inside[[i]],\"WindingRadius\",Infinity]+Lookup[inside[[j]],\"\
WindingRadius\",Infinity]],\n    {i,Length[inside]},{j,i+1,Length[inside]}]];\
\n consistent=And@@(TrueQ[Lookup[#,\"Validated\",False]&&#[\"Power\"]==c[\"\
Power\"]&&#[\"Ell\"]==c[\"Ell\"]&&#[\"Gamma\"]==1]&/@all);\n \
<|\"RegionCount\"->c[\"Count\"],\"AcceptedInside\"->Length[inside],\"\
ExcludedListedPoles\"->Length[outside],\n \
\"ExcludedKappa\"->Lookup[outside,\"Kappa\",{}],\"LocalContoursInsideRegion\"-\
>contained,\n \
\"DisjointLocalContours\"->disjoint,\"NumericallyReconciled\"->TrueQ[\
consistent&&contained&&disjoint&&Length[inside]==c[\"Count\"]],\n \"Scope\"->\
\"Rectangle only; excluded real-axis strip and exterior untested\"|>];\n\
Options[S7Run]={\"Source\"->\"Recomputed\",\"TimeLimitPerGroup\"->Infinity};\n\
S7Run[groups_List:S7Groups,OptionsPattern[]]:=Module[{source=OptionValue[\"\
Source\"],rows,n,l,r,selected,file,started=AbsoluteTime[]},\n \
If[DownValues[SUPRows]==={},Return[Failure[\"NotInitialized\",<|\"Message\"->\
\"Evaluate Section 2 initialization first.\"|>]]];\n \
If[!MemberQ[{\"Recomputed\",\"Published\"},source],Return[Failure[\"\
UnknownSource\",<|\"Source\"->source|>]]];\n \
rows=SUPRows[source];If[FailureQ[rows],Return[Failure[\"NoResults\",<|\"\
Message\"->\"Existing recomputed records are required. Run Section 5 or use \
Source -> Published explicitly.\",\"Detail\"->rows|>]]];\n \
If[!ListQ[rows]||!And@@(AssociationQ/@rows),Return[Failure[\"\
InvalidPoleRecords\",<||>]]];\n \
If[!And@@(MemberQ[S7Groups,#]&/@groups),Return[Failure[\"UnknownGroup\",<||>]]\
];\n Do[{n,l}=key;selected=Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==l&];\n \
If[selected==={},AssociateTo[S7Results,key->Failure[\"MissingGroup\",<|\"\
Power\"->n,\"Ell\"->l|>]];Continue[]];\n Print[\"Section 7 rectangle: n=\",n,\
\", ell=\",l,\"; source=\",source];\n file=SUPFile[\"section7_rect_v2\",n,l];\
\n r=S7RectCount[n,l,S7Region,\"Checkpoint\"->file,\"TimeLimit\"->OptionValue[\
\"TimeLimitPerGroup\"]];\n \
If[AssociationQ[r],r=Join[r,<|\"Source\"->source,\"Reconciliation\"->\
S7Reconcile[r,selected]|>];r=Join[r,<|\"Status\"->If[TrueQ[r[\"Reconciliation\
\"][\"NumericallyReconciled\"]],\"Numerically reconciled in the stated \
rectangle\",\"COUNT MISMATCH or local-contour check failed\"]|>]];\n \
AssociateTo[S7Results,key->r];PLJ`save[SUPFile[\"section7_rect_result_v2_\"<>\
source,n,l],r],{key,groups}];\n S7LastRunSeconds=N[AbsoluteTime[]-started];\n \
Print[\"Section 7 elapsed wall time (this execution): \",S7LastRunSeconds,\" \
seconds.\"];\n S7Summary[]];\n(* Summary and detailed result access. *)\n\
ClearAll[S7Summary,S7Details];\nS7Summary[]:=Module[{rows,headers},\n \
headers={\"n\",\"ell\",\"Poles counted\",\"Listed \
inside\",\"Agreement?\",\"This run (s)\"};\n \
rows=Map[Function[key,Module[{r=Lookup[S7Results,Key[key],Missing[\"NotRun\"]]\
,rec},\n  Which[\n   AssociationQ[r]&&KeyExistsQ[r,\"Reconciliation\"],\n    \
rec=r[\"Reconciliation\"];\n    \
{key[[1]],key[[2]],Lookup[r,\"Count\",\"--\"],Lookup[rec,\"AcceptedInside\",\"\
--\"],\n     \
If[TrueQ[Lookup[rec,\"NumericallyReconciled\",False]],\"Yes\",\"NO - \
investigate\"],\n     \
If[NumericQ[Lookup[r,\"Seconds\",None]],NumberForm[r[\"Seconds\"],{10,2}],\"--\
\"]},\n   FailureQ[r],\n    \
{key[[1]],key[[2]],\"--\",\"--\",If[r[[1]]===\"FastCountBudgetExhausted\",\"\
Unfinished\",\"Error\"],\"--\"},\n   \
True,{key[[1]],key[[2]],\"--\",\"--\",\"Not run\",\"--\"}]]],S7Groups];\n \
Column[{\"Times are for this execution. Cached results may take very little \
time. Validated V7 total for all nine groups: 5 h 8 min 35 \
s.\",Grid[Prepend[rows,Style[#,Bold]&/@headers],Frame->All,Alignment->{Center,\
Center},\n  \
Spacings->{1.2,0.7},Background->{None,{LightBlue,None}},BaseStyle->{FontSize->\
12}]}]];\n\
S7Details[n_Integer,ell_Integer]:=Lookup[S7Results,Key[{n,ell}],Missing[\"\
NotRun\"]];\nPrint[\"Section 7 definitions loaded. Region: -0.85 < Re[kappa] \
< 0.85 and -0.85 < Im[kappa] < -0.001.\"];\n\nS7Run[]\n",
    Editable->False], "]"}], "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"23b5ee98-2023-4609-b493-f98cb1b7a4e2"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Section 7 definitions loaded. Region: -0.85 < Re[kappa] < \
0.85 and -0.85 < Im[kappa] < -0.001.\"\>"], "Print",
 CellChangeTimes->{4.001515349367696*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"ae458baa-3773-4cbd-b229-986481ace7e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 3, ", ell=", 2, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.001515349392756*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"469ce3b6-80d7-4ed1-a0e4-53dae26dc309"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 4, ", ell=", 2, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.00151540469116*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"75296a19-e886-442a-8544-eaed0cc480fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 6, ", ell=", 2, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.001515453438004*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b6f5d023-1a90-4440-8325-3f73b94a4cbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 3, ", ell=", 8, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015154996605062`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"12cc186d-7b11-4c0a-b692-1f82625ec8bc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 4, ", ell=", 8, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.001517379051258*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"71553029-d385-4581-ae32-97d35cfa4a57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 6, ", ell=", 8, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015187025254517`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"ae59a6b5-a4c3-415d-9172-b10a37def1b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 3, ", ell=", 20, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.001519690533083*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"0e0059ba-4689-455d-9640-c33d441bcb78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 4, ", ell=", 20, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015263966156683`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d68a3d58-1cba-4134-91f1-14f20d0232cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 rectangle: n=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\", ell=\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"; source=\"\>", 
   "\[InvisibleSpace]", "\<\"Recomputed\"\>"}],
  SequenceForm[
  "Section 7 rectangle: n=", 6, ", ell=", 20, "; source=", "Recomputed"],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015308222605753`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"cf9a03d7-99a7-4072-a247-5ff22f8a5ec0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Section 7 elapsed wall time (this execution): \"\>", "\[InvisibleSpace]",
    "18514.514376`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm[
  "Section 7 elapsed wall time (this execution): ", 18514.514376, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015338638885937`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"56427b4b-2876-4d69-9033-36395435abf5"]
}, Open  ]],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Times are for this execution. Cached results may take very little \
time. Historical total for all nine groups: approximately 5 h 2 min.\"\>"},
    {
     TagBox[GridBox[{
        {
         StyleBox["\<\"n\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"ell\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"Poles counted\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"Listed inside\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"Agreement?\"\>",
          StripOnInput->False,
          FontWeight->Bold], 
         StyleBox["\<\"This run (s)\"\>",
          StripOnInput->False,
          FontWeight->Bold]},
        {"3", "2", "3", "3", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"55.13\"\>",
            ShowStringCharacters->False],
           55.131749,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"4", "2", "2", "2", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"48.49\"\>",
            ShowStringCharacters->False],
           48.487381,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"6", "2", "2", "2", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"46.05\"\>",
            ShowStringCharacters->False],
           46.053224,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"3", "8", "7", "7", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"1879.05\"\>",
            ShowStringCharacters->False],
           1879.05315,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"4", "8", "7", "7", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"1323.16\"\>",
            ShowStringCharacters->False],
           1323.157162,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"6", "8", "9", "9", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"987.56\"\>",
            ShowStringCharacters->False],
           987.56475,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"3", "20", "19", "19", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"6705.49\"\>",
            ShowStringCharacters->False],
           6705.494639,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"4", "20", "16", "16", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"4425.07\"\>",
            ShowStringCharacters->False],
           4425.066894,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]},
        {"6", "20", "21", "21", "\<\"Yes\"\>", 
         TagBox[
          InterpretationBox[
           StyleBox["\<\"3041.05\"\>",
            ShowStringCharacters->False],
           3041.050647,
           AutoDelete->True],
          NumberForm[#, {10, 2}]& ]}
       },
       AutoDelete->False,
       BaseStyle->{FontSize -> 12},
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxBackground->{"Columns" -> {{None}}, "Rows" -> {
           RGBColor[0.87, 0.94, 1], None}},
       GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{1.2}}, "Rows" -> {{0.7}}}],
      "Grid"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{4.001533863911044*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"17e5823f-78c8-4be0-b6a1-5112dd8d8e36"]
}, Open  ]],

Cell["\<\
Three geometrically resolved boundary passes use initial meshes of 16, 33 and \
64 segments per edge. The final pass changes evaluator settings, and four \
high-precision edge checks verify phase consistency. Counts are reconciled \
with the validated poles inside the same rectangle and disjoint local \
validation circles. Agreement is numerical evidence for this region, not a \
rigorous completeness theorem.\
\>", "Text",ExpressionUUID->"ffc10ade-f81e-479a-b52f-0863a4b9cd4f"],

Cell["\<\
The summary columns show n, ell, poles counted, listed poles inside, \
agreement, and elapsed seconds in the current execution. A cached result can \
take a fraction of a second. The total wall time of the current call is \
printed and stored as S7LastRunSeconds. Full records remain in S7Results and \
can be inspected with S7Details[n,ell]. The default has no overall time or \
evaluation-count budget. Per-evaluation timeouts and the depth limit remain \
active. Any Error must be investigated; the routine does not silently accept \
it.\
\>", "Text",ExpressionUUID->"25c44234-d726-4554-9a25-3f07227e02ba"],

Cell[CellGroupData[{

Cell["Source for inspection", "Subsection",ExpressionUUID->"bf05ff4b-054d-4db7-8d80-f14b710badd4"],

Cell["\<\
 (* Replacement Section 7. Uses the existing kernel's pole records. *)
ClearAll[S7FastEvaluate];
Options[S7FastEvaluate]={\"Level\"->1,\"TimeLimit\"->30};
S7FastEvaluate[n_Integer,ell_Integer,z_?NumericQ,OptionsPattern[]]:=\
TimeConstrained[Catch[
 Module[{lev=OptionValue[\"Level\"],cfg,wp,k,c,o,w,prop,u,v,t0=AbsoluteTime[]},
 PLJ`need[MemberQ[{1,2},lev]&&MemberQ[{3,4,6},n]&&ell>=0,\"FastParameters\"];
 wp=If[ell<=2,MachinePrecision,30];
 cfg=PLJ`config[<|\"WP\"->50,\"Terms\"->64,\"BoundaryGoal\"->If[lev==1,11,14],\
\"UVh\"->If[lev==1,2/25,3/50],\"IRPhase\"->If[lev==1,60,80]|>];
 k=PLJ`lift[z,50];PLJ`need[PLJ`finiteQ[k]&&Abs[k]>0&&Im[k]<0,\"\
FastOutsideSheet\"];
 c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,cfg];w=If[lev==1,0,Log[21/20]];
 prop[state_,start_]:=Module[{y,yp,t,delta=N[w-start,If[wp===MachinePrecision,\
wp,40]],sol,a=N[state,If[wp===MachinePrecision,wp,40]],out,domains},
 sol=Quiet[Check[NDSolveValue[{y'[t]==delta yp[t],yp'[t]==-delta \
N[(ell+1/2)^2,wp](N[k,If[wp===MachinePrecision,wp,40]]^2 \
Exp[2(N[start,If[wp===MachinePrecision,wp,40]]+delta \
t)]-1+Exp[-(n-2)(N[start,If[wp===MachinePrecision,wp,40]]+delta \
t)])y[t],y[0]==a[[1]],yp[0]==a[[2]]},{y,yp},{t,0,1},WorkingPrecision->wp,\
AccuracyGoal->Infinity,PrecisionGoal->If[wp===MachinePrecision,If[lev==1,8,10]\
,If[lev==1,12,16]],MaxSteps->100000,Method->\"StiffnessSwitching\"],$Failed]];\

 PLJ`need[MatchQ[sol,{_InterpolatingFunction,_InterpolatingFunction}],\"\
FastIntegrationFailed\"];
 domains=#[\"Domain\"]&/@sol;PLJ`need[And@@(TrueQ[#[[1,1]]<=0&&#[[1,2]]>=1]&/@\
domains),\"FastIncompleteIntegration\"];
 out=(#[1]&/@sol);PLJ`need[And@@(PLJ`finiteQ/@out),\"FastNonfiniteState\"];\
PLJ`normalize[out]];
 u=prop[c[\"State\"],c[\"W\"]];v=prop[o[\"State\"],o[\"W\"]];
 <|\"Kappa\"->k,\"Determinant\"->Det[{u,v}],\"CoreTail\"->c[\"Tail\"],\"\
OuterTail\"->o[\"Tail\"],\"Level\"->lev,\"Seconds\"->N[AbsoluteTime[]-t0]|>],\
\"PLJ\"],OptionValue[\"TimeLimit\"],Failure[\"FastEvaluationTimeout\",<||>]];
ClearAll[S7RectCount];
Options[S7RectCount]={\"SegmentsPerEdge\"->16,\"MaxDepth\"->24,\"\
MaxEvaluations\"->Infinity,\"TimeLimit\"->Infinity,\"Checkpoint\"->None};
S7RectCount[n_,ell_,reg_List,OptionsPattern[]]:=Module[
 {cache=<||>,passes={},file=OptionValue[\"Checkpoint\"],base=OptionValue[\"\
SegmentsPerEdge\"],maxdepth=OptionValue[\"MaxDepth\"],limit=OptionValue[\"\
TimeLimit\"],maxeval=OptionValue[\"MaxEvaluations\"],start=AbsoluteTime[],\
evals=0,fallbacks=0,signature,old,checkpointReady=False,cp,fun,seg,one,\
corners,res,counts,phaseChecks={},current=\"Starting\",z,e,fast,err},
 If[Or@@(DownValues[#]==={}&/@{PLJ`need,PLJ`finiteQ,PLJ`config,PLJ`core,PLJ`\
outer,PLJ`normalize,PLJEvaluate}),Return[Failure[\"NotInitialized\",<|\"\
Message\"->\"The numerical engine is not initialized. Evaluate Section 2, \
then restore Section 5 results using resume.\"|>]]];
 signature=Hash[{\"rect-count-v2-geometric\",PLJ`version,n,ell,reg,base,\
maxdepth},\"SHA256\"];
 cp[]:=If[checkpointReady,PLJ`save[file,<|\"Signature\"->signature,\"Samples\"\
->cache,\"Passes\"->passes,\"PhaseChecks\"->phaseChecks|>]];
 res=CheckAbort[Catch[
 PLJ`need[Length[reg]==4&&TrueQ[reg[[1]]<reg[[2]]&&reg[[3]]<reg[[4]]<0],\"\
CountRegion\"];
 If[StringQ[file]&&FileExistsQ[file],old=Quiet[Check[Import[file,\"WXF\"],$\
Failed]];PLJ`need[AssociationQ[old]&&Lookup[old,\"Signature\",None]===\
signature&&AssociationQ[Lookup[old,\"Samples\",None]]&&ListQ[Lookup[old,\"\
Passes\",None]],\"CheckpointMismatch\",<|\"File\"->file|>];cache=old[\"\
Samples\"];passes=old[\"Passes\"];phaseChecks=Lookup[old,\"PhaseChecks\",{}]];\
checkpointReady=True;
 corners={{reg[[1]],reg[[3]]},{reg[[2]],reg[[3]]},{reg[[2]],reg[[4]]},{reg[[1]\
],reg[[4]]},{reg[[1]],reg[[3]]}};
 fun[p_,lev_]:=Module[{key=ToString[{lev,p},InputForm],v,k},
 If[KeyExistsQ[cache,key],Return[cache[key][\"Determinant\"]]];
 PLJ`need[evals<maxeval&&AbsoluteTime[]-start<limit,\"\
FastCountBudgetExhausted\"];
 k=N[p[[1]]+I p[[2]],30];v=S7FastEvaluate[n,ell,k,\"Level\"->lev];
 If[FailureQ[v],v=PLJEvaluate[n,ell,k,\"Profile\"->If[lev==1,\"Explore\",\"\
Check\"]];fallbacks++];
 If[FailureQ[v],Throw[v,\"PLJ\"]];PLJ`need[PLJ`finiteQ[v[\"Determinant\"]]&&\
Abs[v[\"Determinant\"]]>0,\"InvalidCountBoundary\"];
 AssociateTo[cache,key->v];evals++;If[Mod[evals,25]==0,cp[]];v[\"Determinant\"\
]];
 seg[a_,b_,fa_,fb_,lev_,depth_]:=Module[{mid=(a+b)/2,fm,d1,d2,d,angularSpan},
 fm=fun[mid,lev];d1=Arg[fm/fa];d2=Arg[fb/fm];d=Arg[fb/fa];
 (* Force resolution of the rapid kappa-dependent phase near the origin.
    This geometric test is independent of the observed wrapped phase and of
    the reference pole list. Both meshes must resolve it before acceptance. \
*)
 angularSpan=Abs[Arg[N[(b[[1]]+I b[[2]])/(a[[1]]+I a[[2]]),40]]];
 If[depth>=1&&angularSpan<1/(4(ell+1))&&Max[Abs[{d1,d2}]]<2/5&&Abs[d1+d2-d]<1/\
100,Return[{d1+d2,Max[Abs[{d1,d2}]]}]];
 PLJ`need[depth<maxdepth,\"FastCountRefinementLimit\"];
 With[{l=seg[a,mid,fa,fm,lev,depth+1],r=seg[mid,b,fm,fb,lev,depth+1]},{l[[1]]+\
r[[1]],Max[l[[2]],r[[2]]]}]];
 one[lev_,m_]:=Module[{parts={},pts,a,b},Do[pts=Table[corners[[edge]]+(\
corners[[edge+1]]-corners[[edge]])q/m,{q,0,m}];Do[a=pts[[q]];b=pts[[q+1]];\
AppendTo[parts,seg[a,b,fun[a,lev],fun[b,lev],lev,0]],{q,m}],{edge,4}];<|\"\
Level\"->lev,\"SegmentsPerEdge\"->m,\"Winding\"->Total[parts[[All,1]]]/(2Pi),\
\"MaxPhaseStep\"->Max[parts[[All,2]]]|>];
 PLJ`runMonitor[
 Do[current=\"Geometrically resolved boundary pass \"<>ToString[j]<>\" of \
3\";AppendTo[passes,one[If[j==3,2,1],Switch[j,1,base,2,2base+1,3,4base]]];cp[]\
,{j,Length[passes]+1,3}],
 Column[{Style[\"Checked fast contour \
count\",Bold],ProgressIndicator[Length[passes],{0,3}],current,Row[{\"New \
evaluations: \",evals,\"; elapsed: \",PLJ`clockText[AbsoluteTime[]-start]}]}]];
 counts=Lookup[passes,\"Winding\"];PLJ`need[Max[Abs[counts-Round[counts]]]<10^\
-7&&Length[DeleteDuplicates[Round[counts]]]==1&&First[counts]>=-10^-7,\"\
FastCountDisagrees\",<|\"Passes\"->passes,\"PhaseChecks\"->phaseChecks|>];
 (* Independent high-precision checks at edge midpoints. These check \
evaluator
    consistency; they do not certify the whole boundary. *)
 Do[PLJ`need[AbsoluteTime[]-start<limit,\"FastCountBudgetExhausted\"];
 z=(corners[[j]]+corners[[j+1]])/2;fast=fun[z,2];e=PLJEvaluate[n,ell,N[z[[1]]+\
I z[[2]],50]];
 If[FailureQ[e],Throw[e,\"PLJ\"]];err=Abs[Arg[fast/e[\"Determinant\"]]];
 PLJ`need[err<10^-4,\"FastReferencePhaseDisagrees\",<|\"Point\"->z,\"\
PhaseError\"->err|>];AppendTo[phaseChecks,err];cp[],{j,Length[phaseChecks]+1,\
4}];
 <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Count\"->Round[\
First[counts]],\"Passes\"->passes,\"Samples\"->Length[cache],\"\
FallbackEvaluations\"->fallbacks,\"ReferencePhaseErrors\"->phaseChecks,\"\
Seconds\"->N[AbsoluteTime[]-start],\"Status\"->\"Mesh checks passed; consult \
reconciliation before accepting this count\"|>,\"PLJ\"],cp[];Abort[]];
 cp[];res];


ClearAll[S7Inside,S7Reconcile,S7Run,S7Summary];
S7Region={-17/20,17/20,-17/20,-1/1000};
S7Groups=Flatten[Table[{n,l},{l,{2,8,20}},{n,{3,4,6}}],1];
S7Results=<||>;
S7Inside[z_,r_]:=TrueQ[r[[1]]<Re[z]<r[[2]]&&r[[3]]<Im[z]<r[[4]]];
S7Reconcile[c_,all_]:=Module[{inside,outside,disjoint,contained,consistent,r=\
c[\"Region\"],distance},
 inside=Select[all,S7Inside[#[\"Kappa\"],r]&];outside=Select[all,!S7Inside[#[\
\"Kappa\"],r]&];
 distance[z_]:=Min[Re[z]-r[[1]],r[[2]]-Re[z],Im[z]-r[[3]],r[[4]]-Im[z]];
 contained=And@@(TrueQ[NumericQ[Lookup[#,\"WindingRadius\",Missing[]]]&&
    Lookup[#,\"WindingRadius\",Infinity]>0&&distance[#[\"Kappa\"]]>Lookup[#,\"\
WindingRadius\",Infinity]]&/@inside);
 disjoint=And@@Flatten[Table[TrueQ[Abs[inside[[i]][\"Kappa\"]-inside[[j]][\"\
Kappa\"]]>
    Lookup[inside[[i]],\"WindingRadius\",Infinity]+Lookup[inside[[j]],\"\
WindingRadius\",Infinity]],
    {i,Length[inside]},{j,i+1,Length[inside]}]];
 consistent=And@@(TrueQ[Lookup[#,\"Validated\",False]&&#[\"Power\"]==c[\"\
Power\"]&&#[\"Ell\"]==c[\"Ell\"]&&#[\"Gamma\"]==1]&/@all);
 <|\"RegionCount\"->c[\"Count\"],\"AcceptedInside\"->Length[inside],\"\
ExcludedListedPoles\"->Length[outside],
 \"ExcludedKappa\"->Lookup[outside,\"Kappa\",{}],\"LocalContoursInsideRegion\"\
->contained,
 \"DisjointLocalContours\"->disjoint,\"NumericallyReconciled\"->TrueQ[\
consistent&&contained&&disjoint&&Length[inside]==c[\"Count\"]],
 \"Scope\"->\"Rectangle only; excluded real-axis strip and exterior \
untested\"|>];
Options[S7Run]={\"Source\"->\"Recomputed\",\"TimeLimitPerGroup\"->Infinity};
S7Run[groups_List:S7Groups,OptionsPattern[]]:=Module[{source=OptionValue[\"\
Source\"],rows,n,l,r,selected,file,started=AbsoluteTime[]},
 If[DownValues[SUPRows]==={},Return[Failure[\"NotInitialized\",<|\"Message\"->\
\"Evaluate Section 2 initialization first.\"|>]]];
 If[!MemberQ[{\"Recomputed\",\"Published\"},source],Return[Failure[\"\
UnknownSource\",<|\"Source\"->source|>]]];
 rows=SUPRows[source];If[FailureQ[rows],Return[Failure[\"NoResults\",<|\"\
Message\"->\"Existing recomputed records are required. Run Section 5 or use \
Source -> Published explicitly.\",\"Detail\"->rows|>]]];
 If[!ListQ[rows]||!And@@(AssociationQ/@rows),Return[Failure[\"\
InvalidPoleRecords\",<||>]]];
 If[!And@@(MemberQ[S7Groups,#]&/@groups),Return[Failure[\"UnknownGroup\",<||>]\
]];
 Do[{n,l}=key;selected=Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==l&];
 If[selected==={},AssociateTo[S7Results,key->Failure[\"MissingGroup\",<|\"\
Power\"->n,\"Ell\"->l|>]];Continue[]];
 Print[\"Section 7 rectangle: n=\",n,\", ell=\",l,\"; source=\",source];
 file=SUPFile[\"section7_rect_v2\",n,l];
 r=S7RectCount[n,l,S7Region,\"Checkpoint\"->file,\"TimeLimit\"->OptionValue[\"\
TimeLimitPerGroup\"]];
 If[AssociationQ[r],r=Join[r,<|\"Source\"->source,\"Reconciliation\"->\
S7Reconcile[r,selected]|>];r=Join[r,<|\"Status\"->If[TrueQ[r[\"Reconciliation\
\"][\"NumericallyReconciled\"]],\"Numerically reconciled in the stated \
rectangle\",\"COUNT MISMATCH or local-contour check failed\"]|>]];
 AssociateTo[S7Results,key->r];PLJ`save[SUPFile[\"section7_rect_result_v2_\"<>\
source,n,l],r],{key,groups}];
 S7LastRunSeconds=N[AbsoluteTime[]-started];
 Print[\"Section 7 elapsed wall time (this execution): \",S7LastRunSeconds,\" \
seconds.\"];
 S7Summary[]];
(* Summary and detailed result access. *)
ClearAll[S7Summary,S7Details];
S7Summary[]:=Module[{rows,headers},
 headers={\"n\",\"ell\",\"Poles counted\",\"Listed \
inside\",\"Agreement?\",\"This run (s)\"};
 rows=Map[Function[key,Module[{r=Lookup[S7Results,Key[key],Missing[\"NotRun\"]\
],rec},
  Which[
   AssociationQ[r]&&KeyExistsQ[r,\"Reconciliation\"],
    rec=r[\"Reconciliation\"];
    {key[[1]],key[[2]],Lookup[r,\"Count\",\"--\"],Lookup[rec,\"AcceptedInside\
\",\"--\"],
     If[TrueQ[Lookup[rec,\"NumericallyReconciled\",False]],\"Yes\",\"NO - \
investigate\"],
     If[NumericQ[Lookup[r,\"Seconds\",None]],NumberForm[r[\"Seconds\"],{10,2}]\
,\"--\"]},
   FailureQ[r],
    {key[[1]],key[[2]],\"--\",\"--\",If[r[[1]]===\"FastCountBudgetExhausted\",\
\"Unfinished\",\"Error\"],\"--\"},
   True,{key[[1]],key[[2]],\"--\",\"--\",\"Not run\",\"--\"}]]],S7Groups];
 Column[{\"Times are for this execution. Cached results may take very little \
time. Validated V7 total for all nine groups: 5 h 8 min 35 \
s.\",Grid[Prepend[rows,Style[#,Bold]&/@headers],Frame->All,Alignment->{Center,\
Center},
  Spacings->{1.2,0.7},Background->{None,{LightBlue,None}},BaseStyle->{\
FontSize->12}]}]];
S7Details[n_Integer,ell_Integer]:=Lookup[S7Results,Key[{n,ell}],Missing[\"\
NotRun\"]];
Print[\"Section 7 definitions loaded. Region: -0.85 < Re[kappa] < 0.85 and \
-0.85 < Im[kappa] < -0.001.\"];
\
\>", "Program",
 Evaluatable->False,ExpressionUUID->"d3de986b-c6dc-4d4c-baf3-f02b096dd0f3"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["8. Export data and preserve reproducibility (seconds)", "Section",ExpressionUUID->"e0b1131d-7f8a-4371-8493-55859451375e"],

Cell["\<\
Exports are optional generated files, not dependencies of this notebook. \
Native .wl exports contain complex poles and {Re kappa,Im kappa} pairs \
indexed by {n,ell}, conventions, diagnostic records and available region \
audits. Loading an export with Get returns an Association. Saved and \
recomputed exports have different filenames to avoid silently substituting \
one for the other.\
\>", "Text",ExpressionUUID->"722a7e28-0a6c-4a1b-b5e8-3a3523fc6052"],

Cell[BoxData[
 ButtonBox["\<\"Export saved collection as PoleData_Published.wl\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     SUPExport["Published"]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"24d2708c-00e0-4728-abd0-\
16a25940b304"],

Cell[BoxData[
 ButtonBox["\<\"Export fresh results as PoleData_Recomputed.wl\"\>",
  Appearance->Automatic,
  ButtonFunction:>If[DownValues[SUPRows] === {}, 
    Print["First evaluate the initialization cell in Section 2."], 
    Print[
     SUPExport["Recomputed"]]],
  Evaluator->Automatic,
  ImageSize->Automatic,
  Method->"Queued"]], "Output",ExpressionUUID->"128d3053-7bf5-4934-a6dd-\
03e6db63b6be"],

Cell["\<\
Example in a separate plotting notebook: d=Get[\"full path to \
PoleData_Published.wl\"]; d[\"Poles\"][{6,2}] gives complex scaled momenta; \
d[\"Coordinates\"][{6,2}] gives plotting pairs. The distribution itself needs \
no external file. Preserve generated checkpoints for audit/restart, but keep \
them out of a size-limited submission unless the publisher requests them \
separately.\
\>", "Text",ExpressionUUID->"71ad5aab-dde1-4c14-88b1-e86632e5bf52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["9. Validation status, limitations and submission checklist", "Section",ExpressionUUID->"e1fc593c-8166-4ec9-8ce4-1712119fa00d"],

Cell["\<\
The scaled equation, logarithmic transformation and boundary recurrences \
follow by substitution. The supplied 92-pole collection passed the recorded \
root-validation tests. All nine rectangular contour checks completed \
successfully in one continuous V7 execution on 20 October 2026, counting 86 \
listed poles in the tested rectangle. The six stored poles in the excluded \
real-axis strip have local validation but are not covered by that regional \
count.\
\>", "Text",ExpressionUUID->"a21f9b76-6945-4bc7-bb67-3940b923607b"],

Cell["\<\
The completed V7 run reproduced all 92 poles with one-to-one agreement, \
completed all 18 normalized-Wronskian diagnostics and five structural checks, \
and passed all nine rectangular contour tests. The selected-point independent \
propagation comparison also passed on 21 October 2026, with a \
projective-state discrepancy of 3.44 times 10^-25 against a tolerance of \
10^-15. This edition retains the checked numerical evaluator and contour \
sampling algorithm. Changes concern publication-data selection, continuous \
execution, export metadata and documentation. The complete V7 run was audited \
against its saved outputs and checkpoint records on 21 October 2026. This \
publication revision changes titles and documentation and makes the editable \
run-label default consistent; the numerical methods and recorded results are \
preserved. The optional independent SUPSearch survey has not been completed \
for all groups.\
\>", "Text",ExpressionUUID->"885a0d97-7d86-43d0-a009-b21fe0e16a79"],

Cell["", "Text",
 CellChangeTimes->{{4.001699484585785*^9, 
  4.001699490114403*^9}},ExpressionUUID->"7be02c3a-780e-44af-bfee-\
f5f7164f1f00"],

Cell["\<\
Software reference: Wolfram Language functions Monitor, ProgressIndicator, \
NDSolve (StiffnessSwitching), Get and Export. The numerical methods and \
formulas used here are specified above and in the embedded source. No \
external software package is required.\
\>", "Text",ExpressionUUID->"26119c84-69a5-4abf-97e1-ee2afa9528fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Appendix. Complete source and embedded numerical data (open to inspect)\
\>", "Section",ExpressionUUID->"b8f0d007-c774-45a2-ab73-717a446ee0fc"],

Cell["\<\
(* ::Section:: *)
(* Power-law Jost zeros: gamma=1, attractive n=3,4,6.
   Self-contained numerical engine. No WKB loci enter discovery or \
acceptance.
   m=hbar=1; beta_n=(2g)^(1/(n-2)); L=ell+1/2;
   x=L^(2/(n-2)) r/beta_n; kappa=beta_n k/L^(n/(n-2)). *)
ClearAll[\"PLJ`*\"];
Begin[\"PLJ`\"];
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};
version=\"2026-10-14-supp1\";
finiteQ[z_]:=NumberQ[z]&&FreeQ[z,Indeterminate|ComplexInfinity|\
DirectedInfinity[_]];
fail[tag_,data_:<||>]:=Throw[Failure[tag,data],\"PLJ\"];
need[cond_,tag_,data_:<||>]:=If[!TrueQ[cond],fail[tag,data]];
(* Machine numbers are allowed as seeds, but are explicitly interpreted as
   their stored binary values BEFORE high-precision functions are evaluated.
   This does not claim recovery of input digits. Exact input is preferred. *)
lift[z_,wp_]:=N[Rationalize[z,0],wp];
profiles=<|
 \"Explore\"-><|\"WP\"->50,\"Order\"->32,\"StepGoal\"->22,\"Terms\"->64,\"\
BoundaryGoal\"->22,\"UVh\"->2/25,\"IRPhase\"->80,\"MatchX\"->1,\"StepScale\"->\
1|>,
 \"Check\"-><|\"WP\"->75,\"Order\"->42,\"StepGoal\"->30,\"Terms\"->88,\"\
BoundaryGoal\"->30,\"UVh\"->3/50,\"IRPhase\"->110,\"MatchX\"->21/20,\"\
StepScale\"->4/5|>,
 \"Narrow\"-><|\"WP\"->120,\"Order\"->56,\"StepGoal\"->43,\"Terms\"->120,\"\
BoundaryGoal\"->43,\"UVh\"->1/25,\"IRPhase\"->140,\"MatchX\"->1,\"StepScale\"-\
>4/5|>,
 \"NarrowCheck\"-><|\"WP\"->150,\"Order\"->64,\"StepGoal\"->52,\"Terms\"->144,\
\"BoundaryGoal\"->52,\"UVh\"->3/100,\"IRPhase\"->180,\"MatchX\"->21/20,\"\
StepScale\"->3/5|>|>;
config[p_String]:=Lookup[profiles,p,Failure[\"UnknownProfile\",<|\"Profile\"->\
p|>]];
config[p_Association]:=Join[profiles[\"Explore\"],p];
normalize[y_]:=Module[{a=Max[Abs[y]]},need[finiteQ[a]&&a>0,\"InvalidState\"];\
y/a];

(* ::Section:: *)
(* Boundary series in scaled x. Select an overlapping WINDOW of terms,
   never a single minimum: d3=d4=0 for n=6,ell=2 is not convergence.
   Both value and logarithmic derivative tails are monitored. These are
   asymptotic diagnostics, not rigorous remainder bounds. *)
seriesSum[terms_List,weights_List,goal_]:=Module[{m=Length[terms]-1,win=8,
 scores,j,best,score,F,D,sc},
 scores=Table[Max[Abs[terms[[j-win+2;;j+1]]]],{j,win,m}];
 best=First[Ordering[scores,1]]+win-1;
 F=Total[Take[terms,best+1]];D=Take[weights,best+1].Take[terms,best+1];
 sc=Max[1,Abs[F],Abs[D]];
 score=Max[Abs[terms[[best-win+2;;best+1]]],
   Abs[(weights terms)[[best-win+2;;best+1]]]]/sc;
 <|\"F\"->F,\"D\"->D,\"Tail\"->score,\"Order\"->best,\"Pass\"->TrueQ[score<10^\
-goal]|>];
core[n_,ell_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],L=ell+1/2,s=(n-2)/2,d=4/(n-2),
 h=lift[cfg[\"UVh\"],cfg[\"WP\"]],m=cfg[\"Terms\"],cs,c,j,ss,branches,y,\
attempt,result=$Failed},
 Do[
 branches=Table[
 c=ConstantArray[0,m+1];c[[1]]=N[1,wp];
 Do[c[[j+2]]=((s^2(j+1/2)^2-L^2)c[[j+1]]+
   If[j>=d,L^2 k^2 c[[j-d+1]],0])/(2 sig I L s(j+1)),{j,0,m-1}];
 ss=seriesSum[c h^Range[0,m],Range[0,m],cfg[\"BoundaryGoal\"]];
 {ss,Exp[sig I(L/(s h)+1)] {ss[\"F\"],(s/2-sig I L/h)ss[\"F\"]+s ss[\"D\"]}},
 {sig,{1,-1}}];
 If[And@@(#[[1,\"Pass\"]]& /@ branches),
 y=Total[branches[[All,2]]];
 result=<|\"State\"->normalize[y],\"LogAmplitude\"->Log[Max[Abs[y]]]+Log[h]/2-\
Log[2],\"W\"->Log[h]/s,\"h\"->h,
 \"Tail\"->Max[branches[[All,1,\"Tail\"]]],\"Orders\"->branches[[All,1,\"\
Order\"]]|>;Break[]];
 h*=7/10,{attempt,1,16}];
 If[AssociationQ[result],result,fail[\"CoreSeriesNotConverged\",<|\"h\"->h|>]]\
];
outer[n_,ell_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],L=ell+1/2,K=(ell+1/2)k,
 T=lift[cfg[\"IRPhase\"],cfg[\"WP\"]],m=cfg[\"Terms\"],c,j,w,x,ss,attempt,\
result=$Failed},
 c=ConstantArray[0,m+1];c[[1]]=N[1,wp];
 Do[c[[j+2]]=((j(j+1)-ell(ell+1))c[[j+1]]+
 If[j>=n-2,L^2 c[[j-n+3]],0])/(2 I K(j+1)),{j,0,m-1}];
 Do[w=Log[T/Abs[K]]+I(Pi/2-Arg[k]);x=Exp[w];
 ss=seriesSum[c/x^Range[0,m],-Range[0,m],cfg[\"BoundaryGoal\"]];
 If[ss[\"Pass\"],result=<|\"State\"->normalize[{ss[\"F\"],(I K \
x-1/2)ss[\"F\"]+ss[\"D\"]}],
 \"LogAmplitude\"->Log[Max[Abs[{ss[\"F\"],(I K \
x-1/2)ss[\"F\"]+ss[\"D\"]}]]]-T-w/2,\"W\"->w,\"T\"->T,\"Tail\"->ss[\"Tail\"],\
\"Order\"->ss[\"Order\"]|>;Break[]];
 T*=3/2,{attempt,1,14}];If[AssociationQ[result],result,fail[\"\
OuterSeriesNotConverged\",<|\"T\"->T|>]]];

(* ::Section:: *)
(* psi=u/sqrt(x), w=Log[x]: psi''=-q(w)psi,
   q=L^2[kappa^2 exp(2w)-1+exp(-(n-2)w)].
   A high-order Taylor step is compared with the same step shortened by
   four Taylor coefficients. Rejected steps are halved. Positive real
   rescaling preserves determinant zeros and phase winding. *)
advance[y0_,w0_,w1_,n_,L_,k_,cfg_]:=Module[{wp=cfg[\"WP\"],ord=cfg[\"Order\"],\

 y=normalize[lift[y0,cfg[\"WP\"]]],w=lift[w0,cfg[\"WP\"]],end=lift[w1,cfg[\"\
WP\"]],
 freq,dist,h,cm,a,j,v,vlow,err,steps=0,rejects=0,maxerr=0,accepted,trial,\
logAmplitude=0,
 powers,fac=Table[1/j!,{j,0,cfg[\"Order\"]-2}],tol=10^-cfg[\"StepGoal\"]},
 While[Abs[end-w]>10^(-wp+10),
 freq=Max[1,L Sqrt[Abs[k^2 Exp[2w]-1+Exp[-(n-2)w]]]];
 dist=Min[Abs[end-w],lift[cfg[\"StepScale\"],wp]/12,lift[cfg[\"StepScale\"],\
wp]/freq];
 h=dist(end-w)/Abs[end-w];
 cm=L^2(k^2 \
Exp[2w]2^Range[0,ord-2]+Exp[-(n-2)w](-(n-2))^Range[0,ord-2]-UnitVector[ord-1,\
1])fac;
 a=ConstantArray[0,ord+1];a[[1]]=y[[1]];a[[2]]=y[[2]];
 Do[a[[j+3]]=-(Take[cm,j+1].Reverse[Take[a,j+1]])/((j+2)(j+1)),{j,0,ord-2}];
 accepted=False;
 Do[powers=h^Range[0,ord];v={a.powers,Rest[a].(Range[ord]Most[powers])};
 vlow={Take[a,ord-3].Take[powers,ord-3],Take[Rest[a],ord-4].(Range[ord-4]Take[\
powers,ord-4])};
 err=Max[Abs[v-vlow]]/Max[Abs[v]];
 If[TrueQ[err<tol],accepted=True;Break[]];h/=2;rejects++,{trial,1,20}];
 need[accepted,\"TaylorStepRejected\",<|\"W\"->w,\"Error\"->err|>];
 maxerr=Max[maxerr,err];w=SetPrecision[w+h,wp];logAmplitude+=Log[Max[Abs[v]]];\
y=SetPrecision[normalize[v],wp];steps++;
 need[steps<=30000,\"StepLimit\",<|\"Steps\"->steps|>]];
 <|\"State\"->y,\"LogAmplitude\"->logAmplitude,\"Steps\"->steps,\"\
RejectedSteps\"->rejects,\"MaxLocalEstimate\"->maxerr|>];

(* ::Section:: *)
(* Public evaluation: lower principal kappa sheet, -Pi<Arg[kappa]<=0.
   The outgoing endpoint is K x=iT, followed by a straight path in w.
   Do not replace its imaginary w coordinate by a principal Log[Exp[w]].
   The returned determinant is scaled, so it is NOT an absolutely
   normalized incoming coefficient; its zeros and local windings agree. *)
$ContextPath=PLJ`previousContextPath;End[];
ClearAll[PLJEvaluate,PLJPolish,PLJValidate,PLJVerifyList,PLJDiscover,PLJCount,\

 PLJBenchmark,PLJPlot,PLJTable,PLJExport,PLJIndependentCheck];
Options[PLJEvaluate]={\"Profile\"->\"Explore\",\"TimeLimit\"->120};
PLJEvaluate[n_Integer,ell_Integer,z_?NumericQ,OptionsPattern[]]:=\
TimeConstrained[
 Catch[Module[{cfg=PLJ`config[OptionValue[\"Profile\"]],k,c,o,u,v,w,t=\
AbsoluteTime[]},
 PLJ`need[MemberQ[{3,4,6},n]&&ell>=0,\"Parameters\"];
 PLJ`need[AssociationQ[cfg],\"Profile\"];
 k=PLJ`lift[z,cfg[\"WP\"]];
 PLJ`need[PLJ`finiteQ[k]&&Abs[k]>0&&Im[k]<=0&&!(Im[k]==0&&Re[k]<0),\"\
OutsideSheet\",
 <|\"Kappa\"->k,\"Allowed\"->\"Im kappa<=0, excluding zero and negative real \
cut\"|>];
 c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,cfg];w=N[Log[cfg[\"MatchX\"]],\
cfg[\"WP\"]];
 u=PLJ`advance[c[\"State\"],c[\"W\"],w,n,ell+1/2,k,cfg];
 v=PLJ`advance[o[\"State\"],o[\"W\"],w,n,ell+1/2,k,cfg];
 <|\"Kappa\"->k,\"Determinant\"->Det[{u[\"State\"],v[\"State\"]}],\"\
OriginState\"->u[\"State\"],
 \"OutgoingState\"->v[\"State\"],\"NormalizedIncomingWronskian\"->Exp[c[\"\
LogAmplitude\"]+o[\"LogAmplitude\"]+u[\"LogAmplitude\"]+v[\"LogAmplitude\"]+(\
1-n/4)2 Log[ell+1/2]/(n-2)] \
Det[{u[\"State\"],v[\"State\"]}],\"Core\"->KeyDrop[c,\"State\"],\"Outer\"->\
KeyDrop[o,\"State\"],
 \"Propagation\"->{KeyDrop[u,\"State\"],KeyDrop[v,\"State\"]},\"Profile\"->cfg,
 \"Seconds\"->N[AbsoluteTime[]-t]|>],\"PLJ\"],OptionValue[\"TimeLimit\"],\
Failure[\"EvaluationTimeout\",<||>]];

Begin[\"PLJ`\"];
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};
det[n_,ell_,z_,p_]:=Module[{e=Global`PLJEvaluate[n,ell,z,\"Profile\"->p]},
 If[FailureQ[e],Throw[e,\"PLJ\"],e[\"Determinant\"]]];
inside[z_,{r0_,r1_,a0_,a1_}]:=TrueQ[r0<Abs[z]<r1&&a0<Arg[z]<a1&&Im[z]<0];
$ContextPath=PLJ`previousContextPath;End[];
Options[PLJPolish]={\"Profile\"->\"Explore\",\"Tolerance\"->10^-13,\"\
MaxIterations\"->35,
 \"MaxStep\"->1/12,\"Region\"->{1/100000,2,-Pi,0},\"TimeLimit\"->180};
PLJPolish[n_,ell_,seed_?NumericQ,OptionsPattern[]]:=TimeConstrained[Catch[
 Module[{p=OptionValue[\"Profile\"],cfg,a,b,fa,fb,c,fc,step,reg=OptionValue[\"\
Region\"],
 tol=OptionValue[\"Tolerance\"],wp,j,halves,evals=0,last=Infinity,result=$\
Failed},
 cfg=PLJ`config[p];wp=cfg[\"WP\"];a=PLJ`lift[seed,wp];
 PLJ`need[PLJ`inside[a,reg],\"SeedOutsideRegion\"];
 b=a+N[Min[10^-5,Abs[a]/10000],wp];
 If[!PLJ`inside[b,reg],b=a-N[Min[10^-5,Abs[a]/10000],wp]];
 fa=PLJ`det[n,ell,a,p];fb=PLJ`det[n,ell,b,p];evals=2;
 Do[PLJ`need[PLJ`finiteQ[fb-fa]&&fb!=fa,\"SecantDegenerate\"];
 step=fb(b-a)/(fb-fa);
 If[Abs[step]>OptionValue[\"MaxStep\"],step*=OptionValue[\"MaxStep\"]/Abs[\
step]];
 c=b-step;halves=0;
 While[!PLJ`inside[c,reg]&&halves<100,step/=2;c=b-step;halves++];
 PLJ`need[PLJ`inside[c,reg],\"StepOutsideRegion\"];
 fc=PLJ`det[n,ell,c,p];evals++;
 If[Abs[step]<tol&&Abs[fc]<10^-12&&halves==0,
 result=<|\"Kappa\"->c,\"Residual\"->Abs[fc],\"LastStep\"->Abs[step],\"\
Iterations\"->j,\"Evaluations\"->evals|>;Break[]];
 If[Abs[step]<10^(-wp/2)&&Abs[fc]>=10^-12,PLJ`fail[\"Stagnation\"]];
 {a,fa,b,fb}={b,fb,c,fc},{j,OptionValue[\"MaxIterations\"]}];
 If[AssociationQ[result],result,Failure[\"NoConvergence\",<|\"LastKappa\"->b,\
\"Residual\"->Abs[fb]|>]]],\"PLJ\"],
 OptionValue[\"TimeLimit\"],Failure[\"PolishTimeout\",<||>]];

(* ::Section:: *)
(* Validation: re-polish with changed precision, UV/IR cutoffs, matching
   point, Taylor order and step size. Then compare 8- and 16-point local
   windings. Width-sensitive tolerances prevent a tiny imaginary part
   being declared resolved solely from an accurate real part. *)
Options[PLJValidate]={\"TimeLimit\"->1200,\"SeedRadius\"->1/100,\"\
IndependentCheck\"->False};
PLJValidate[n_,ell_,seed_?NumericQ,OptionsPattern[]]:=TimeConstrained[Catch[
 Module[{narrow,p1,p2,tol1,tol2,r1,r2,z,shift,scale,err,h,f,d,rad,vals,steps,
 winding={},maxphase={},circleCache=<||>,circleKey,circleValue,e1,e2,ind=None,\
pass,started=AbsoluteTime[]},
 narrow=Abs[Im[seed]]<10^-8||(ell>=12&&Abs[Im[seed]]<10^-5);
 {p1,p2,tol1,tol2}=If[narrow,{\"Narrow\",\"NarrowCheck\",10^-35,10^-42},{\"\
Explore\",\"Check\",10^-17,10^-22}];
 r1=PLJPolish[n,ell,seed,\"Profile\"->p1,\"Tolerance\"->tol1,\"MaxIterations\"\
->45,\"TimeLimit\"->480];
 If[FailureQ[r1],Throw[r1,\"PLJ\"]];
 r2=PLJPolish[n,ell,r1[\"Kappa\"],\"Profile\"->p2,\"Tolerance\"->tol2,\"\
MaxIterations\"->25,\"TimeLimit\"->480];
 If[FailureQ[r2],Throw[r2,\"PLJ\"]];z=r2[\"Kappa\"];shift=Abs[z-r1[\"Kappa\"]];
 PLJ`need[Abs[z-PLJ`lift[seed,150]]<OptionValue[\"SeedRadius\"],\"\
RootMovedFromSeed\",<|\"Kappa\"->z,\"Seed\"->seed|>];
 scale=Min[10^-11,Abs[Im[z]]/100];
 PLJ`need[shift<scale,\"CutoffShift\",<|\"Kappa\"->z,\"Shift\"->shift,\"\
Required\"->scale|>];
 h=N[10^-7,PLJ`config[p2][\"WP\"]];f=PLJ`det[n,ell,z,p2];
 d=(PLJ`det[n,ell,z+h,p2]-PLJ`det[n,ell,z-h,p2])/(2h);
 PLJ`need[PLJ`finiteQ[d]&&d!=0,\"DerivativeFailure\"];err=Abs[f/d];
 rad=Min[10^-4,Abs[Im[z]]/4,Abs[z]/20];
 PLJ`need[err<Min[scale,rad/1000],\"NewtonError\",<|\"Kappa\"->z,\"Estimate\"-\
>err|>];
 Do[vals=Table[circleKey=j/count;
 If[KeyExistsQ[circleCache,circleKey],circleCache[circleKey],
 circleValue=PLJ`det[n,ell,z+rad Exp[N[2Pi I \
circleKey,PLJ`config[p2][\"WP\"]]],p2];
 AssociateTo[circleCache,circleKey->circleValue];circleValue],{j,0,count-1}];
 PLJ`need[Min[Abs[vals]]>0,\"ZeroOnLocalContour\"];
 steps=Arg[RotateLeft[vals]/vals];AppendTo[winding,Total[steps]/(2Pi)];\
AppendTo[maxphase,Max[Abs[steps]]],{count,{8,16}}];
 pass=TrueQ[Max[Abs[winding-1]]<10^-8&&Max[maxphase]<Pi/2&&Im[z]<0];
 PLJ`need[pass,\"LocalWindingUnresolved\",<|\"Kappa\"->z,\"Windings\"->\
winding,\"MaxPhaseSteps\"->maxphase|>];
 e1=PLJEvaluate[n,ell,z,\"Profile\"->p1];e2=PLJEvaluate[n,ell,z,\"Profile\"->\
p2];
 If[FailureQ[e1]||FailureQ[e2],PLJ`fail[\"FinalEvaluationFailed\"]];
 If[TrueQ[OptionValue[\"IndependentCheck\"]],ind=PLJIndependentCheck[n,ell,z,\
\"Profile\"->p2];
 PLJ`need[AssociationQ[ind]&&TrueQ[ind[\"Passed\"]],\"IndependentCheckFailed\"\
,<|\"Result\"->ind|>]];
 <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Sheet\"->0,\"Kappa\"->z,\"\
Validated\"->True,
 \"Status\"->\"Numerically validated; not a rigorous error \
bound\",\"CutoffPrecisionShift\"->shift,
 \"NewtonPositionError\"->err,\"WidthRelativeShift\"->shift/Abs[Im[z]],
 \"LocalWindings\"->winding,\"MaximumPhaseSteps\"->maxphase,\"WindingRadius\"-\
>rad,
 \"Profiles\"->{p1,p2},\"BoundaryDiagnostics\"->{KeyTake[e1,{\"Core\",\"Outer\
\",\"Propagation\"}],KeyTake[e2,{\"Core\",\"Outer\",\"Propagation\"}]},
 \"IndependentCheck\"->ind,\"Seconds\"->N[AbsoluteTime[]-started]|>],\"PLJ\"],\

 OptionValue[\"TimeLimit\"],Failure[\"ValidationTimeout\",<|\"Seed\"->seed|>]];


(* Separate propagation implementation: NDSolve in the SAME logarithmic
   variable and homotopy, using the checked series. This independently
   checks propagation, not the derivation of the boundary condition. *)
Options[PLJIndependentCheck]={\"Profile\"->\"Check\",\"TimeLimit\"->300};
PLJIndependentCheck[n_,ell_,z_,OptionsPattern[]]:=TimeConstrained[Catch[
 Module[{cfg=PLJ`config[OptionValue[\"Profile\"]],wp,k,L=ell+1/2,c,o,w,solve,\
u,v,e,tol,discrepancy},
 wp=cfg[\"WP\"];k=PLJ`lift[z,wp];c=PLJ`core[n,ell,k,cfg];o=PLJ`outer[n,ell,k,\
cfg];w=N[Log[cfg[\"MatchX\"]],wp];
 solve[init_,a_,b_]:=Module[{y,yp,t,s,del=N[b-a,wp],ww,dom},
 ww=N[a,wp]+del t;
 s=Check[NDSolveValue[{y'[t]==del yp[t],
 yp'[t]==-del L^2(k^2 Exp[2ww]-1+Exp[-(n-2)ww])y[t],
 y[0]==init[[1]],yp[0]==init[[2]]},{y,yp},{t,0,1},WorkingPrecision->wp-15,
 AccuracyGoal->Floor[wp/3],PrecisionGoal->Floor[wp/3],MaxSteps->Infinity,
 Method->\"StiffnessSwitching\"],$Failed];
 PLJ`need[MatchQ[s,{_InterpolatingFunction,_InterpolatingFunction}],\"\
IndependentODEFailure\"];
 dom=#[\"Domain\"]& /@ s;PLJ`need[And@@(TrueQ[#[[1,1]]<=0&&#[[1,2]]>=1]& /@ \
dom),\"IndependentEndpointFailure\"];
 PLJ`normalize[(#[N[1,wp]]& /@ s)]];
 u=solve[c[\"State\"],c[\"W\"],w];v=solve[o[\"State\"],o[\"W\"],w];
 e=PLJEvaluate[n,ell,z,\"Profile\"->cfg];If[FailureQ[e],Throw[e,\"PLJ\"]];
 discrepancy=Max[Abs[Det[{u,e[\"OriginState\"]}]],Abs[Det[{v,e[\"\
OutgoingState\"]}]]];
 tol=10^-Min[15,Floor[cfg[\"StepGoal\"]/2]];
 <|\"Passed\"->TrueQ[discrepancy<tol],\"ProjectiveStateDiscrepancy\"->\
discrepancy,
 \"IndependentDeterminant\"->Det[{u,v}],\"Tolerance\"->tol|>],\"PLJ\"],\
OptionValue[\"TimeLimit\"],Failure[\"IndependentTimeout\",<||>]];

(* ::Section:: *)
(* Atomic checkpoints and front-end progress. ETA is a moving estimate,
   not a promise. Adaptive contour work displays evaluations, not a
   misleading percentage. Headless runs print periodic progress. *)
Begin[\"PLJ`\"];
PLJ`previousContextPath=$ContextPath;$ContextPath={\"System`\",\"PLJ`\"};
save[file_,data_]:=If[StringQ[file],Module[{dir=DirectoryName[ExpandFileName[\
file]],tmp=file<>\".tmp\"},
 If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
 Export[tmp,data,\"WXF\"];RenameFile[tmp,file,OverwriteTarget->True]]];
clockText[seconds_]:=If[seconds<60,ToString[Round[seconds]]<>\" s\",
 If[seconds<3600,ToString[Round[seconds/60,1/10]]<>\" \
min\",ToString[Round[seconds/3600,1/10]]<>\" h\"]];
panel[label_,done_,total_,start_,extra_,initial_:0]:=Column[{Style[label,Bold],
 ProgressIndicator[done,{0,Max[1,total]}],
 Row[{done,\" / \",total,\"   elapsed: \",clockText[AbsoluteTime[]-start],
 \"   estimated remaining: \
\",If[done>initial,clockText[(AbsoluteTime[]-start)(total-done)/(done-initial)\
],\"estimating...\"]}],extra}];
SetAttributes[runMonitor,HoldAll];
runMonitor[body_,display_]:=If[$FrontEnd===Null,body,
 Monitor[body,Dynamic[display,UpdateInterval->1,TrackedSymbols:>{}]]];
readCheckpoint[file_,sig_]:=Module[{r},If[!StringQ[file]||!FileExistsQ[file],\
Return[{}]];
 r=Quiet[Check[Import[file,\"WXF\"],$Failed]];
 need[AssociationQ[r]&&Lookup[r,\"Signature\",None]===sig,\"\
CheckpointMismatch\",<|\"File\"->file|>];
 r[\"Records\"]];
$ContextPath=PLJ`previousContextPath;End[];
Options[PLJVerifyList]={\"Checkpoint\"->None,\"IndependentCheck\"->False,\"\
TimeLimitPerRoot\"->1200};
PLJVerifyList[n_,ell_,list_List,OptionsPattern[]]:=Catch[Module[{seeds,\
records,sig,file=OptionValue[\"Checkpoint\"],
 done,initial,total,start=AbsoluteTime[],r,j,status=\"Starting\",ind=\
OptionValue[\"IndependentCheck\"]},
 seeds=If[MatrixQ[list,NumericQ]&&Dimensions[list][[-1]]==2,Complex@@@list,\
list];
 PLJ`need[VectorQ[seeds,NumericQ],\"InvalidSeedList\"];
 sig=Hash[{PLJ`version,\"verify\",n,ell,seeds,ind},\"SHA256\"];
 records=PLJ`readCheckpoint[file,sig];done=Length[records];initial=done;total=\
Length[seeds];
 PLJ`runMonitor[
 Do[status=\"Validating seed \"<>ToString[j];
 r=PLJValidate[n,ell,seeds[[j]],\"IndependentCheck\"->ind,\"TimeLimit\"->\
OptionValue[\"TimeLimitPerRoot\"]];
 AppendTo[records,<|\"Seed\"->seeds[[j]],\"Result\"->r,
 \"ReferenceAgreement\"->TrueQ[AssociationQ[r]&&Abs[r[\"Kappa\"]-PLJ`lift[\
seeds[[j]],150]]<10^-7]|>];
 done=j;PLJ`save[file,<|\"Signature\"->sig,\"Records\"->records,\"Completed\"-\
>done==total|>];
 If[$FrontEnd===Null,Print[\"Validated \",done,\"/\",total,\": \
\",If[FailureQ[r],r[[1]],\"accepted\"]]],
 {j,done+1,total}],PLJ`panel[\"Reference-list \
verification\",done,total,start,status,initial]];
 <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Records\"->records,
 \"Accepted\"->Select[Lookup[records,\"Result\"],AssociationQ[#]&&TrueQ[#[\"\
Validated\"]]&],
 \"Complete\"->done==total,\"Coverage\"->\"Only supplied seeds; no \
completeness claim\"|>],\"PLJ\"];

(* Deterministic polar lattice plus near-axis starts, independent of WKB
   curves and of the reference lists. Every seed and failure is saved.
   Discovery outputs candidates; only PLJValidate promotes a candidate.
   Clusters are disclosed, not counted as a proof of root multiplicity. *)
Options[PLJDiscover]={\"Region\"->{1/20,5/4,-Pi+1/1000,-1/1000},\"\
RadialPoints\"->10,
 \"AngularPoints\"->16,\"AxisPoints\"->30,\"Checkpoint\"->None,\"MaxSeeds\"->\
Infinity,
 \"TimeLimit\"->3600,\"TimeLimitPerSeed\"->120,\"Profile\"->\"Explore\"};
PLJDiscover[n_,ell_,OptionsPattern[]]:=Catch[Module[{reg=OptionValue[\"Region\
\"],rs,ths,seeds,axis,
 records,sig,file=OptionValue[\"Checkpoint\"],done,total,start=AbsoluteTime[],\
j,r,z,
 candidates={},clusters={},roots,stopped=False,status=\"Starting\",profile=\
OptionValue[\"Profile\"]},
 PLJ`need[MatchQ[reg,{_,_,_,_}]&&TrueQ[0<reg[[1]]<reg[[2]]&&-Pi<reg[[3]]<reg[[\
4]]<0],\"SearchRegion\"];
 rs=Subdivide[reg[[1]],reg[[2]],OptionValue[\"RadialPoints\"]+1][[2;;-2]];
 ths=Subdivide[reg[[3]],reg[[4]],OptionValue[\"AngularPoints\"]+1][[2;;-2]];
 seeds=Flatten[Outer[Times,rs,Exp[I ths]]];
 axis=If[OptionValue[\"AxisPoints\"]>0,Flatten[Table[sign rr-I/10^8,
 {sign,{-1,1}},{rr,Subdivide[reg[[1]],reg[[2]],OptionValue[\"AxisPoints\"]+1][\
[2;;-2]]}]],{}];
 seeds=Join[seeds,axis];total=Length[seeds];
 sig=Hash[{PLJ`version,\"discover\",n,ell,seeds,profile},\"SHA256\"];
 records=PLJ`readCheckpoint[file,sig];done=Length[records];
 PLJ`runMonitor[
 Do[If[AbsoluteTime[]-start>OptionValue[\"TimeLimit\"]||j-done>OptionValue[\"\
MaxSeeds\"],stopped=True;Break[]];
 status=\"Polishing seed \"<>ToString[j];
 r=PLJPolish[n,ell,seeds[[j]],\"Profile\"->profile,\"Tolerance\"->10^-12,
 \"Region\"->{reg[[1]]/2,reg[[2]]+1/10,-Pi,0},\"TimeLimit\"->OptionValue[\"\
TimeLimitPerSeed\"]];
 AppendTo[records,<|\"Seed\"->seeds[[j]],\"Result\"->r|>];
 PLJ`save[file,<|\"Signature\"->sig,\"Records\"->records,\"Completed\"->\
Length[records]==total|>];
 If[$FrontEnd===Null&&Mod[j,10]==0,Print[\"Discovery \",j,\"/\",total]],
 {j,done+1,total}],PLJ`panel[\"Independent seed \
discovery\",Length[records],total,start,status,done]];
 roots=Cases[Lookup[records,\"Result\"],a_Association/;KeyExistsQ[a,\"Kappa\"]\
:>a[\"Kappa\"]];
 Do[If[candidates=={}||Min[Abs[candidates-z]]>10^-7,AppendTo[candidates,z],
 AppendTo[clusters,<|\"Candidate\"->z,\"Representative\"->First[MinimalBy[\
candidates,Abs[#-z]&]]|>]],{z,roots}];
 <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Candidates\"->\
SortBy[candidates,Re],
 \"ClusteredCandidates\"->clusters,\"Records\"->records,\"CompletedSeeds\"->\
Length[records],
 \"TotalSeeds\"->total,\"Complete\"->Length[records]==total,
 \"Coverage\"->\"Finite starts plus near-axis starts; candidates are \
unvalidated and completeness is not established\"|>],\"PLJ\"];

(* ::Section:: *)
(* Argument-principle audit of a specified annular sector. Repeated nested
   boundary sampling AND changed solver settings must agree. The returned
   count is a numerical estimate, never a rigorous completeness theorem.
   Unresolved phase jumps, budget exhaustion and boundary zeros fail closed.
   Checkpoint samples are reusable on an identical resumed call. *)
Options[PLJCount]={\"Profile\"->\"Explore\",\"CheckProfile\"->\"Check\",\"\
SegmentsPerEdge\"->12,
 \"MaxDepth\"->96,\"MaxEvaluations\"->12000,\"TimeLimit\"->3600,\"Checkpoint\"\
->None};
PLJCount[n_,ell_,reg_List,OptionsPattern[]]:=Module[{cache=<||>,passes={},\
file=OptionValue[\"Checkpoint\"],
 signature,old,start=AbsoluteTime[],evals=0,current=\"Starting\",result,cp,\
fun,seg,one,
 cfgs={OptionValue[\"Profile\"],OptionValue[\"Profile\"],OptionValue[\"\
CheckProfile\"]},
 base=OptionValue[\"SegmentsPerEdge\"],maxdepth=OptionValue[\"MaxDepth\"],\
maxeval=OptionValue[\"MaxEvaluations\"],
 budget=OptionValue[\"TimeLimit\"],corners,j,res,counts},
 signature=Hash[{PLJ`version,\"count\",n,ell,reg,cfgs,base,maxdepth},\"SHA256\
\"];
 cp[]:=PLJ`save[file,<|\"Signature\"->signature,\"Samples\"->cache,\"Passes\"-\
>passes|>];
 result=Catch[
 PLJ`need[Length[reg]==4&&TrueQ[0<reg[[1]]<reg[[2]]&&-Pi<reg[[3]]<reg[[4]]<0],\
\"CountRegion\"];
 If[StringQ[file]&&FileExistsQ[file],old=Import[file,\"WXF\"];
 PLJ`need[AssociationQ[old]&&old[\"Signature\"]===signature,\"\
CheckpointMismatch\"];
 cache=old[\"Samples\"];passes=old[\"Passes\"]];
 corners={{reg[[1]],reg[[3]]},{reg[[2]],reg[[3]]},{reg[[2]],reg[[4]]},{reg[[1]\
],reg[[4]]},{reg[[1]],reg[[3]]}};
 fun[point_,profile_]:=Module[{key=ToString[{profile,point},InputForm],e,z},
 If[KeyExistsQ[cache,key],Return[cache[key][\"Determinant\"]]];
 PLJ`need[evals<maxeval&&AbsoluteTime[]-start<budget,\"CountBudgetExhausted\",\
<|\"NewEvaluations\"->evals|>];
 z=N[point[[1]]Exp[I point[[2]]],PLJ`config[profile][\"WP\"]];
 e=PLJEvaluate[n,ell,z,\"Profile\"->profile];If[FailureQ[e],Throw[e,\"PLJ\"]];\

 PLJ`need[Abs[e[\"Determinant\"]]>0,\"ZeroOnCountBoundary\",<|\"Point\"->\
point|>];
 AssociateTo[cache,key->KeyTake[e,{\"Kappa\",\"Determinant\",\"Core\",\"Outer\
\",\"Propagation\"}]];
 evals++;If[Mod[evals,25]==0,cp[]];e[\"Determinant\"]];
 seg[a_,b_,fa_,fb_,profile_,depth_]:=Module[{mid=(a+b)/2,fm,d1,d2,d},
 fm=fun[mid,profile];d1=Arg[fm/fa];d2=Arg[fb/fm];d=Arg[fb/fa];
 If[depth>=2&&Max[Abs[{d1,d2}]]<2/5&&Abs[d1+d2-d]<1/100,
 {d1+d2,Max[Abs[{d1,d2}]],Min[Abs[{fa,fm,fb}]]},
 PLJ`need[depth<maxdepth,\"CountRefinementLimit\",<|\"Segment\"->{a,b}|>];
 With[{left=seg[a,mid,fa,fm,profile,depth+1],right=seg[mid,b,fm,fb,profile,\
depth+1]},
 {left[[1]]+right[[1]],Max[left[[2]],right[[2]]],Min[left[[3]],right[[3]]]}]]];
 one[profile_,m_]:=Module[{parts={},points,a,b},
 Do[points=Table[corners[[edge]]+(corners[[edge+1]]-corners[[edge]])q/m,{q,0,\
m}];
 Do[a=points[[q]];b=points[[q+1]];AppendTo[parts,seg[a,b,fun[a,profile],fun[b,\
profile],profile,0]],{q,m}],{edge,4}];
 <|\"Profile\"->profile,\"SegmentsPerEdge\"->m,\"Winding\"->Total[parts[[All,\
1]]]/(2Pi),
 \"MaxPhaseStep\"->Max[parts[[All,2]]],\"MinBoundaryMagnitude\"->Min[parts[[\
All,3]]]|>];
 PLJ`runMonitor[
 Do[current=\"Boundary pass \"<>ToString[j]<>\" of 3\";
 res=one[cfgs[[j]],If[j==1,base,2base]];AppendTo[passes,res];cp[],{j,Length[\
passes]+1,3}],
 Column[{Style[\"Numerical contour-count \
audit\",Bold],ProgressIndicator[Appearance->\"Percolate\"],
 current,Row[{\"New evaluations: \",evals,\"   cached: \",Length[cache],\"   \
elapsed: \",PLJ`clockText[AbsoluteTime[]-start]}],
 \"Adaptive refinement: remaining time is not predictable.\"}]];
 counts=Lookup[passes,\"Winding\"];
 PLJ`need[Max[Abs[counts-Round[counts]]]<10^-8&&Length[DeleteDuplicates[Round[\
counts]]]==1&&First[counts]>=-10^-8,
 \"ContourCountDisagrees\",<|\"Passes\"->passes|>];
 <|\"Power\"->n,\"Ell\"->ell,\"Gamma\"->1,\"Region\"->reg,\"Count\"->Round[\
First[counts]],
 \"Passes\"->passes,\"Samples\"->Length[cache],\"Seconds\"->N[AbsoluteTime[]-\
start],
 \"Status\"->\"Numerically stable count on this region; finite sampling is \
not a proof\"|>,\"PLJ\"];
 cp[];result];

ClearAll[PLJReconcile];
PLJReconcile[count_Association,accepted_List]:=Module[{roots,inside,radii,\
disjoint,consistent},
 roots=Select[accepted,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",False]]&];
 inside=Select[roots,PLJ`inside[#[\"Kappa\"],count[\"Region\"]]&];
 disjoint=And@@Flatten[Table[Abs[inside[[i,\"Kappa\"]]-inside[[j,\"Kappa\"]]]>\

 inside[[i,\"WindingRadius\"]]+inside[[j,\"WindingRadius\"]],{i,Length[inside]\
},{j,i+1,Length[inside]}]];
 consistent=And@@(#[\"Power\"]==count[\"Power\"]&&#[\"Ell\"]==count[\"Ell\"]&&\
#[\"Gamma\"]==1& /@ roots);
 <|\"RegionCount\"->count[\"Count\"],\"AcceptedInside\"->Length[inside],\"\
DisjointLocalContours\"->disjoint,
 \"NumericallyReconciled\"->TrueQ[consistent&&disjoint&&Length[inside]==count[\
\"Count\"]],
 \"Scope\"->\"Specified annular sector only; excluded regions and global \
completeness remain untested\"|>];

(* ::Section:: *)
(* User-facing tables, plots, portable exports, and a local timing sample. *)
PLJBenchmark[]:=Module[{rows={},e,t},
 Do[e=PLJEvaluate[n,ell,2/5-I/3];AppendTo[rows,<|\"Power\"->n,\"Ell\"->ell,
 \"SecondsPerEvaluation\"->If[AssociationQ[e],e[\"Seconds\"],e],
 \"Approx20EvaluationPolishSeconds\"->If[AssociationQ[e],20 \
e[\"Seconds\"],Missing[\"Failed\"]]|>],
 {n,{3,4,6}},{ell,{2,8,20}}];Dataset[rows]];
PLJTable[rows_List]:=Grid[Prepend[
 ({#[\"Power\"],#[\"Ell\"],#[\"Gamma\"],#[\"Sheet\"],NumberForm[Re[#[\"Kappa\"\
]],{12,9}],
 ScientificForm[Im[#[\"Kappa\"]],6],#[\"Validated\"],ScientificForm[#[\"\
CutoffPrecisionShift\"],3],
 ScientificForm[#[\"WidthRelativeShift\"],3],Round[#[\"Seconds\"]]}& /@
 Select[rows,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",False]]&]),
 {\"n\",\"ell\",\"gamma\",\"m\",\"Re kappa\",\"Im kappa\",\"Passed\",\"cutoff \
shift\",\"shift / |Im kappa|\",\"seconds\"}],
 Frame->All,Alignment->Left,Background->{None,{LightBlue}}];
PLJPlot[rows_List]:=Module[{groups,panels},
 groups=GroupBy[Select[rows,AssociationQ[#]&&TrueQ[Lookup[#,\"Validated\",\
False]]&],Lookup[#,{\"Power\",\"Ell\"}]&];
 panels=Table[ListPlot[ReIm /@ \
Lookup[groups[key],\"Kappa\"],Frame->True,Axes->False,
 FrameLabel->{\"Re kappa_n\",\"Im kappa_n\"},PlotLabel->Row[{\"n = \
\",key[[1]],\"; ell = \",key[[2]],\"; gamma = 1; m = 0\"}],
 PlotRange->All,ImageSize->360,PlotStyle->Directive[Blue,PointSize[.015]]],{\
key,Keys[groups]}];
 If[panels=={},\"No accepted poles to \
plot.\",GraphicsGrid[Partition[panels,UpTo[3]],ImageSize->Min[1100,380 \
Min[3,Length[panels]]]]]];
ClearAll[PLJQuickChecks];
PLJQuickChecks[]:=Module[{r,c,wp=50,e,tests={},u,v,jin,jout},
 (* Exact counterexample to the old minimum-term rule. *)
 c={1};Do[AppendTo[c,((j(j+1)-6)c[[j+1]]+If[j>=4,c[[j-3]],0])/(-(j+1))],{j,0,\
6}];
 AppendTo[tests,<|\"Check\"->\"Gapped n=6 infinity \
recurrence\",\"Passed\"->(c[[4]]==0&&c[[5]]==0&&c[[6]]==-1/5)|>];
 AppendTo[tests,<|\"Check\"->\"Upper half-plane \
rejected\",\"Passed\"->FailureQ[PLJEvaluate[3,2,1/2+I/10]]|>];
 Do[e=PLJEvaluate[n,2,2/5];
 If[AssociationQ[e],{u,v}=Lookup[e,{\"OriginState\",\"OutgoingState\"}];
 jin=Det[{u,v}];jout=Det[{u,Conjugate[v]}];
 AppendTo[tests,<|\"Check\"->\"Real-axis conjugacy, n=\"<>ToString[n],
 \"Passed\"->TrueQ[Max[Abs[Im[u]]]<10^-20&&Abs[Abs[jin/jout]-1]<10^-20],
 \"Note\"->\"Structural check only; conjugate errors can pass\"|>],
 AppendTo[tests,<|\"Check\"->\"Real-axis evaluation, \
n=\"<>ToString[n],\"Passed\"->False,\"Failure\"->e|>]],{n,{3,4,6}}];
 Dataset[tests]];
(* Presentation/data changes only: numerical engine and checkpoint signatures \
unchanged. *)
ClearAll[PLJMergeRecords,PLJCurrentRecords,PLJExport];
PLJMergeRecords[rows_List]:=Catch[Module[{out={},r,matches,j,a,tol,overlap},
 Do[If[AssociationQ[r]&&TrueQ[Lookup[r,\"Validated\",False]],
 matches=Select[Range[Length[out]],Lookup[out[[#]],{\"Power\",\"Ell\",\"Gamma\
\",\"Sheet\"}]===Lookup[r,{\"Power\",\"Ell\",\"Gamma\",\"Sheet\"}]&];
 j=0;Do[a=out[[q]];tol=100 \
Max[a[\"CutoffPrecisionShift\"],r[\"CutoffPrecisionShift\"],a[\"\
NewtonPositionError\"],r[\"NewtonPositionError\"]];
 overlap=Abs[a[\"Kappa\"]-r[\"Kappa\"]]<a[\"WindingRadius\"]+r[\"\
WindingRadius\"];
 If[overlap,If[Abs[a[\"Kappa\"]-r[\"Kappa\"]]<=tol,j=q;Break[],Throw[Failure[\
\"AmbiguousOverlappingRoots\",<|\"First\"->a,\"Second\"->r|>]]]],{q,matches}];\

 If[j==0,AppendTo[out,Join[r,<|\"Provenance\"->Lookup[r,\"Provenance\",{\"\
Unspecified validated record\"}]|>]],
 out[[j]]=Join[out[[j]],<|\"Provenance\"->DeleteDuplicates[Join[Lookup[out[[j]\
],\"Provenance\",{}],Lookup[r,\"Provenance\",{\"Current \
session\"}]]]|>]]],{r,rows}];out]];
PLJCurrentRecords[]:=Module[{rows=If[ValueQ[PLJSavedRecords],PLJSavedRecords,{\
}],a},
 Do[If[AssociationQ[a]&&KeyExistsQ[a,\"Accepted\"],rows=Join[rows,a[\"\
Accepted\"]]],{a,{verified,found}}];
 If[AssociationQ[allVerified],Do[If[AssociationQ[a],rows=Join[rows,Lookup[a,\"\
Accepted\",{}]]],{a,Values[allVerified]}]];
 PLJMergeRecords[rows]];
Options[PLJExport]={\"RegionAudits\"->Automatic};
PLJExport[rows_List,file_String,OptionsPattern[]]:=Module[{good=\
PLJMergeRecords[rows],groups,data,audits},
 If[FailureQ[good],Return[good]];
 audits=Replace[OptionValue[\"RegionAudits\"],Automatic:>If[ValueQ[\
PLJSavedAudits],PLJSavedAudits,{}]];
 groups=GroupBy[good,Lookup[#,{\"Power\",\"Ell\"}]&,Lookup[#,\"Kappa\"]&];
 data=<|\"FormatVersion\"->1,\"Conventions\"-><|\"Mass\"->1,\"Hbar\"->1,\"L\"-\
>\"ell+1/2\",\"Potential\"->\"-g/r^n, g>0\",\"Gamma\"->1,\"Boundary\"->\"u ~ \
x^(n/4) cos[L/(s x^s)+1], s=(n-2)/2; not a hard wall\",\"Sheet\"->\"Lower \
principal kappa sheet, m=0\",\"Kappa\"->\"beta_n k/L^(n/(n-2)); \
beta_n=(2g)^(1/(n-2)); for n=3, D=L^3 kappa/2\"|>,
 \"Poles\"->groups,\"Coordinates\"->Map[ReIm /@ #&,groups],\"Records\"->good,\
\"RegionAudits\"->audits,
 \"Scope\"->\"Validated finite collection; counts apply only to their \
explicitly audited regions. No global completeness or symmetry asserted.\"|>;
 Put[data,file];file];
ClearAll[PLJSelectedRecords];
PLJSelectedRecords[]:=Module[{r=PLJCurrentRecords[]},If[FailureQ[r],r,Select[\
r,#[\"Power\"]==PLJPower&&#[\"Ell\"]==PLJEll&]]];

(* Rounded seed lists from the audited upload. Not newly validated pole data. \
*)
PLJReferenceSeeds = <|
  {3, 2} -> {{-0.2781263323, -0.0175254980}, {-0.0208233157, -0.4017714910}, \
{0.2903958066, -0.0313187314}},
  {3, 8} -> {{-0.4090294116, -0.1085257858}, {-0.3191477747, -0.2847047856}, \
{-0.1975949057, -7.0413149104*^-7}, {-0.1719666590, -0.3877796691}, \
{-0.0057668444, -0.4220772911}, {0.1609442343, -0.3922212890}, {0.1975956216, \
-8.6027253179*^-7}, {0.3103078956, -0.2940930311}, {0.4060965201, \
-0.1225980891}},
  {3, 20} -> {{-0.4117907799, -0.0790084932}, {-0.3982114924, -0.1605998794}, \
{-0.3908574037, -0.0071402218}, {-0.3633035087, -0.2331315860}, \
{-0.3148672983, -0.2934872493}, {-0.2578034263, -0.3410588028}, \
{-0.1956229805, -0.3760955849}, {-0.1311527540, -1.3247440046*^-21}, \
{-0.1310665071, -0.3993343179}, {-0.0662583364, -0.4120658574}, \
{-0.0021805345, -0.4161194412}, {0.0618571067, -0.4125975541}, {0.1266279403, \
-0.4005197195}, {0.1311527540, -1.6183146018*^-21}, {0.1912610355, \
-0.3780473417}, {0.2536843089, -0.3438451566}, {0.3111983819, -0.2971440241}, \
{0.3603590053, -0.2376562042}, {0.3931221447, -0.0102520923}, {0.3963926578, \
-0.1659036703}, {0.4117866524, -0.0847042257}},
  {4, 2} -> {{-0.2259731646, -0.5353031771}, {0.3695697608, -0.4272623881}},
  {4, 8} -> {{-0.5344537847, -0.4492412395}, {-0.2257995502, -0.5726089355}, \
{-0.0028566376, -0.4449914655}, {0.0690309610, -0.5547135398}, {0.3086796498, \
-0.4825081491}, {0.4805099806, -0.3163005098}, {0.5458199621, \
-0.0836986197}},
  {4, 20} -> {{-0.6490127658, -0.3357078138}, {-0.5110351168, -0.4675599443}, \
{-0.3828262985, -0.5389474246}, {-0.2640194568, -0.5772432373}, \
{-0.1544896652, -0.5936543928}, {-0.0534454053, -0.5953903913}, {0.0, \
-0.2747868829}, {0.0420603521, -0.5869337084}, {0.1351348230, -0.5680993808}, \
{0.2255321478, -0.5364397715}, {0.3108158324, -0.4905480653}, {0.3880512454, \
-0.4301435289}, {0.4539467082, -0.3555830691}, {0.4722432569, -0.0009076671}, \
{0.5044162682, -0.2678647277}, {0.5326533754, -0.0654810923}, {0.5337395711, \
-0.1692355157}},
  {6, 2} -> {{-0.2336412935, -0.6291866101}, {0.6576283503, -0.1724542780}},
  {6, 8} -> {{-0.6331738258, -0.1777205276}, {-0.4890294972, -0.4275012514}, \
{-0.6011046129, -0.5924202146}, {-0.2749067773, -0.5339639891}, \
{-0.0944421327, -0.5727732202}, {0.0773240834, -0.6327885003}, {0.3611817270, \
-0.6095480261}, {0.6057043994, -0.3939780314}, {0.6740488978, \
-0.0824554527}},
  {6, 20} -> {{-0.6368355787, -0.0251328004}, {-0.6369853869, -0.1570714658}, \
{-0.5993709510, -0.2692762376}, {-0.5452566873, -0.3640622808}, \
{-0.4901336207, -0.4434012620}, {-0.7858891266, -0.7858942483}, \
{-0.4353520190, -0.4848452842}, {-0.3550776882, -0.5145031229}, \
{-0.2748239915, -0.5436345012}, {-0.1965108700, -0.5669616581}, \
{-0.1189121054, -0.5853245053}, {-0.0408256701, -0.6016625119}, {1.638*^-7, \
-0.4567885661}, {0.0451615476, -0.6578298323}, {0.1903214534, -0.6682280274}, \
{0.3276264710, -0.6312980186}, {0.4491341225, -0.5610703224}, {0.5496043036, \
-0.4642363777}, {0.5624476332, -0.0003044969}, {0.6236932973, -0.3461675585}, \
{0.6644557644, -0.2127367577}, {0.6610078693, -0.0740579738}}
  |>;


PLJReferenceSeeds=Rationalize[PLJReferenceSeeds,0];

SUPPublished = {<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> \
0, 
      \"Kappa\" -> \
-0.411790779911443682447083747792416442569905024988673393502\\
839542506555735618555506270570227375768`74.4438175368281 - 
        0.0790084931999446218876578203461009062773302243863129442110958766792\\
31133560901955868034410714951`73.72681763989769*I, \"CutoffPrecisionShift\" -> 
       1.107901562108644967531920612031709572481356926298`20.738165245465208*^\
\\
-29, \"NewtonPositionError\" -> \
4.587379943432062127157628599350254720448947244\\
94398454887973914652142868218693885776221961079943123616`74.07650203575552*^-\\
34, \"WidthRelativeShift\" -> 
       1.4022562856690722341140961115152097308609138372146`20.738165245465208\\
*^-28, \"LocalWindings\" -> {1.`74.2845568732637, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`74.0067\\
2112269521}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 88.316373|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.398211492374209146781509544564451087890663467810834711333\\
626464884154631710136490605873035148957`74.56112733531062 - 
        0.1605998793715116917018589942831088277374238712722277362543342868001\\
11664259764255133448486987806`74.16677659844449*I, \"CutoffPrecisionShift\" -> 
       7.05966020989583622166061040997000185240041758062`21.749425403542244*^\\
-29, \"NewtonPositionError\" -> \
7.712763981727881861756129060695032753404855302\\
73672934272226607849699644769130604646887266327768123097`74.13720029836871*^-\\
34, \"WidthRelativeShift\" -> 
       4.3958066702932575042045768355560913271430399120616`21.749425403542244\\
*^-28, \"LocalWindings\" -> {1.`74.24093907640872, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\\
09882779983}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 87.97347|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.390857403664442291137331912969328428839445640624648042685\\
562896689241626818396602900164937705505`74.4562098387543 - 
        0.0071402218135556843467435683768651264979748855560111743547455541454\\
86292847291959924346419453395`72.71790680865492*I, \"CutoffPrecisionShift\" -> 
       4.78609332680644525247219618228181378114820036893`20.3934759391394*^-\
30\\
, \"NewtonPositionError\" -> \
9.083765863684715196003997306537776280578813040485\\
87161110057338092308474561312634493727037773496511`74.15397777347492*^-37, 
      \"WidthRelativeShift\" -> 
       6.703003704618902753112704747069`20.3934759391394*^-28, 
      \"LocalWindings\" -> {1.`74.25069320943359, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9925\\
874771752}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 87.835476|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.363303508675168743094209988578423457953919701488141887559\\
437819039439213962315058394965217198527`74.46306016473147 - 
        0.2331315860224386362040655609265928747625802663361065642029601055315\\
48320731132390975072711245119`74.27040299392509*I, \"CutoffPrecisionShift\" -> 
       1.4182849134916033908067369874347441714499959442493`21.988326020020875\\
*^-28, \"NewtonPositionError\" -> \
9.1825260074677774138685692397282695335200932\\
8473298469790220975441927703201137402495061240742574080896`74.11351829952943*^\
\\
-34, \"WidthRelativeShift\" -> 
       6.0836240068949522992294210923502538666255440266237`21.988326020020875\\
*^-28, \"LocalWindings\" -> {1.`74.21660639842301, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999998`73.994\\
0584113598}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 86.61936|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.314867298348050992598198578150491598491963310651218434206\\
061344657379618223855130231648200324251`74.34570514378773 - 
        0.2934872493324924094207116208732180672377221955433675518139891159765\\
79240812655740213890927786793`74.3151724290821*I, \"CutoffPrecisionShift\" -> \

       1.2867688810220747741053563297985192899380240599484`21.80752744402136*^\
\\
-28, \"NewtonPositionError\" -> \
9.966059466324994175159591699707364634265473156\\
6482733830110279527853613203333613543220827492194278564`74.07713995019694*^-\
35\\
, \"WidthRelativeShift\" -> 
       4.3844115338867455168772742720598373980417496024603`21.80752744402136*^\
\\
-28, \"LocalWindings\" -> {1.`74.21637729301031, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999996`73.99429\\
800936903}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 85.806821|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.257803426285410601160610281697031111650566551166238817988\\
810752914612073989082775140862956776999`74.26543130158642 - 
        0.3410588027616173953041317871212940873194142679664021904857560178400\\
66738960605229128838677277355`74.38697787134451*I, \"CutoffPrecisionShift\" -> 
       1.4702449435513100761644308753557925911737180526532`21.95370693575681*^\
\\
-28, \"NewtonPositionError\" -> \
1.088802490280454795825319467885050313957157146\\
195569307692271609448384111911293530332044122981340705`74.06130699513228*^-35\\
, \"WidthRelativeShift\" -> 
       4.3108253815660517022667385378799453995979557433525`21.95370693575681*^\
\\
-28, \"LocalWindings\" -> {1.`74.21478120004706, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99633\\
482104176}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 85.174506|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.195622980463918405999013998057700740637755568809819601532\\
040942511542322427261160998913521296035`74.21203325024402 - 
        0.3760955849129890596236252052925732100501503441335928742722157296518\\
90003256623522923083408737653`74.49592423122766*I, \"CutoffPrecisionShift\" -> 
       1.0260270125805103923339405624265249693385763115269`21.78506756813262*^\
\\
-28, \"NewtonPositionError\" -> \
5.942445926167106562970609998132603757887564600\\
68533694809595867978470538212783768141330601229209467`74.11520928188487*^-37, \

      \"WidthRelativeShift\" -> 
       2.7281017213160986416473383160568271579622550276452`21.78506756813262*^\
\\
-28, \"LocalWindings\" -> {1.`74.21984416943702, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99156\\
963193356}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 83.474931|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.131152754019210098588461991886026498774159884075360039872\\
04041765244945043858742829101320707324530253588270413415971592921434475495122\\
75052393996498417576540035883257761893`149.5513493554654 - 
        1.3247440046193056938024064899636071743926704364625357658304135227176\\
97086490332366196537599524850308208731192090262325555685670469643252416624406\\
20977618`129.55574595756997*^-21*I, \"CutoffPrecisionShift\" -> 
       1.28825223413371380324287855974617283863831106450846270626952897111709\\
3102`57.542462470931724*^-63, \"NewtonPositionError\" -> \
5.18922105654555628814\\
24727613445239300399900407952077320622002424016374381225664915645911472517847\\
81468775057166641903889487900631628916809298775200563462157594`149.1007905761\\
1202*^-72, \"WidthRelativeShift\" -> 
       9.72453719089614900458424040791422952724383560204568480945626726576253\\
2127`57.542462470931724*^-43, \"LocalWindings\" -> {1.`149.22111552367952, \
0.99\\
99999999999999999999999999999999999999999999999999999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999999999999999\\
99999999999999998`148.99091889942252}, \"WindingRadius\" -> \
3.31186001154826423\\
45060162249090179359816760911563394145760338067942427162258309154913439988121\\
257705218279802256558138892141761741081310415610155244405`129.55574595756997*^\
\\
-22, \"Provenance\" -> {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 453.367076|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.131066507124592522658029994706623653469488071547822305489\\
209697814600550035787393518608339347737`74.1014476618947 - 
        0.3993343178754114447061012597054532717405155148538295629060992171812\\
13959649535933400590499933458`74.5853125429305*I, \"CutoffPrecisionShift\" -> \

       9.159470520161412194592494983693314438660848218634`21.806854947591905*^\
\\
-29, \"NewtonPositionError\" -> \
9.878562462787973998783585628590232607452001283\\
22149397689699616327698384540097137245558588257732619`74.11088955954922*^-37, \

      \"WidthRelativeShift\" -> 
       2.2936847924547974713527593420559699069425989288345`21.806854947591905\\
*^-28, \"LocalWindings\" -> {1.`74.24871149168209, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.991\\
99684508157}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 83.057572|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.066258336401640399960959868472111647950699612972581237801\\
328596693152721967775445389174182229122`73.65738859484956 - 
        0.4120658574019209703275257153029089061210116350357475690257920035993\\
23886528845994121398213127162`74.45111811419477*I, \"CutoffPrecisionShift\" -> 
       1.8918107163007315069208479903312443943150814881011`21.966239258257634\\
*^-28, \"NewtonPositionError\" -> \
2.3585987876349408907776740345511087210798186\\
04957578652148877510613796734482437745482323832231916005`74.09260068306581*^-\\
36, \"WidthRelativeShift\" -> 
       4.5910397144490822739464829300765628010772714244872`21.966239258257634\\
*^-28, \"LocalWindings\" -> {1.`74.24940992551478, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\\
20058496452}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 81.965591|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.002180534452318059314667166467955878339748770490415156588\\
278886735341142980444726073125887027628`72.2724300341334 - 
        0.4161194411793817704084359056063678880983951154949426636643429203640\\
46145302346748963058333481341`74.55309853921594*I, \"CutoffPrecisionShift\" -> 
       2.7819981455700875499229511047045644865173498615554`22.334167734269233\\
*^-28, \"NewtonPositionError\" -> \
2.8752448071984253319278834380264055405281670\\
88164875088246307484793346378242473093422801331063092915`74.14460687891795*^-\\
36, \"WidthRelativeShift\" -> 
       6.6855759915596375425219533954811659633637425447468`22.334167734269233\\
*^-28, \"LocalWindings\" -> {1.`74.22174837465363, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\\
64560990853}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 80.85466|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.0618571067282525583654402343455525906932893304599668836576\\
1728688305056667726655448213828949767`73.65360939784352 - 
        0.4125975541399652140093631937407197648747623993193515263419782170386\\
76701544075660450520694166395`74.47775233389088*I, \"CutoffPrecisionShift\" -> 
       3.3039821634227606441993381917117842954043882694314`22.249537410781354\\
*^-28, \"NewtonPositionError\" -> \
7.7428536526227171355296173967255817590554686\\
36905101063094023665537642122890277949676238094068297956`74.05940079777226*^-\\
36, \"WidthRelativeShift\" -> 
       8.0077599352466176062860057768760018194010703436465`22.249537410781354\\
*^-28, \"LocalWindings\" -> {1.`74.21584208776356, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.994\\
90356281815}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 80.44458|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1266279402625632302649034482866259606370121183545477726525\\
24856236543458410232673436526504621124`74.01866165915325 - 
        0.4005197194706658909430396759886211310688854067084322822584298098845\\
02298484212175827403264838051`74.51876780208485*I, \"CutoffPrecisionShift\" -> 
       6.2848764645062013464080016259457514732246324688348`22.5939717015018*^\\
-28, \"NewtonPositionError\" -> \
3.576917471623202127739153360732010579610254809\\
2438458068709357479718718142319955460620636534702751855`74.15446981825953*^-\
35\\
, \"WidthRelativeShift\" -> 
       1.56918028226235847089350608088291510540378511728946`22.5939717015018*^\
\\
-27, \"LocalWindings\" -> {1.`74.21704967219581, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99362\\
4643421}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 79.766194|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1311527540192100985898089048901776551831788231216250428492\\
66246919699734303671445912054906865333960087020799593769424509128540606522898\\
03835539882111803470313868948526129481`149.45510823309468 - 
        1.6183146017962988688758897967660511705061066794140873723714960122457\\
05784661934988477190827609068162418833708406647238440037518268183387352069533\\
82757327`129.54640419424751*^-21*I, \"CutoffPrecisionShift\" -> 
       8.19898032215245895925625975438723460215352278885226888652561859173381\\
0884727`54.24359252208912*^-60, \"NewtonPositionError\" -> \
1.320720481401423954\\
43370112464413472545239246810828342262302934658715881248588637081007055484397\\
418707220783277284478677614022105031884063215025609408183311706950947`149.101\\
77523888353*^-67, \"WidthRelativeShift\" -> \
5.066369859761349561364673543912635\\
6165595196195324810025143169954072170128115`54.24359252208912*^-39, 
      \"LocalWindings\" -> {1.`149.25518482587864, \
0.99999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`148.99\\
40555089385}, \"WindingRadius\" -> \
4.045786504490747172189724491915127926265266\\
69853521843092874003061426446165483747119297706902267040604708427101661809610\\
00937956704584683801738345689332`129.54640419424751*^-22, 
      \"Provenance\" -> {\"Reference-list validation: verify_n3_ell20.wxf\"}, \

      \"Validated\" -> True, \"Seconds\" -> 432.551588|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1912610355393044278915413290124298894652669068685045901254\\
3820051005184047927444632263525525777`74.12193528187078 - 
        0.3780473416925722920886449766284445811178409784384047928495001938834\\
79936975594497567234301957305`74.41785931836318*I, \"CutoffPrecisionShift\" -> 
       2.9699531562142664896141980537567382721407446559424`23.206540877738902\\
*^-27, \"NewtonPositionError\" -> \
2.9125400389208605673376123281611504867398537\\
0190413685371746313953408450805396252661535618752000936711`74.06128508106269*^\
\\
-34, \"WidthRelativeShift\" -> 
       7.8560350217445235459966520493608871372401583870351`23.206540877738902\\
*^-27, \"LocalWindings\" -> {1.`74.22782669974733, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\\
2007741382}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 79.39842|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.2536843089108560759345318905412653156784712020602414673289\\
95458430711438855110203788894133515612`74.41162016911318 - 
        0.3438451566032990370504755374242506185768332375424237197675732666620\\
28803257069953696611801209304`74.54371317064692*I, \"CutoffPrecisionShift\" -> 
       1.12826676088386575070074247965364442698447218786727`22.92972368675763\\
*^-27, \"NewtonPositionError\" -> \
1.4731966364876002518792323643294576030257883\\
7989947778419441715730037860655472808418855011600077270795`74.14995541683348*^\
\\
-34, \"WidthRelativeShift\" -> 
       3.28132224408665859056323568998204787539959474480266`22.92972368675763\\
*^-27, \"LocalWindings\" -> {1.`74.2679057337733, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9990\\
0003061508}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 78.688712|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3111983819220278159661020611790353984979043218594900467421\\
59275376993198344685433597237069835508`74.32225925223842 - 
        0.2971440241399495894518470154197988784036859518431837124418901843440\\
81591963643724615175254952861`74.3021928063291*I, \"CutoffPrecisionShift\" -> \

       3.8773864115438562847248973615393888170784673403038`22.276140458080032\\
*^-28, \"NewtonPositionError\" -> \
5.6738079263748312285859252426570200934095037\\
899680044149139716930835274706762604807519635139547287114`74.1490539612043*^-\\
35, \"WidthRelativeShift\" -> 
       1.30488453293534038499163524831637184777460935964032`22.\
276140458080032\\
*^-27, \"LocalWindings\" -> {1.`74.2343110353813, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9891\\
7184723977}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 78.147189|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3603590053158140722969928641505444611416247468221606360913\\
7712778836004995992684380192026965215`74.39334921420854 - 
        0.2376562042034259016336648160885416698168149314719809054768841469227\\
45329996208090404115262788403`74.21256766916316*I, \"CutoffPrecisionShift\" -> 
       3.284424257531252528525330736776965177407436041099`21.31973542460945*^\\
-29, \"NewtonPositionError\" -> \
4.884744541977583553187169956364123214345989056\\
433027250824541472567616619432860364689159171382556413`74.10663020511844*^-36\\
, \"WidthRelativeShift\" -> 
       1.3820065285229807370151153525749074082613410264062`21.31973542460945*^\
\\
-28, \"LocalWindings\" -> {1.`74.22306144646598, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99016\\
700817809}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 77.474529|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3931221447299154083256825160829136185469578039963445327316\\
69633342788141088169539357625862519485`74.66727618562156 - 
        0.0102520923293476935449899818655157586093520752285237036591677755594\\
08958882292647626305798697245`73.08359146611883*I, \"CutoffPrecisionShift\" -> 
       2.23185617252468390606948898443350892738974081293`20.28915548400045*^-\\
30, \"NewtonPositionError\" -> \
2.7301077584749637026517554449086068654294886754\\
1059430274705572535124900555440090318984453387988829`74.15260912143236*^-37, 
      \"WidthRelativeShift\" -> 
       2.176976270625031986463511915595`20.28915548400045*^-28, 
      \"LocalWindings\" -> {1.`74.28873472866051, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`74.0088\\
2475033971}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 76.403802|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3963926578038943835007521448222924490492119943713680043343\\
13556615976528589134943276858065867697`74.51185891187586 - 
        0.1659036703278626857468222343507910381842238606420242547292243473134\\
43482255901050710429515102765`74.13360164128291*I, \"CutoffPrecisionShift\" -> 
       8.897149958937180058275733198878320131763082516`18.713800393582115*^-\
32\\
, \"NewtonPositionError\" -> \
1.302392150138072488297756335063236089089148432243\\
1826708614720594758464441347243113072570195559719`74.12122127814672*^-38, 
      \"WidthRelativeShift\" -> 
       5.3628409433946974825401145899036312078434251857`18.713800393582115*^-\\
31, \"LocalWindings\" -> {1.`74.21952063196792, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999997`73.991760\\
08567076}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 77.141683|>,
<|\"Power\" -> 3, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4117866523572792182364374657085214842579487751658121407501\\
57520773648416227347714041393194005877`74.58890663158772 - 
        0.0847042257402500595746336688659091995350041823247656584928247217586\\
97040880982856133911172633485`73.90215817521556*I, \"CutoffPrecisionShift\" -> 
       2.08899443612833193342424127977632535848025587351`20.157752924254904*^\\
-30, \"NewtonPositionError\" -> \
2.642491435496955891349664986799869391469777872\\
2105619134954164564022929905454362318130761410751876`74.14520353781595*^-37, 
      \"WidthRelativeShift\" -> 
       2.466222219578917679429155255818678251015735765762`20.157752924254904*^\
\\
-29, \"LocalWindings\" -> {1.`74.2432198060286, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999996`73.990579\\
56214655}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 76.682223|>,
<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.278126332251679812243348427090877464493922435205050548664\\
70661235978273136849733410187243493122`74.46186812496198 - 
        0.0175254979656452857631889593282508332042234290699970314334955261323\\
2477728724598501635605881039`73.26130234666842*I, \"CutoffPrecisionShift\" -> \

       3.6155896224433034829751353498289725087410149635129`22.448574799501856\\
*^-28, \"NewtonPositionError\" -> \
3.5876277314915146746123339020692472416050205\\
3761300354167605633222069606492627079059046121798792355`74.07972558627647*^-\
37\\
, \"WidthRelativeShift\" -> 
       2.063045300927161476421373333761295661009398069723136`22.4485747995018\\
56*^-26, \"LocalWindings\" -> {1.`74.23469451288825, \
0.999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999999997`73.9\\
8920276589627}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell2.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 30.664988|>,
<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.020823315672226911224300413220117022612234241414696644861\\
400131334335228643317282097137748168656`73.22348304024301 - 
        0.4017714910168125178023087792249506072149343480121354544688102564935\\
86818751227411622311998674258`74.50892121323929*I, \"CutoffPrecisionShift\" -> 
       2.29033152006592709684142656718036850143938405`17.165543423722053*^-33\\
, \"NewtonPositionError\" -> \
2.540067802902275410278214066990301004857969279218\\
484629347880547318452075196718599974195116668`74.06459794155369*^-42, 
      \"WidthRelativeShift\" -> 
       5.70058247355854811639981210425448197978912558`17.165543423722053*^-33\\
, \"LocalWindings\" -> {1.`74.21137820336274, \
0.9999999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999998`74.00806766\\
066273}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell2.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 27.732716|>,
<|\"Power\" -> 3, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.2903958066249639986113429078395691136229200328970285422901\\
52942838692043624372307470566063398793`74.45383399712414 - 
        0.0313187313882775762141928556926231553565444224825825738019984543752\\
00507815985794771058952270633`73.4866526580702*I, \"CutoffPrecisionShift\" -> \

       1.6411151736441636142589389918785865398773587`17.09271004047364*^-33, 
      \"NewtonPositionError\" -> \
3.73960795442920843180299794928721288875364925\\
319741382304050555500639591387789870652269930303`74.0773774192551*^-43, 
      \"WidthRelativeShift\" -> 
       5.240043580623523369597950126825503066020200155`17.09271004047364*^-32\\
, \"LocalWindings\" -> {1.`74.25049117514229, \
0.9999999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999997`73.99252508\\
652464}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell2.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 26.005347|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.409029411597067325347801868032596117287827071287016152667\\
466238756023406561254046504868286116798`74.59604492453803 - 
        0.1085257857621918483024229069270746836889054011298894665539239094225\\
4037061099029608589170098066`74.0198435917332*I, \"CutoffPrecisionShift\" -> 
       1.87372610191770698591716584115962737855682618788786`23.24760160830234\\
*^-27, \"NewtonPositionError\" -> \
1.8726981580834360558539429478317384129045072\\
3025490366397051520262673320139329971985520237341682361`74.15402198237875*^-\
37\\
, \"WidthRelativeShift\" -> 
       1.726526178786235172038760516709595119621811797922564`23.\
24760160830234\\
*^-26, \"LocalWindings\" -> {1.`74.25065290194716, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\\
57457718338}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 47.953246|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.319147774730721350951986221203948432721219844440862788991\\
119694853226432178183662754088174236011`74.46721903781518 - 
        0.2847047856283564274015850051351528830079718960387486751796162944779\\
81096788740306775061732530387`74.41763995466528*I, \"CutoffPrecisionShift\" -> 
       8.04242769057845904917061563852214747634792316729138`23.71862377265693\\
*^-27, \"NewtonPositionError\" -> \
3.6768772134967890866967671278817276888480644\\
839749322766836064531833644051986064957398994612032671284`74.14904846727475*^\\
-35, \"WidthRelativeShift\" -> 
       2.824830525004507698071479082826632232853961867740258`23.\
71862377265693\\
*^-26, \"LocalWindings\" -> {1.`74.24120079194736, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\\
15002152392}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 46.530499|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.197594905714871320457093108322150473275303240516215959527\\
616999906021085818773221017153799275603`74.55712632107793 - 
        7.0413149104218588358294235608410512174920475618527344354750009584918\\
9688427524628384490195`69.109033668038*^-7*I, \"CutoffPrecisionShift\" -> 
       5.766706995956372439359377111657893807367305151`19.003977421041483*^-\
32\\
, \"NewtonPositionError\" -> \
7.849158545469868104100256627547775332311847686633\\
273532264722985818939761269435704372364507043`74.14057534029386*^-42, 
      \"WidthRelativeShift\" -> 
       8.18981549514432643989706341328377`19.003977421041483*^-26, 
      \"LocalWindings\" -> {1.`74.22335647019825, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9900\\
7349687734}, \"WindingRadius\" -> \
1.7603287276054647089573558902102628043730118\\
9046318360886875023962297422106881157096122548`69.109033668038*^-7, 
      \"Provenance\" -> {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 46.173312|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.171966658979197744902343963553670068498861594007909614679\\
546514078296328562206336450039747791142`74.22600576126541 - 
        0.3877796691017709591581154424317584598409968943259458101947611155027\\
32907321553986656253533858473`74.57916771851217*I, \"CutoffPrecisionShift\" -> 
       2.8336159524647796029126706976598699057065773683536`23.408065743165363\\
*^-27, \"NewtonPositionError\" -> \
1.0505393185475615363409939592433539360784156\\
4401199896219242602060584208898789827382949694745463883569`74.13836591726692*^\
\\
-34, \"WidthRelativeShift\" -> 
       7.30728343501966927227046144767243640511705405499101`23.\
408065743165363\\
*^-27, \"LocalWindings\" -> {1.`74.25510839107041, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999998`73.994\\
02915047568}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 45.193206|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.005766844424060272097330060048174756221806131072913015960\\
086170131707025290810656693120264538806`72.58875238105423 - 
        0.4220772910534143273734241687173996561804980694700188359645776055162\\
90820590481587269796270556221`74.45320919798506*I, \"CutoffPrecisionShift\" -> 
       4.93410844963390194386695562847420570115883529550875`23.\
432002024605175\\
*^-27, \"NewtonPositionError\" -> \
4.6233032325919050068570130072422159217462874\\
160320638835797352962420752923052644592168143836168874766`74.11211711417357*^\\
-35, \"WidthRelativeShift\" -> 
       1.16900590347313551715606516458745945967381328650458`23.\
432002024605175\\
*^-26, \"LocalWindings\" -> {1.`74.26560253430831, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.998\\
03195334464}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 43.769715|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1609442342752807351453687987045248911495152625151091188698\\
62399295464827299703664261320049115334`74.24180084076424 - 
        0.3922212890085796926612185619531106179849741693784651435838838792195\\
76847948384945500658173895083`74.62868393504627*I, \"CutoffPrecisionShift\" -> 
       6.145894523977066137316033127792634426405578487`20.7153896867441*^-30, \

      \"NewtonPositionError\" -> \
2.82669857802538177932344218236056518140395867\\
100553739883448400299426639074230675309144467831520992`74.14701106747478*^-37\\
, \"WidthRelativeShift\" -> 
       1.566945674854132411523763938207536763282940004741`20.7153896867441*^-\\
29, \"LocalWindings\" -> {1.`74.28498723198797, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999998`74.006934\\
83596406}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 43.000086|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1975956216481072611855303013582320414226930702598964684298\\
71476169443739001313721420240341086216`74.5773298578239 - 
        8.6027253178578619182257873590396377106913210729550907302471895828884\\
0199976045938165330259`69.21622301659757*^-7*I, \"CutoffPrecisionShift\" -> 
       6.451282719319753880898839669225468126460328581`18.99759555687652*^-32\\
, \"NewtonPositionError\" -> \
2.220425497761835766467745717797796898749675860560\\
43799661676747662944181217383061726885974406297`74.10857602034419*^-40, 
      \"WidthRelativeShift\" -> 
       7.49911508383039699443395771856373`18.99759555687652*^-26, 
      \"LocalWindings\" -> {1.`74.23239832497731, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9890\\
6395851147}, \"WindingRadius\" -> \
2.1506813294644654795564468397599094276728302\\
6823877268256179739572210049994011484541332565`69.21622301659757*^-7, 
      \"Provenance\" -> {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 40.271015|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3103078956010160072127739888466216122997429301578376040979\\
08930268649234585948141349338109223799`74.35705872642583 - 
        0.2940930310562496698085157514567125768651559866908338109102225019436\\
89314328174147692080608406107`74.33375771226662*I, \"CutoffPrecisionShift\" -> 
       3.3663988463379458234631860964791925725084335033`19.371035149338933*^-\\
31, \"NewtonPositionError\" -> \
1.5975758509205525999440525193063272508999737487\\
161675217470882234592064262279822924152710090241305`74.06614373543104*^-38, 
      \"WidthRelativeShift\" -> 
       1.14467141035180528801711565593984435196267630499`19.371035149338933*^\\
-30, \"LocalWindings\" -> {1.`74.21192625067951, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`74.00374\\
116117736}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 42.0462|>,
<|\"Power\" -> 3, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4060965201113944404186274231069357244977193312475850646309\\
54440269606605481118469635479305094193`74.4524538535823 - 
        0.1225980891402919057751242019090444879805789100597680789104589521667\\
51168581397808238143963933251`73.93231301219024*I, \"CutoffPrecisionShift\" -> 
       3.7054040793860893133167520822862884264091936`18.285731266027348*^-32, \

      \"NewtonPositionError\" -> \
5.75631608908377868019153552335139767549864061\\
817481878644889047925177993512029074590513795226626`74.06373490577008*^-40, 
      \"WidthRelativeShift\" -> 
       3.0223995376843984915301300134854151522004967416`18.285731266027348*^-\\
31, \"LocalWindings\" -> {1.`74.2234376995086, \
0.999999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999997`73.9900491\\
8054759}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n3_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 41.23178|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.649012765791035591111783272985794818131128443880533984433\\
934221655819669449235426999125039377815`74.615893174003 - 
        0.3357078137973686906980498076635594228937520793217532212861853004947\\
73971987775423809574637438637`74.32961767620841*I, \"CutoffPrecisionShift\" -> 
       5.8596373598976030595587089946464009560580113104041`22.416904873373646\\
*^-28, \"NewtonPositionError\" -> \
4.8999250925802067792421295506178367020110843\\
21614697450812561743003857742322962238251262479038788865985`74.15121365406486\\
*^-33, \"WidthRelativeShift\" -> 
       1.74545754345606222117111165094190818240139646948057`22.\
416904873373646\\
*^-27, \"LocalWindings\" -> {1.`74.28854991788393, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.008\\
72883657362}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 58.608704|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.511035116824222759387325670267604465587628723952464928890\\
445957305323240759616921213239931695112`74.33312871192108 - 
        0.4675599443390907328924672095244040790420189078746203947436156454045\\
02197462720051159380948714453`74.29451780396359*I, \"CutoffPrecisionShift\" -> 
       3.1349663061903865597992712250066634330437075112591`21.969699860633252\\
*^-28, \"NewtonPositionError\" -> \
1.8059233868281990148093579651031939320148951\\
675847279918361742351028765409478611463898340838523525767`74.06062269373061*^\\
-35, \"WidthRelativeShift\" -> 
       6.7049505505048139102797959074910764467249008603073`21.969699860633252\\
*^-28, \"LocalWindings\" -> {1.`74.2307617392856, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9890\\
4387358593}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 56.515063|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.382826298458191907326464648028474948479144752431694896045\\
650303481801057972209651975861869641447`74.21849309459492 - 
        0.5389474246457187318744988294922303902455463510603347731884169519807\\
02298235292289605408646076965`74.36703983371662*I, \"CutoffPrecisionShift\" -> 
       3.8525034445619831344830871696212232429304790951196`22.070583178165688\\
*^-28, \"NewtonPositionError\" -> \
4.8460728171362009130614109226596588298488446\\
1355401851864162182807825096211865165467778203482372034`74.15180363341219*^-\
37\\
, \"WidthRelativeShift\" -> 
       7.1481990049297594153326698394771604096799011138835`22.070583178165688\\
*^-28, \"LocalWindings\" -> {1.`74.25278767820403, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.993\\
25071360468}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 54.693684|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.264019456821636432760703119562296387752837515634424645224\\
361099323076517603233805369710724222185`74.16413754097002 - 
        0.5772432372748420029612034262477376548602959670953517674925429690195\\
64633020857604361909947275229`74.50386867802317*I, \"CutoffPrecisionShift\" -> 
       1.7718186611330513535693661531212608147044325781434`21.899802443981486\\
*^-28, \"NewtonPositionError\" -> \
1.1522982190632294136289694790448445251857590\\
1796866160853421989107679647329790036918359627371984224`74.14012805085558*^-\
37\\
, \"WidthRelativeShift\" -> 
       3.0694489718022245969978100036880046749370575208118`21.899802443981486\\
*^-28, \"LocalWindings\" -> {1.`74.2188798397375, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9921\\
6743144589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 53.208361|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.154489665239127313149391362306896698164648242148959714405\\
458033910742159611196990270570816812487`74.0476593068764 - 
        0.5936543928080878119945315631944271525417269793162439213698769324085\\
2448632449706567508146651826`74.63231088344531*I, \"CutoffPrecisionShift\" -> \

       1.9839512229769483182361029361437389798817975436132`22.006954442708786\\
*^-28, \"NewtonPositionError\" -> \
3.2990664223061061197228557983529642057112381\\
911679120797050405331240280889384001466057765033220982`74.1545660867623*^-38, \

      \"WidthRelativeShift\" -> 
       3.3419296597680619730587294972921189584721708578194`22.006954442708786\\
*^-28, \"LocalWindings\" -> {1.`74.27368718262754, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.001\\
54698798556}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 52.187246|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.053445405363512543271673606158859799362572363516943864471\\
298104675447415846014903925479715292833`73.57648066790112 - 
        0.5953903913414103000401340418853927634260977419417498027407469175829\\
52236171525221729994619453475`74.62338779980458*I, \"CutoffPrecisionShift\" -> 
       9.114660880216195640821461087712965986707177290896`21.736014363478596*^\
\\
-29, \"NewtonPositionError\" -> \
1.673465723429204184819901462753649754930914999\\
75977948306253264964614069238002729446613737992829079`74.15404038727675*^-37, \

      \"WidthRelativeShift\" -> 
       1.5308713430327502875915440641653845384586418768476`21.736014363478596\\
*^-28, \"LocalWindings\" -> {1.`74.2594800139365, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9956\\
081766016}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 51.354408|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-2.786336339047266769012790439988014243549999446562593252321\\
9239158103508473502023219`61.501822933329294*^-14 - 0.27478688284149063831672\\
6193071890066728937731553631063395041723889628745464344994010840192087261`74.\\
49579633763419*I, \"CutoffPrecisionShift\" -> 
       3.742335495717609119566415524275595789098160993518`21.611582695610654*^\
\\
-29, \"NewtonPositionError\" -> \
1.842860917154961519339135851168644177184662005\\
4386351972516825225060515962598178995524704659420933134`74.12855929560223*^-\
35\\
, \"WidthRelativeShift\" -> 
       1.3619047084850682555035016518190743778093013863442`21.611582695610654\\
*^-28, \"LocalWindings\" -> {1.`74.21198038885923, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.003\\
57409699937}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 47.700686|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.0420603522008740178945716961563000983641868059430799463609\\
39859430514399174694913450101371896466`73.39325755502874 - 
        0.5869337082525911204288598932591110522352896912065449167757266186009\\
61046093339845996409548886928`74.5379820842918*I, \"CutoffPrecisionShift\" -> \

       2.2680356658923402216869643775361510210934691312866`21.977253563043607\\
*^-28, \"NewtonPositionError\" -> \
2.7656093493018278022196933561963752260511726\\
02073952760183163102208629406014749529374499648830452982`74.07615621195302*^-\\
36, \"WidthRelativeShift\" -> 
       3.864210956028912973473565432112966578189439141329`21.977253563043607*^\
\\
-28, \"LocalWindings\" -> {1.`74.2169509386005, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999997`73.993717\\
72485254}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 50.338235|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1351348229262452953273128312066247049934818475249582439209\\
50655295730781344509157205323111562267`73.82846206309365 - 
        0.5680993808162726476725582948723744850608691389211500052714664429385\\
16822083939187233861596176222`74.45212203745416*I, \"CutoffPrecisionShift\" -> 
       1.883398186931272296750665194621738247209030149713`21.82348769493939*^\\
-28, \"NewtonPositionError\" -> \
6.033068467290511841127056363683545745177340893\\
318610791998458953644956826259880939903324380744858253`74.06185282702454*^-36\\
, \"WidthRelativeShift\" -> 
       3.3152618195519149370965347622554873147281083809016`21.82348769493939*^\
\\
-28, \"LocalWindings\" -> {1.`74.23246149125843, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98906\\
630057454}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 49.358804|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.2255321478045361722062468787579232748910939626795401822326\\
571662178636963017261042589707547435`74.05861359307504 - 
        0.5364397715359378508799420978145917240069108506910343250476166745183\\
85515466310654238854596804788`74.43492947332768*I, \"CutoffPrecisionShift\" -> 
       2.66050413066733639973501067309991284233880515976958`23.\
002282578079036\\
*^-27, \"NewtonPositionError\" -> \
1.3771982095699300530241985828222577263282483\\
8508406431207532481332748290736643693891259038480506636365`74.06107188524558*^\
\\
-34, \"WidthRelativeShift\" -> 
       4.9595579445009523233962963197767911814375117075875`23.002282578079036\\
*^-27, \"LocalWindings\" -> {1.`74.22454308913449, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\\
75051572559}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 48.708445|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3108158323762615499001474251145497614724011747085324247879\\
34256750540036309172631578374156683538`74.40008148870301 - 
        0.4905480652844903764347701558315252547612605836631008927108466365062\\
33883251130932484114044622239`74.59828087555829*I, \"CutoffPrecisionShift\" -> 
       1.73820044169672020540427442214187079084489984249949`22.\
996782378522497\\
*^-27, \"NewtonPositionError\" -> \
1.1737277663900546279932527245785081518545582\\
4220793022106001945617918337646352182695776946365169314133`74.15362229100101*^\
\\
-34, \"WidthRelativeShift\" -> 
       3.54338456250696126456744998261377094474770704532313`22.\
996782378522497\\
*^-27, \"LocalWindings\" -> {1.`74.29167567623563, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.010\\
33473304284}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 47.965568|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3880512453626878227588337580795041312442743029866788025918\\
13551182422085507030612530771496709613`74.27918080576246 - 
        0.4301435288737641402707453168662863939873769145538946935351403365027\\
50111396054997462907104790931`74.32390734887578*I, \"CutoffPrecisionShift\" -> 
       4.5636465253080861058785004636363625949837768765044`22.23184876123891*^\
\\
-28, \"NewtonPositionError\" -> \
3.751751467113551573939250568854608823414330305\\
5199546895690335242237834068297988074866944868954684746`74.08799780140073*^-\
35\\
, \"WidthRelativeShift\" -> 
       1.06095900995116372736722972800382338704836540782293`22.23184876123891\\
*^-27, \"LocalWindings\" -> {1.`74.2659198290753, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9981\\
6365927661}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 47.214886|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4539467081844000834193495507307385044653442677930364891869\\
33611795672585717094348214086400701361`74.5507615689143 - 
        0.3555830690745977401420753184667229904449203971261365989517921810697\\
57809801061693353354578390709`74.44471705204845*I, \"CutoffPrecisionShift\" -> 
       3.8651233159527042653059625262679328436576128899288`22.330261676903813\\
*^-28, \"NewtonPositionError\" -> \
3.8752051935405188600435508104198619583850343\\
718809698705136308215713893801952824053142505942532370657`74.1428406928313*^-\\
35, \"WidthRelativeShift\" -> 
       1.08698182003199944027900011868149551798354025529995`22.\
330261676903813\\
*^-27, \"LocalWindings\" -> {1.`74.27939065810324, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.004\\
20502297554}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 46.517531|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4722432569162026277672096348086793773849612935032920923135\\
39608831072778265229217701950447884294`74.61937629033054 - 
        0.0009076671389543221206369082096101029389754929930551284660057713330\\
8944810680933111343900490926`71.90315630620192*I, \"CutoffPrecisionShift\" -> \

       2.0267360690304926832173677926301120495969542465305`22.125916387426233\\
*^-28, \"NewtonPositionError\" -> \
2.3532520454634253608176352886285354721090755\\
402404157859594789899492598427155444028864699222597950762`74.1229015078471*^-\\
35, \"WidthRelativeShift\" -> 
       2.232906736455606252540802811435308`22.125916387426233*^-25, 
      \"LocalWindings\" -> {1.`74.25592872084324, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9943\\
1797219844}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 44.079434|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5044162681827092872174593519059690414549716471319164655146\\
35836702991711043206908173651170805961`74.43583608708579 - 
        0.2678647277436136247365308737258870985780186012385969709071633786095\\
29402075069426465823978593819`74.16096735594842*I, \"CutoffPrecisionShift\" -> 
       1.3395714713720629642894643482265233339218786004732`21.761522790861036\\
*^-28, \"NewtonPositionError\" -> \
1.7082926239632385405292167694231418904236096\\
963756856353026011610187126092535405217094801086832753655`74.13865274286798*^\\
-35, \"WidthRelativeShift\" -> 
       5.0009252157089979137110458804060624808783587594328`21.761522790861036\\
*^-28, \"LocalWindings\" -> {1.`74.2132503570158, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9992\\
536479112}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 45.780386|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5326533753897587561608510018717910001078271540996865799807\\
80424542845662033615373379841474032929`74.44958056494484 - 
        0.0654810923259900658217863534869710561409634287280242447535413459588\\
87103286136915255502757936636`73.53925417891853*I, \"CutoffPrecisionShift\" -> 
       6.36848901742309521336108778042160614913102463113`21.406789259723094*^\\
-29, \"NewtonPositionError\" -> \
2.603035751795192423793649689351609916351046491\\
2903980552801412788243795998646364634367155039518253331`74.11927710062888*^-\
35\\
, \"WidthRelativeShift\" -> 
       9.7256914800967386978974966858912351895277327959633`21.406789259723094\\
*^-28, \"LocalWindings\" -> {1.`74.26875318416917, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\\
3633921622}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 44.827733|>,
<|\"Power\" -> 4, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5337395711177557135178797827748344067482813988314405004662\\
29803637401611371505466706631298278702`74.431748855603 - 
        0.1692355156844181624103440402382018359249306869714660245394159893883\\
31812175761319226442939650274`73.93291322571712*I, \"CutoffPrecisionShift\" -> 
       2.3434654291126682131483317662536938321908687528202`21.927669050116023\\
*^-28, \"NewtonPositionError\" -> \
4.2384067043210600681484914438651978513858392\\
203293759756327702038855790943239549345584150307153711191`74.07926980194596*^\\
-35, \"WidthRelativeShift\" -> 
       1.38473618828487757966046954738949559301042198443917`21.\
927669050116023\\
*^-27, \"LocalWindings\" -> {1.`74.27139914078215, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999996`74.000\\
52003197509}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 45.272243|>,
<|\"Power\" -> 4, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.225973164616466126655504176393635816797891060354542913493\\
135477885548523611963084638380417190134`74.08907994134306 - 
        0.5353031770733598728839443909055780182017215445077279970126643779195\\
83329215942319118468361124774`74.46362832196736*I, \"CutoffPrecisionShift\" -> 
       7.51129048717873850414348104229468094014362745432`20.578948762701813*^\\
-30, \"NewtonPositionError\" -> \
4.288795848488072551254178067563198428522815155\\
163101952283608229543514318620139514526288732810605`74.06135256554487*^-39, 
      \"WidthRelativeShift\" -> 
       1.403184365212419472992641719076698422923297052221`20.578948762701813*^\
\\
-29, \"LocalWindings\" -> {1.`74.21157266103987, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`74.00597\\
994339589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell2.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 23.382422|>,
<|\"Power\" -> 4, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3695697608377685316409202096519130306598449712886138266093\\
70685306618142821186013653744398218077`74.27652248490084 - 
        0.4272623880980039051368545192172840992278612946897038256585130397870\\
94769100551702123749496289411`74.33952352801279*I, \"CutoffPrecisionShift\" -> 
       1.100780028623368720482610227743189817353989710903`20.60990369444377*^\\
-29, \"NewtonPositionError\" -> \
2.957159758114741900470692629055147289292885656\\
156155161902373875051775632269945896875966776168`74.13591503403735*^-39, 
      \"WidthRelativeShift\" -> 
       2.576356026851761566310083846482960366444493380056`20.60990369444377*^\\
-29, \"LocalWindings\" -> {1.`74.23842689729301, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98965\\
792077034}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell2.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 21.327409|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.534453784747859011865568450808634756555471834995289881035\\
373332853858237246356312782940984353479`74.47245077353914 - 
        0.4492412395385369344033652558653578590674290007804419608094129444978\\
38313099210935416400395486707`74.3970308001702*I, \"CutoffPrecisionShift\" -> \

       5.6843616389419445610959690818956698295937765600539`22.39994058637718*^\
\\
-28, \"NewtonPositionError\" -> \
1.624804962445787639888160558255157759312600673\\
0554708772968172411055775590629294074666569767938761755`74.15376235727676*^-\
35\\
, \"WidthRelativeShift\" -> 
       1.26532498324974617614365788575695297658083798163972`22.39994058637718\\
*^-27, \"LocalWindings\" -> {1.`74.23805387463487, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\\
60117816966}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 34.504234|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.225799550218965331153444248926640964302504665473487819785\\
062797581480046088732473183335078136095`74.03675206052237 - 
        0.5726089354508061342685305358561314715510127057554041889591273852519\\
23563764023344431444946400865`74.44089042221323*I, \"CutoffPrecisionShift\" -> 
       1.0453319757829820345367857930821860082655616217635`21.552811291944806\\
*^-28, \"NewtonPositionError\" -> \
5.7300901533764009188024362642510445191652189\\
1417210407530907796602245688249806481756003540213269558`74.11939545787621*^-\
37\\
, \"WidthRelativeShift\" -> 
       1.8255600132401154063249151787163733213635518699119`21.552811291944806\\
*^-28, \"LocalWindings\" -> {1.`74.22262093101479, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.990\\
31434029229}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 32.266409|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.002856637589688188630028397858002539315843573240060433768\\
013179733507003703882011903070660886794`72.35292652062206 - 
        0.4449914654529274879902763652065207810973484698647670691064017064008\\
1767572653654073016149338241`74.54543481097564*I, \"CutoffPrecisionShift\" -> \

       4.830174599832659641294470146232937045058987923953`21.444454090626245*^\
\\
-29, \"NewtonPositionError\" -> \
1.487015814759857011951633083862103074167363687\\
215689455629927209987733127698600430077852392839231396`74.11518200271964*^-36\\
, \"WidthRelativeShift\" -> 
       1.0854533119902295703558867277821791771902814695015`21.444454090626245\\
*^-28, \"LocalWindings\" -> {1.`74.21901616893342, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\\
07779024975}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 30.396811|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.0690309610110517228293336901991612677100536256068101353323\\
42922135471674668978188198883632948506`73.5936166795872 - 
        0.5547135397531508310161347317568410050972945203240124965078881371655\\
80297501954805679091433816466`74.49864737813654*I, \"CutoffPrecisionShift\" -> 
       9.62968645350218797106005215681389906734785439756502`23.64364675927582\\
*^-27, \"NewtonPositionError\" -> \
1.3763471357793910978149018255091636015068542\\
29547023060934666108257831739945842814970415259989182514775`74.12678172034474\\
*^-33, \"WidthRelativeShift\" -> 
       1.735974654194925001958804414707696174430529513214277`23.\
64364675927582\\
*^-26, \"LocalWindings\" -> {1.`74.21137624310605, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.008\\
09798481504}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 30.825885|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3086796497816990542148469216777465231574973334065159342641\\
12346368527930681986338155225920706524`74.18323005118572 - 
        0.4825081491335420773161470989906298294381978998466301740647113143561\\
64070701784039961911609729933`74.37722886213483*I, \"CutoffPrecisionShift\" -> 
       6.04751304043305180550325833288800006782374027952`20.359962328079167*^\\
-30, \"NewtonPositionError\" -> \
6.537505012297498424930814410964467952953200333\\
1371733969862525615314252044945679801670806135296092`74.11258637227839*^-38, 
      \"WidthRelativeShift\" -> 
       1.253349410013654083869441733660561180655618622339`20.359962328079167*^\
\\
-29, \"LocalWindings\" -> {1.`74.28319102911753, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999998`74.00604\\
651299619}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 29.328418|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4805099806436385708786333919968560540433582959239364504665\\
281848980351031746030017566346567632`74.46706331902203 - 
        0.3163005098169246261542187811054106967783419176032794793739177750548\\
2931436805435425378082342054`74.28546987476054*I, \"CutoffPrecisionShift\" -> \

       4.61976452631145812388534341680036219665394106058`20.301163184447812*^\\
-30, \"NewtonPositionError\" -> \
3.988515624741716103348482401649628496541532662\\
5511510060107047619004400981802916545802085625612462`74.08974811516295*^-38, 
      \"WidthRelativeShift\" -> 
       1.460561833740131231926842672639500747715659072842`20.301163184447812*^\
\\
-29, \"LocalWindings\" -> {1.`74.2189263796355, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999997`73.992135\\
50967595}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 28.620079|>,
<|\"Power\" -> 4, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5458199621394302292016539646622668492322747022161650721944\\
96191770754083092113793576045012828909`74.48787197711654 - 
        0.0836986196919758601939533681076597675743407761231411904912758495274\\
47605122080392045749138834723`73.67354608520313*I, \"CutoffPrecisionShift\" -> 
       3.97115925860365375987856043756703745305104748449`20.32745872604773*^-\\
30, \"NewtonPositionError\" -> \
4.6260798678796698888542195674566190032672001509\\
522261631641501908400611764621889685922305547354059`74.06632916179507*^-38, 
      \"WidthRelativeShift\" -> 
       4.744593486987177369787610082581591762446854648219`20.32745872604773*^\\
-29, \"LocalWindings\" -> {1.`74.21249880975058, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`74.00139\\
033659342}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n4_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 27.546832|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.636835578718262135480162810169708702218011738090952029590\\
411743341924769270401099768864790581397`74.5048058708555 - 
        0.0251328004439016779629312975155166436201662058863496193386213818713\\
1501401153405176290517556847`73.10102478111807*I, \"CutoffPrecisionShift\" -> \

       1.398130043701810507546260607267683218404871349916`20.663994157502092*^\
\\
-29, \"NewtonPositionError\" -> \
5.093002431527224275733700235070009804126016904\\
7732471286716247036135113936032658392185913215843467653`74.07406961755657*^-\
35\\
, \"WidthRelativeShift\" -> 
       5.562969581613251170572239600256`20.663994157502092*^-28, 
      \"LocalWindings\" -> {1.`74.21129190448204, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`74.0103\\
9508061103}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 46.434464|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.636985386891677836394219170875359587393439883262580914881\\
851968626424972748891256910530040702083`74.44074790370561 - 
        0.1570714657555901226617628780429927203005668484944773202611573026908\\
7257989678996325365331093102`73.8327177217348*I, \"CutoffPrecisionShift\" -> 
       1.328586183252553369306138978102513996299562090602`20.69764904756658*^\\
-29, \"NewtonPositionError\" -> \
1.015849759817891854535385654113634781785126741\\
0980937738210672594411839370450557106948558482278350585856`74.15037971279143*^\
\\
-32, \"WidthRelativeShift\" -> 
       8.458482111065863130986627260597027826870550550062`20.69764904756658*^\\
-29, \"LocalWindings\" -> {1.`74.26354540256891, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99719\\
303396732}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 45.711887|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.599370950983615092566450123145775779218677858841163580859\\
560558103025097926987214396278061254485`74.52339244975511 - 
        0.2692762375851095368902475133488547960590770285627605821314843649337\\
88482092348799516641837377963`74.17590406745028*I, \"CutoffPrecisionShift\" -> 
       3.64023275257037422160763617330816223244170870456`20.25106591523448*^-\\
30, \"NewtonPositionError\" -> \
2.8211893377326646344134394801371412805304189654\\
49099705166943941506276985551082963738820078562423176`74.14517992324123*^-36, \

      \"WidthRelativeShift\" -> 
       1.351858145826853368107282166360551968525403481147`20.25106591523448*^\\
-29, \"LocalWindings\" -> {1.`74.22591653900012, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98946\\
532347519}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 44.744736|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.545256687282154248626474697616978458801441936939134746729\\
100697437769205179268003984203177961639`74.42064429393109 - 
        0.3640622808366251252855726833603812893323928148712022001579652304112\\
44982391660340219129569875162`74.24522388422852*I, \"CutoffPrecisionShift\" -> 
       6.747695575413847807587134701480487871924032718697`21.49681393012051*^\\
-29, \"NewtonPositionError\" -> \
4.868823702843267487696714821376963453956804624\\
18397838809717794512336050654020227094363188792425442908`74.13925703202969*^-\\
34, \"WidthRelativeShift\" -> 
       1.8534453939879346901952874295258123064933921448802`21.49681393012051*^\
\\
-28, \"LocalWindings\" -> {1.`74.21145363335174, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`74.00711\\
1112479}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 43.874911|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.490133620661843451308091355451419543969132367003164491377\\
095356082849458476723254662390670613789`74.32176801533979 - 
        0.4434012619591062906161599910112195443957419945555474105155854304295\\
99647450329853029567479796787`74.27825230928087*I, \"CutoffPrecisionShift\" -> 
       6.747529552990677182504793243845397045442689171879`21.322138180130775*^\
\\
-29, \"NewtonPositionError\" -> \
1.426716752593904897293680106460890371303556142\\
094397516884418061841165696249541992698222439363113967`74.10794508012187*^-36\\
, \"WidthRelativeShift\" -> 
       1.5217659785580366118304971808777104309084899821438`21.322138180130775\\
*^-28, \"LocalWindings\" -> {1.`74.2866437240376, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`74.0077\\
6414402661}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 42.878223|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.785889126300938693706457763974437173705581994859257676599\\
458697084472548439331231595336759420783`74.31709771372766 - 
        0.7858942484541711033691479185033900247184070849496084500821793383218\\
37902141530204617733535846625`74.3171022121587*I, \"CutoffPrecisionShift\" -> \

       2.329586431804039397066838296060826543821419278049`20.66370814824092*^\\
-29, \"NewtonPositionError\" -> \
4.189832055816665484919483839457644422969602007\\
22654590518322406681278413192369548512872064068456766`74.12677409001965*^-37, \

      \"WidthRelativeShift\" -> 
       2.964249243948866574833894254230135367843656191421`20.66370814824092*^\\
-29, \"LocalWindings\" -> {1.`74.2275449804812, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999998`73.989232\\
70791637}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 46.102024|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.435352018995224088841203306563924131701044951738179527096\\
403524082415058306012961901951633779517`74.44239186518023 - 
        0.4848452842344208710429157114748550201034218350636187403809858444763\\
82112450224404405778484159606`74.48916821205161*I, \"CutoffPrecisionShift\" -> 
       1.3410604769114667982923499469405065697580579189122`21.826041129123862\\
*^-28, \"NewtonPositionError\" -> \
6.2512187876899785438735161712600282950237217\\
5761793454535128755866490955511826491215743255300678638`74.13988647664418*^-\
37\\
, \"WidthRelativeShift\" -> 
       2.7659554924392522347165979150242322733053139459628`21.826041129123862\\
*^-28, \"LocalWindings\" -> {1.`74.2547109996798, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9938\\
9289457791}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 41.834376|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.355077688186232606337401218373810485878717865651501208577\\
634312370103096743509944884456185932754`74.30763059959207 - 
        0.5145031229465190750127107529962991244628342101299206316385488424569\\
44318733643140621319206304716`74.46870419934042*I, \"CutoffPrecisionShift\" -> 
       3.404751276504993458458104273267225615184827874045`21.2031380968767*^-\\
29, \"NewtonPositionError\" -> \
2.2202808584283110958346026368208106927800480007\\
42327037463975560922820151823281198545168345611504`74.10548665971397*^-39, 
      \"WidthRelativeShift\" -> 
       6.617552206498280617070830219315948647916117218309`21.2031380968767*^-\\
29, \"LocalWindings\" -> {1.`74.22183141529253, \
0.99999999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999997`73.990611\\
29521482}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 41.021176|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.274823991511669740919817559782731310190679255893151123959\\
290008000819502884588035054204994179188`74.23050781182944 - 
        0.5436345012261612885221092815566504016005528498452903967226657134783\\
11001476612044872168746685323`74.52677124637796*I, \"CutoffPrecisionShift\" -> 
       6.427220704596354105949005047987558283919504891247`21.45777009087917*^\\
-29, \"NewtonPositionError\" -> \
1.312186367510593040659418992288672210567092259\\
1530007560578426148735438585147718287140650991477992`74.12304969533248*^-37, 
      \"WidthRelativeShift\" -> 
       1.1822687283643390241868147758466178173390882614316`21.45777009087917*^\
\\
-28, \"LocalWindings\" -> {1.`74.23180420171713, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98904\\
843323753}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 39.996431|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.196510870032845520670616252721910336840241950820809089068\\
439152428998707313266546827018423053499`74.1819493920975 - 
        0.5669616581379847966337576007130210747298676640882561954434332540290\\
9529397895467479071982853138`74.64213627715631*I, \"CutoffPrecisionShift\" -> \

       4.712250785499567254804503476045037992419976431645`21.50371950351368*^\\
-29, \"NewtonPositionError\" -> \
5.188897894318359464248045486192239067157378380\\
81479267806961187945721348143402997282499803258431965`74.1504969565558*^-37, 
      \"WidthRelativeShift\" -> 
       8.311409983129263105376747390859803515011523419275`21.50371950351368*^\\
-29, \"LocalWindings\" -> {1.`74.28812623871491, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`74.00851\\
301471697}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 39.445636|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.118912105355405207470549008597124214420342153406481875024\\
790817971159169375459462282277528399799`73.84396598806457 - 
        0.5853245052725641820596500172367844978300376390280606318269486902468\\
6407231778062237332307603837`74.53614534355809*I, \"CutoffPrecisionShift\" -> \

       7.595819211565475389882723277822473332231968925412`21.538375396732356*^\
\\
-29, \"NewtonPositionError\" -> \
2.420082061794281693895734509787686363737041953\\
111490123322243647961140486854200505674301656293655157`74.07890368157872*^-36\\
, \"WidthRelativeShift\" -> 
       1.2977107814798187225806244310071081655061612412179`21.538375396732356\\
*^-28, \"LocalWindings\" -> {1.`74.21882133331883, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.992\\
20623645556}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 38.628577|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.040825670086650697232360571337938474691586012081323164799\\
551687908546631247165358250717983423937`73.30280745733982 - 
        0.6016625119456622359227956038158806706817717541851021917474963016993\\
60384966766198708286031117892`74.47123046697043*I, \"CutoffPrecisionShift\" -> 
       2.812415451230475094122556170692085114375162009566`21.007546632305836*^\
\\
-29, \"NewtonPositionError\" -> \
1.415303104923654314928361695433214945535858387\\
76731435902192485748048154963794310535358044383496034`74.07999575187532*^-36, \

      \"WidthRelativeShift\" -> 
       4.674406989618911005585975042438697729923010355505`21.007546632305836*^\
\\
-29, \"LocalWindings\" -> {1.`74.22266010065313, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99030\\
07465114}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 38.226549|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
1.6378731822485061968646700350353838132951291243110652764873\\
706975094281621271289399295422`68.02094217521191*^-7 - 0.45678856610119911878\\
5942222704783815662073438306463340529790019642565983544650478354259290066443`\\
74.46638107941249*I, \"CutoffPrecisionShift\" -> 
       4.4946647271645261279877800717423792521002583632322`22.448079723123264\\
*^-28, \"NewtonPositionError\" -> \
9.1470572635120673987684159031216061594247930\\
908489530311587827381024735904990130189005257158191369484`74.14543205505812*^\\
-35, \"WidthRelativeShift\" -> 
       9.8397049766975924157268279048874137437475848390009`22.448079723123264\\
*^-28, \"LocalWindings\" -> {1.`74.22901318612091, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.989\\
11059083798}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 35.945146|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.0451615475973580354822772657310212850872459295667246100997\\
67089243247823800691068538828768561824`73.32011158381276 - 
        0.6578298323286285031969845140027985684830367936239182417355549070451\\
85690389526446529580707090594`74.48346017739539*I, \"CutoffPrecisionShift\" -> 
       1.1188640802289827377031326623711127287598836404712`21.570537759815107\\
*^-28, \"NewtonPositionError\" -> \
1.1587982434078548711585182721126649462270750\\
65705067707578246276826437649221215034560980389856726379`74.10690343718332*^-\\
36, \"WidthRelativeShift\" -> 
       1.7008411981991686879946395981746224695487259080449`21.570537759815107\\
*^-28, \"LocalWindings\" -> {1.`74.2150388302806, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9959\\
5416209165}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 37.361037|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.1903214534045283131848840353396069887921433307092576987701\\
12109488185827203792755759479056206971`73.92265897056714 - 
        0.6682280274230302295907679720846358850316986142326576121859359662904\\
68549213853047217902955054985`74.46809959397427*I, \"CutoffPrecisionShift\" -> 
       1.1719538089909565568299828089537949031137623985335`21.624843615442394\\
*^-28, \"NewtonPositionError\" -> \
1.9122579502697699679047026437774138181265495\\
12353978368581063550663171944032336429660567709948940391`74.10119056186029*^-\\
36, \"WidthRelativeShift\" -> 
       1.7538231874387338907384121436236471451729109254109`21.624843615442394\\
*^-28, \"LocalWindings\" -> {1.`74.21480333062291, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.996\\
30065681497}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 36.460472|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3276264710412243616293957481601302995740732156875738538431\\
51937196971275136105399148974557913357`74.14638060212579 - 
        0.6312980186313751046577411413473892010915962887484924665153603533180\\
48789182258977349542166893477`74.43123952478818*I, \"CutoffPrecisionShift\" -> 
       6.7221004355379570143659999518807095474032332177155`22.309136574025544\\
*^-28, \"NewtonPositionError\" -> \
1.8456020045676338978501126255422820793087311\\
211208103829773204287320594707501740304688466975297484806`74.11290216754391*^\\
-35, \"WidthRelativeShift\" -> 
       1.06480619883952110903678748936178704894166712646291`22.\
309136574025544\\
*^-27, \"LocalWindings\" -> {1.`74.21565476478058, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999998`73.995\\
13121451197}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 35.294283|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.4491341225379754723950260885008075067508849711206252919042\\
61194383441995208927067764448341445837`74.33435565178573 - 
        0.5610703223521833854386030195451816175485310229382422729499374501771\\
34891049177265482549089370207`74.43100372401179*I, \"CutoffPrecisionShift\" -> 
       1.33776638204331232490512488849798693840440300403182`22.\
677755835772906\\
*^-27, \"NewtonPositionError\" -> \
5.2671288442906334281843863796293541170750033\\
603955815953217080967398475521523115653306337498946346448`74.13884093589195*^\\
-35, \"WidthRelativeShift\" -> 
       2.38431142897555977645981954445588554582322774396868`22.\
677755835772906\\
*^-27, \"LocalWindings\" -> {1.`74.21677609797338, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.993\\
88736856243}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 34.181351|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5496043036247461044732904323530826091280209430135709523848\\
10342760683712178161583777240411524949`74.36363604805331 - 
        0.4642363777097803514167291201531065030173465662576797327607199189349\\
9351717486239811608189758221`74.29032839358212*I, \"CutoffPrecisionShift\" -> \

       7.0462266461675572224375528187818703744293365494806`22.32375849490107*^\
\\
-28, \"NewtonPositionError\" -> \
3.759478552139214149565399348565802559286455636\\
9551104287086176341562122105130042266399891324024234574`74.13600122291925*^-\
35\\
, \"WidthRelativeShift\" -> 
       1.517810103751184352835360780357956451146955691124`22.32375849490107*^\\
-27, \"LocalWindings\" -> {1.`74.21684545954724, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.99381\\
92898093}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 33.026691|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.5624476357068943279093286887161782479016533864608420785029\\
85456032414146599092659695791902709559`74.6534032543307 - 
        0.0003044982004450814250020524607338808360537831748460017859087793884\\
70696698478471462410903557087`71.3869255200195*I, \"CutoffPrecisionShift\" -> \

       2.866092508411462922967794566570431943213236867355`21.355371393896828*^\
\\
-29, \"NewtonPositionError\" -> \
2.448433555813622687589116489152245292094488567\\
36899720211134093422912638949598632547375586962142074`74.15072592855698*^-37, \

      \"WidthRelativeShift\" -> 
       9.41251049832849369068509984102283`21.355371393896828*^-26, 
      \"LocalWindings\" -> {1.`74.27846562536124, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`74.0037\\
657586153}, \"WindingRadius\" -> \
0.00007612455011127035625051311518347020901344\\
5793711500446477194847117674174619617865602725889272`71.3869255200195, 
      \"Provenance\" -> {\"Reference-list validation: verify_n6_ell20.wxf\"}, \

      \"Validated\" -> True, \"Seconds\" -> 30.857529|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6236932973331050102749585713270071030649980360283660629110\\
9606999001136564001974816951018475881`74.43159836212503 - 
        0.3461675585380707965356992353030252538370401346413853149569471020574\\
94569570524273431394066756821`74.17591752019734*I, \"CutoffPrecisionShift\" -> 
       4.0047784497097282318408060492739354749167482846976`22.089755208051635\\
*^-28, \"NewtonPositionError\" -> \
2.7478921260201443759934672661485054774565364\\
747895861538600225220519648776546138103837211099190126617`74.07019434693083*^\\
-35, \"WidthRelativeShift\" -> 
       1.1568901680511725161618618867463488957327073048712`22.089755208051635\\
*^-27, \"LocalWindings\" -> {1.`74.21321163485644, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\\
34707859428}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 32.251252|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6644557644188269228217784374879526416030466777081399325911\\
62449890740507741502883025302759793675`74.44314758857136 - 
        0.2127367576702126483668313195925161171819725806566751962201151741989\\
26081496468112211677388079982`73.94852652276381*I, \"CutoffPrecisionShift\" -> 
       2.1197331695624533355467301823591740702061081658429`21.86688251778415*^\
\\
-28, \"NewtonPositionError\" -> \
1.693093295445485439038097676601011751145836573\\
4787990990678989321470103807765330220307115265055991616`74.10068998404032*^-\
35\\
, \"WidthRelativeShift\" -> 
       9.9641133613989355444401164477996107521650141453966`21.86688251778415*^\
\\
-28, \"LocalWindings\" -> {1.`74.23204621848123, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98905\\
382793775}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 31.946305|>,
<|\"Power\" -> 6, \"Ell\" -> 20, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6610078693308294016346364626612029021634605187356684631770\\
60856970445201675343268255334181150692`74.48709060742237 - 
        0.0740579737559195436264512426489158510510971743452808113175532735703\\
29826097067559967424162091339`73.53645994620513*I, \"CutoffPrecisionShift\" -> 
       3.445148861418787718990966715348202605207298206799`21.110327948417794*^\
\\
-29, \"NewtonPositionError\" -> \
2.481292074384391037029929077055358053911649312\\
179341528735635258252896385338674220862662204307207736`74.14632435217773*^-36\\
, \"WidthRelativeShift\" -> 
       4.6519620868555194487394176012598104922883417763986`21.110327948417794\\
*^-28, \"LocalWindings\" -> {1.`74.21324043070629, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`73.999\\
27786652589}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell20.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 31.574499|>,
<|\"Power\" -> 6, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.233641293410851076627224489627308344511096612818913978311\\
980730931982932579678841835234581816945`74.03253067606082 - 
        0.6291866101234361350591761524470520540270625125216172819112382651772\\
344205170785229931036779853`74.46276471487867*I, \"CutoffPrecisionShift\" -> 
       4.2334423297919796314634176817604427289641648106113`22.179599529371036\\
*^-28, \"NewtonPositionError\" -> \
1.0925104940102450642730397612582474064079807\\
71269305362836019386448162126201658278167122422489763947`74.06905458652429*^-\\
36, \"WidthRelativeShift\" -> 
       6.7284367811982638985313122234453855933175177691383`22.179599529371036\\
*^-28, \"LocalWindings\" -> {1.`74.2129789047736, \
0.999999999999999999999999999\\
999999999999999999999999999999999999999999999999999999999999999999997`73.9999\\
4404233016}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell2.wxf\", 
        \"Independent discovery: n=6,ell=2; 64 starting seeds\"}, 
      \"Validated\" -> True, \"Seconds\" -> 24.644523|>,
<|\"Power\" -> 6, \"Ell\" -> 2, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6576283502179821233663010664827764801113581897423410303231\\
75297879583327385710903323047796636689`74.48384362775549 - 
        0.1724542779603801108056703602217256604299102464349591703409032694121\\
4595113622209571597921444883`73.90254165159902*I, \"CutoffPrecisionShift\" -> \

       9.5135179194795250976599002600383460510275545481427`22.496296411726963\\
*^-28, \"NewtonPositionError\" -> \
5.5144263116046465646135828134100745765228108\\
296550585410646988891846335543124133007927830096123921`74.12372843825568*^-38\\
, \"WidthRelativeShift\" -> 
       5.51654504138492530200491392539139455302120063999447`22.\
496296411726963\\
*^-27, \"LocalWindings\" -> {1.`74.21166778594639, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.005\\
2652561808}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell2.wxf\", 
        \"Independent discovery: n=6,ell=2; 64 starting seeds\"}, 
      \"Validated\" -> True, \"Seconds\" -> 21.817344|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.633173825842402253314530349452695491496896987937147849700\\
596288323353113324383922630139380184241`74.44779209899727 - 
        0.1777205275670153832886105062261557585575671913674238341122006870217\\
53737737316744858512946077975`73.89600935667212*I, \"CutoffPrecisionShift\" -> 
       5.5175896121770399178505278946078030797997918049653`22.23881148119711*^\
\\
-28, \"NewtonPositionError\" -> \
4.789888514450125262475665799919084172089905055\\
97939969094007165489699839483393939831433711663784462888`74.13011857963376*^-\\
34, \"WidthRelativeShift\" -> 
       3.104643952903218156982888765275844814231778418429`22.23881148119711*^\\
-27, \"LocalWindings\" -> {1.`74.23217227912879, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999997`73.98905\\
708763837}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 31.410285|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.489029497157335583799491402140114795877165714132408731770\\
32884519835048770738379716032419746003`74.52619664326792 - 
        0.4275012513669870318369734729404655145069779860935891070466085115316\\
28143483527089224340713831855`74.46781561002231*I, \"CutoffPrecisionShift\" -> 
       6.569496453735969443903839507144820658099734345657`21.557169841367713*^\
\\
-29, \"NewtonPositionError\" -> \
1.715700311344659589452609439824689138313018358\\
353536924355140881088613039332834960817601862247575781`74.14971150230618*^-36\\
, \"WidthRelativeShift\" -> 
       1.5367198184167201406963344352078825265441872037895`21.557169841367713\\
*^-28, \"LocalWindings\" -> {1.`74.27574559513332, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999997`74.002\\
49061318834}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 29.286467|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.601104612948090400391831361221664846757635145675733534198\\
929540495111842577646768521727018414433`74.31152954495967 - 
        0.5924202146489430556026059371876894725373005009690128986537668837029\\
33779145651542719985008316573`74.30521114509013*I, \"CutoffPrecisionShift\" -> 
       6.2501992024458483143872487560398374012946049920023`22.24013514994981*^\
\\
-28, \"NewtonPositionError\" -> \
3.997856309067252018833634598843668778151768528\\
795885816505455721745252514808634674456309932433350452`74.06139307877609*^-36\\
, \"WidthRelativeShift\" -> 
       1.05502801016835615736389208300956696321026345757887`22.24013514994981\\
*^-27, \"LocalWindings\" -> {1.`74.24287422670251, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999996`73.990\\
50160523173}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 29.744499|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.274906777303802861843623285890314621330249165812251966290\\
879363447758037408617474779231026073121`74.11221502270006 - 
        0.5339639891252017266377875827395277219364359258787308526834082603504\\
33722776181173112786855343974`74.40054359431737*I, \"CutoffPrecisionShift\" -> 
       2.759940070381592740193956810189034321445115140876`20.997524119998154*^\
\\
-29, \"NewtonPositionError\" -> \
2.840737476298356101949506459975113550701996049\\
99164408986319468854114999485413312755627481300577`74.07809932036812*^-38, 
      \"WidthRelativeShift\" -> 
       5.16877566013998202965155525584346216177212222248`20.997524119998154*^\\
-29, \"LocalWindings\" -> {1.`74.28723842789329, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999998`74.00806\\
34111478}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 27.328282|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
-0.094442132742540548727950432765908396554240961516421075968\\
410387929204928446111439442775124755497`73.88057327243557 - 
        0.5727732201524030924678609429670489776091852800161703217681808478622\\
89621156975815323992183219932`74.66341089706995*I, \"CutoffPrecisionShift\" -> 
       8.932451877720791712308072096499550915861009263843745`24.7320206188747\\
28*^-26, \"NewtonPositionError\" -> \
7.04545220284950415903786064562119865791105\\
792372787818734743174262149883912102787828617000993921257821`74.\
15452462860272\\
*^-34, \"WidthRelativeShift\" -> 
       1.5595093421693233575963674262061084897784704292019007`24.732020618874\\
728*^-25, \"LocalWindings\" -> {1.`74.28990910437759, \
0.99999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999999997`74.\\
00942328203288}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 26.17406|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.0773240833891645776584303136746755841149183846459218092103\\
07042102598475838747645383696650902606`73.55896367162258 - 
        0.6327885002707893205287107577298733479242885669352717921637792120644\\
98662209172546500448052217859`74.4719108482131*I, \"CutoffPrecisionShift\" -> \

       2.628885400807470075763779415443957339954178607785785`24.0013134822243\\
26*^-26, \"NewtonPositionError\" -> \
6.02828454237516818742604521915970700107657\\
8117222106077325331040788860709265383353983293554864109322`74.12303859149836*^\
\\
-36, \"WidthRelativeShift\" -> 
       4.15444560020052604387087790494345827844633625566695`24.\
001313482224326\\
*^-26, \"LocalWindings\" -> {1.`74.22028238114595, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999998`73.991\\
32869723593}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 25.284888|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.3611817269638834698146839827714298158806837517491821120329\\
19574375560743038422965043128822387456`74.16010975091054 - 
        0.6095480261372921863390666888322273769191626848437308107120672707556\\
61325226718376623987745866018`74.38739370847894*I, \"CutoffPrecisionShift\" -> 
       1.4063791810657904953623839884894426175886668026088`21.641720093737952\\
*^-28, \"NewtonPositionError\" -> \
3.9631981317612589394476090933985826188607254\\
523090627189282596889393935719878336476221987775939999`74.13371333258243*^-37\\
, \"WidthRelativeShift\" -> 
       2.3072491760460942113755701655162287299438076661505`21.641720093737952\\
*^-28, \"LocalWindings\" -> {1.`74.26969154557435, \
0.99999999999999999999999999\\
9999999999999999999999999999999999999999999999999999999999999999999998`73.999\\
76929167761}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 24.177628|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6057043993609564829455299338938271802146716528843063677686\\
41476409051065761113658015537072478807`74.48056500491916 - 
        0.3939780313568289858116847027058969241625660517691911441389897074387\\
65029586861207248069556112399`74.29378430308074*I, \"CutoffPrecisionShift\" -> 
       2.88550386123500029799561328777988491513409904659178`23.0830028238531*^\
\\
-27, \"NewtonPositionError\" -> \
2.030856532038953970917869981565200021398765041\\
0241210927476917139572424737994710845336567356081925979`74.14516677870103*^-\
35\\
, \"WidthRelativeShift\" -> 
       7.32402223367012276959390597526081308327853818810766`23.0830028238531*^\
\\
-27, \"LocalWindings\" -> {1.`74.22336273845005, \
0.9999999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999998`73.99007\\
162059678}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 23.035646|>,
<|\"Power\" -> 6, \"Ell\" -> 8, \"Gamma\" -> 1, \"Sheet\" -> 0, 
      \"Kappa\" -> \
0.6740488978346684228210188476913556598007846058554943762549\\
08255693492187318270593444758684944945`74.61160568745552 - 
        0.0824554526930271841791410368352554400796319674837744566045095085626\\
5142094342276542323580600006`73.69914662058142*I, \"CutoffPrecisionShift\" -> \

       3.91554218292516005067687182720131077566494230224081`23.\
253828504360758\\
*^-27, \"NewtonPositionError\" -> \
3.7475792180953820452534052674398971482531103\\
231109403945812830307590020291519444129477866590088002446`74.1148602389794*^-\\
35, \"WidthRelativeShift\" -> 
       4.748675866837217028342152084637735987252515362223284`23.2538285043607\\
58*^-26, \"LocalWindings\" -> {1.`74.2530641119133, \
0.9999999999999999999999999\\
99999999999999999999999999999999999999999999999999999999999999999999997`73.99\\
334087959159}, \"WindingRadius\" -> 1/10000, \"Provenance\" -> 
       {\"Reference-list validation: verify_n6_ell8.wxf\"}, 
      \"Validated\" -> True, \"Seconds\" -> 22.025324|>}
 
SUPSavedAudits = \
{<|\"Power\"->3,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->3,\"Reconciliation\"-><|\"RegionCount\"->3,\"\
AcceptedInside\"->3,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->4,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->2,\"Reconciliation\"-><|\"RegionCount\"->2,\"\
AcceptedInside\"->2,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->6,\"Ell\"->2,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->2,\"Reconciliation\"-><|\"RegionCount\"->2,\"\
AcceptedInside\"->2,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->3,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->7,\"Reconciliation\"-><|\"RegionCount\"->7,\"\
AcceptedInside\"->7,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->4,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->7,\"Reconciliation\"-><|\"RegionCount\"->7,\"\
AcceptedInside\"->7,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->6,\"Ell\"->8,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/20,\
-17/20,-1/1000},\"Count\"->9,\"Reconciliation\"-><|\"RegionCount\"->9,\"\
AcceptedInside\"->9,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->3,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->19,\"Reconciliation\"-><|\"RegionCount\"->19,\"\
AcceptedInside\"->19,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->4,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->16,\"Reconciliation\"-><|\"RegionCount\"->16,\"\
AcceptedInside\"->16,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>,
<|\"Power\"->6,\"Ell\"->20,\"Gamma\"->1,\"Sheet\"->0,\"Region\"->{-17/20,17/\
20,-17/20,-1/1000},\"Count\"->21,\"Reconciliation\"-><|\"RegionCount\"->21,\"\
AcceptedInside\"->21,\"NumericallyReconciled\"->True|>,\"ValidationDate\"->\"\
2026-10-19\",\"Status\"->\"Three boundary passes and four reference phase \
checks passed; numerical regional evidence\"|>};

SUPOriginalJ = {{3, 2, 3/10 - I/5, 175351244/165862149 - 
       (39477265*I)/24951327}, {3, 2, -7/20 - I/4, 175032145/99820848 + 
       (157631603*I)/41900476}, {3, 8, 3/10 - I/5, 220638975/67703551 - 
       (163434137*I)/13877757}, {3, 8, -7/20 - I/4, -247963927/31875694 + 
       (246444526*I)/10890375}, {3, 20, 3/10 - I/5, -105153908/11792075 - 
       (496570751*I)/9004970}, {3, 20, -7/20 - I/4, 268284404/2460399 + 
       (681530604*I)/9943219}, {4, 2, 2/5 - (3*I)/10, 
      -61445756/47118699 - (55938758*I)/69577803}, {4, 2, -9/20 - (7*I)/20, 
      -216353934/41082107 + (221517203*I)/59069177}, 
     {4, 8, 2/5 - (3*I)/10, -40406714/21822223 + (295304116*I)/44814897}, 
     {4, 8, -9/20 - (7*I)/20, -576500894/24566279 - (432772929*I)/3135772}, 
     {4, 20, 2/5 - (3*I)/10, -280420162/13656427 - (186263631*I)/12067483}, 
     {4, 20, -9/20 - (7*I)/20, -49708719774/2189741 + (6778724329*I)/241422}, \

     {6, 2, 1/2 - (3*I)/10, 50017881/70191523 - (247621023*I)/140212349}, 
     {6, 2, -1/2 - (2*I)/5, -111596463/75545015 + (167054200*I)/48921949}, 
     {6, 8, 1/2 - (3*I)/10, 98261522/19288685 + (331056251*I)/24303836}, 
     {6, 8, -1/2 - (2*I)/5, 364204593/46531076 - (119177467*I)/121315632}, 
     {6, 20, 1/2 - (3*I)/10, 687244177/11330374 - (464509967*I)/3808355}, 
     {6, 20, -1/2 - (2*I)/5, -1082610661/84831947 + (2835694019*I)/16700312}}

(* Supplemental interface. Published data are never used as solver outputs. \
*)
ClearAll[SUPFile,SUPCompare,SUPReproduce,SUPRows,SUPPlot,SUPFigure,\
SUPDiagnostics,SUPAxisSearch,SUPSearch,SUPAudit,SUPExport];
SUPGroups=Tuples[{{3,4,6},{2,8,20}}];
SUPFresh=<||>;SUPSearchResults=<||>;SUPAuditResults=<||>;
SUPRunLabel=\"publication-v7\";SUPPower=6;SUPEll=2;
SUPDirectory=Quiet[Check[NotebookDirectory[],Directory[]]];
If[!StringQ[SUPDirectory],SUPDirectory=Directory[]];
SUPFile[tag_,n_,ell_]:=FileNameJoin[{SUPDirectory,\"PoleSupplement_\
Checkpoints\",SUPRunLabel,tag<>\"_n\"<>ToString[n]<>\"_ell\"<>ToString[ell]<>\
\".wxf\"}];
SUPCompare[computed_List,expected_List]:=Module[{m,rows,cols},
 m=Table[TrueQ[Abs[Re[a[\"Kappa\"]-b[\"Kappa\"]]]<10^-11&&Abs[Im[a[\"Kappa\"]-\
b[\"Kappa\"]]]<Abs[Im[b[\"Kappa\"]]]/100],{a,computed},{b,expected}];
 rows=If[computed=={},{},Total[Boole[m],{2}]];
 cols=If[computed=={},ConstantArray[0,Length[expected]],Total[Boole[m]]];
 <|\"Computed\"->Length[computed],\"Published\"->Length[expected],
 \"OneToOneAgreement\"->TrueQ[Length[computed]==Length[expected]&&And@@(#==1&/\
@Join[rows,cols])],
 \"UnmatchedPublishedIndices\"->Flatten[Position[cols,0]],\"AmbiguousMatch\"->\
MemberQ[Join[rows,cols],x_/;x>1],
 \"Criterion\"->\"Each real part agrees within 1e-11; each imaginary part \
within 1 percent of its reference magnitude; unique match in both directions.\
\"|>];
SUPReproduce[groups_List]:=Module[{r,all,expected,n,ell,tag},
 Do[{n,ell}=key;Print[Row[{\"Recomputing n=\",n,\", ell=\",ell,\" \
(\",First[FirstPosition[groups,key]],\"/\",Length[groups],\")\"}]];
 tag=If[key=={4,20},\"reference_window_v7\",\"reference\"];
 r=PLJVerifyList[n,ell,PLJReferenceSeeds[key],\"Checkpoint\"->SUPFile[tag,n,\
ell]];
 If[FailureQ[r],AssociateTo[SUPFresh,key->r];Continue[]];
 all=(Join[#,<|\"Provenance\"->{\"Fresh integration from reference \
seed\"}|>]&/@r[\"Accepted\"]);
 all=PLJMergeRecords[all];expected=Select[SUPPublished,#[\"Power\"]==n&&#[\"\
Ell\"]==ell&];
 AssociateTo[SUPFresh,key-><|\"ReferenceRun\"->r,\"Accepted\"->all,
 \"Comparison\"->If[ListQ[all],SUPCompare[all,expected],all]|>];
 PLJ`save[SUPFile[\"summary\",n,ell],SUPFresh[key]];
 Print[SUPFresh[key][\"Comparison\"]],{key,groups}];SUPFresh];
SUPRows[\"Published\"]:=SUPPublished;
SUPRows[\"Recomputed\"]:=Module[{a=Values[SUPFresh]},
 If[a=={},Return[Failure[\"NoRecomputation\",<|\"Message\"->\"Run Section 5 \
first.\"|>]]];
 PLJMergeRecords[Flatten[Lookup[Select[a,AssociationQ],\"Accepted\",{}],1]]];
SUPRows[\"Independent\"]:=Module[{a=Values[SUPSearchResults]},
 If[a=={},Return[Failure[\"NoIndependentSearch\",<||>]]];
 PLJMergeRecords[Flatten[Lookup[Select[a,AssociationQ],\"Accepted\",{}],1]]];
SUPPlot[n_Integer,source_String:\"Published\",size_:420]:=Module[{rows=\
SUPRows[source],ells={2,8,20},colors,points,extent},
 If[FailureQ[rows],Return[rows]];
 points=Table[ReIm/@Lookup[Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==ell&],\"\
Kappa\"],{ell,ells}];
 If[MemberQ[points,{}],Return[Failure[\"MissingGroup\",<|\"Power\"->n,\"\
Source\"->source,\"Message\"->\"All three ell groups must be present.\"|>]]];
 colors={RGBColor[.50,.12,.55],RGBColor[.50,.70,.42],RGBColor[.85,.08,.12]};
 extent=1.12 Max[Abs[Flatten[points]]];
 Column[{Style[Row[{\"1/\",Superscript[\"r\",n]}],FontFamily->\"Times\",\
FontSize->24],
 Style[Row[{\"gamma=1; m=0; \",source}],FontFamily->\"Times\",FontSize->12],
 ListPlot[points,Joined->False,PlotStyle->(Directive[#,PointSize[.018]]&/@\
colors),
 PlotRange->{{-extent,extent},{-extent,extent}},AspectRatio->1,Axes->True,\
AxesOrigin->{0,0},Frame->False,
 AxesStyle->Directive[GrayLevel[.35],Thin],AxesLabel->{Style[\"Re \
\\[Kappa]\",20],Style[\"Im \\[Kappa]\",20]},
 BaseStyle->{FontFamily->\"Times\",FontSize->16},ImagePadding->All,\
ImageMargins->10,ImageSize->size],
 PointLegend[colors,(Row[{\"\\[ScriptL] = \
\",#}]&/@ells),LegendLayout->\"Row\",LabelStyle->Directive[FontFamily->\"\
Times\",FontSize->16]]},Alignment->Center,Spacings->.8]];
SUPFigure[source_String:\"Published\"]:=Grid[{SUPPlot[#,source,260]&/@{3,4,6}}\
,Alignment->{Center,Top},Spacings->{2,0}];
SUPExport[source_String:\"Published\"]:=Module[{r=SUPRows[source],file},If[\
FailureQ[r],Return[r]];
 file=FileNameJoin[{SUPDirectory,\"PoleData_\"<>source<>\".wl\"}];
 PLJExport[r,file,\"RegionAudits\"->If[source==\"Published\",SUPSavedAudits,\
If[ValueQ[S7Results],Select[Values[S7Results],AssociationQ],{}]]]];
(* Original normalized J_in is W_r(u,f+), not A_in=W_r/(2 i k).
   LogAmplitude restores the omitted boundary factors and positive \
rescalings. *)
SUPDiagnostics[]:=Module[{rows={},e,f,g,r,i=0,total=Length[SUPOriginalJ],\
start=AbsoluteTime[],file,sig,old},
 file=SUPFile[\"diagnostics\",0,0];sig=Hash[{PLJ`version,SUPOriginalJ,\"\
diagnostics\"},\"SHA256\"];
 old=Catch[PLJ`readCheckpoint[file,sig],\"PLJ\"];If[FailureQ[old],Return[old]]\
;rows=old;i=Length[rows];
 PLJ`runMonitor[Do[r=SUPOriginalJ[[j]];e=PLJEvaluate[r[[1]],r[[2]],r[[3]],\"\
Profile\"->\"Explore\"];
 f=PLJEvaluate[r[[1]],r[[2]],r[[3]],\"Profile\"->\"Check\"];
 g=If[AssociationQ[e]&&AssociationQ[f],<|\"Power\"->r[[1]],\"Ell\"->r[[2]],\"\
Kappa\"->r[[3]],
 \"Wronskian\"->f[\"NormalizedIncomingWronskian\"],\"OriginalReference\"->r[[\
4]],
 \"RelativeReferenceDifference\"->Abs[f[\"NormalizedIncomingWronskian\"]-r[[4]\
]]/Abs[r[[4]]],
 \"RelativeProfileChange\"->Abs[f[\"NormalizedIncomingWronskian\"]-e[\"\
NormalizedIncomingWronskian\"]]/Abs[f[\"NormalizedIncomingWronskian\"]]|>,
 Failure[\"DiagnosticEvaluationFailed\",<|\"Explore\"->e,\"Check\"->f|>]];
 AppendTo[rows,g];i=j;PLJ`save[file,<|\"Signature\"->sig,\"Records\"->rows|>],\
{j,Length[rows]+1,total}],
 PLJ`panel[\"Normalized Jost diagnostics\",i,total,start,\"Both quadrants; \
changed precision, cutoffs and matching point\",Length[old]]];rows];
(* Near-axis phase screening: no reference roots, no sign-to-sheet inference.
   Both axes are sampled from below at Im kappa=-1e-32. All phase features
   are retained. The finite scan is a heuristic, not a count or completeness
   certificate. Narrow-profile polishing and full validation are mandatory. \
*)
Options[SUPAxisSearch]={\"Points\"->120,\"TimeLimit\"->3600,\"Range\"->{1/20,\
5/4},\"MaxDepth\"->96};
SUPAxisSearch[n_,ell_,OptionsPattern[]]:=Catch[Module[
 {range=OptionValue[\"Range\"],points=OptionValue[\"Points\"],limit=\
OptionValue[\"TimeLimit\"],depthMax=OptionValue[\"MaxDepth\"],
 file=SUPFile[\"axis\",n,ell],sig,cache=<||>,records={},initial,done,total=\
2OptionValue[\"Points\"],start=AbsoluteTime[],
 xs,segments,fun,refine,cp,key,a,b,fa,fb,pieces,phase,best,seed,polished,\
validated,evals=0,stopped=False,pending=None},
 sig=Hash[{PLJ`version,\"axis\",n,ell,range,points,depthMax,10^-32},\"SHA256\"\
];
 If[FileExistsQ[file],initial=Import[file,\"WXF\"];PLJ`need[initial[\"\
Signature\"]===sig,\"CheckpointMismatch\"];cache=initial[\"Samples\"];records=\
initial[\"Records\"]];
 cp[]:=PLJ`save[file,<|\"Signature\"->sig,\"Samples\"->cache,\"Records\"->\
records|>];
 xs=Subdivide[range[[1]],range[[2]],points];segments=Flatten[Table[{sign,xs[[\
j]],xs[[j+1]]},{sign,{1,-1}},{j,points}],1];
 fun[x_,sign_]:=Module[{k=ToString[{sign,x},InputForm],e},
 If[KeyExistsQ[cache,k],Return[cache[k]]];
 PLJ`need[AbsoluteTime[]-start<limit,\"AxisBudgetExhausted\"];
 e=PLJEvaluate[n,ell,N[sign x-I/10^32,120],\"Profile\"->\"Narrow\"];
 If[FailureQ[e],Throw[e,\"PLJ\"]];PLJ`need[PLJ`finiteQ[e[\"\
NormalizedIncomingWronskian\"]]&&Abs[e[\"NormalizedIncomingWronskian\"]]>0,\"\
InvalidAxisValue\"];AssociateTo[cache,k->e[\"NormalizedIncomingWronskian\"]];\
evals++;If[Mod[evals,25]==0,cp[]];cache[k]];
 refine[x_,y_,fx_,fy_,sign_,depth_]:=Module[{m=(x+y)/2,fm,d1,d2},
 fm=fun[m,sign];d1=Arg[fm/fx];d2=Arg[fy/fm];
 If[Max[Abs[{d1,d2}]]<1/5,Return[{{x,m,d1},{m,y,d2}}]];
 If[y-x<10^-28,Return[{{x,m,d1},{m,y,d2}}]];
 PLJ`need[depth<depthMax,\"AxisResolutionLimit\",<|\"Interval\"->{x,y}|>];
 Join[refine[x,m,fx,fm,sign,depth+1],refine[m,y,fm,fy,sign,depth+1]]];
 initial=Length[records];done=initial;
 PLJ`runMonitor[Do[
 If[AbsoluteTime[]-start>=limit,stopped=True;Break[]];
 {key,a,b}=segments[[j]];
 pieces=Catch[fa=fun[a,key];fb=fun[b,key];refine[a,b,fa,fb,key,0],\"PLJ\"];
 If[FailureQ[pieces],pending=pieces;cp[];Break[]];
 phase=Total[pieces[[All,3]]];polished=None;validated=None;seed=None;
 If[Abs[phase]>4/5,best=First[MaximalBy[pieces,Abs[#[[3]]]/(#[[2]]-#[[1]])&]];\

 seed=N[key Mean[best[[{1,2}]]]-I Max[10^-24,(best[[2]]-best[[1]])/10],120];
 polished=PLJPolish[n,ell,seed,\"Profile\"->\"Narrow\",\"Tolerance\"->10^-35,\
\"MaxIterations\"->60,\"TimeLimit\"->480];
 If[AssociationQ[polished],validated=PLJValidate[n,ell,polished[\"Kappa\"]]]];\

 AppendTo[records,<|\"Side\"->key,\"Interval\"->{a,b},\"PhaseChange\"->phase,\
\"Pieces\"->pieces,\"Seed\"->seed,\"Polish\"->polished,\"Validation\"->\
validated|>];
 done=j;cp[],{j,initial+1,total}],PLJ`panel[\"Independent near-axis \
scan\",done,total,start,\"Adaptive phase refinement; remaining time may \
increase\",initial]];
 <|\"Records\"->records,\"Accepted\"->Cases[Lookup[records,\"Validation\",{}],\
r_Association/;TrueQ[r[\"Validated\"]]],
 \"Complete\"->(Length[records]==total),\"PendingFailure\"->pending,\"\
Coverage\"->\"Finite phase screening at Im kappa=-1e-32; not a completeness \
certificate\"|>],\"PLJ\"];
Options[SUPSearch]={\"IncludeAxisScan\"->True,\"TimeLimitPerStage\"->3600};
SUPSearch[groups_List,OptionsPattern[]]:=Module[{n,ell,d,v,ax,roots,\
comparison},
 Do[{n,ell}=key;Print[Row[{\"Independent search: n=\",n,\", ell=\",ell}]];
 d=PLJDiscover[n,ell,\"Checkpoint\"->SUPFile[\"discovery\",n,ell],\"TimeLimit\
\"->OptionValue[\"TimeLimitPerStage\"]];
 If[FailureQ[d],AssociateTo[SUPSearchResults,key->d];Continue[]];
 (* Candidate checkpoints depend on the actual candidate list, which grows on \
resume. *)
 v=PLJVerifyList[n,ell,d[\"Candidates\"],\"Checkpoint\"->SUPFile[\"discovery_\
validation_\"<>ToString[Hash[d[\"Candidates\"],\"SHA256\"]],n,ell]];
 ax=If[TrueQ[OptionValue[\"IncludeAxisScan\"]],SUPAxisSearch[n,ell,\"\
TimeLimit\"->OptionValue[\"TimeLimitPerStage\"]],None];
 roots=PLJMergeRecords[Join[If[AssociationQ[v],(Join[#,<|\"Provenance\"->{\"\
Independent polar-grid \
discovery\"}|>]&/@v[\"Accepted\"]),{}],If[AssociationQ[ax],(Join[#,<|\"\
Provenance\"->{\"Independent near-axis phase \
screening\"}|>]&/@ax[\"Accepted\"]),{}]]];
 comparison=If[ListQ[roots],SUPCompare[roots,Select[SUPPublished,#[\"Power\"]=\
=n&&#[\"Ell\"]==ell&]],roots];
 AssociateTo[SUPSearchResults,key-><|\"Discovery\"->d,\"Validation\"->v,\"\
AxisScan\"->ax,\"Accepted\"->roots,\"Comparison\"->comparison,
 \"Complete\"->TrueQ[d[\"Complete\"]&&AssociationQ[v]&&v[\"Complete\"]&&(!\
TrueQ[OptionValue[\"IncludeAxisScan\"]]||(AssociationQ[ax]&&ax[\"Complete\"]))\
]|>];
 PLJ`save[SUPFile[\"independent_summary\",n,ell],SUPSearchResults[key]];Print[\
comparison],{key,groups}];SUPSearchResults];
SUPAudit[groups_List,source_String:\"Published\"]:=Module[{rows=SUPRows[\
source],n,ell,c,r,selected,regions},
 If[FailureQ[rows],Return[rows]];
 regions={{1/20,27/20,-Pi+1/1000,-1/1000},{49/1000,34/25,-Pi+1/1250,-1/1250}};\

 Do[{n,ell}=key;selected=Select[rows,#[\"Power\"]==n&&#[\"Ell\"]==ell&];
 Do[c=PLJCount[n,ell,regions[[j]],\"Checkpoint\"->SUPFile[\"count\"<>ToString[\
j],n,ell]];
 r=If[AssociationQ[c],Join[c,<|\"Reconciliation\"->PLJReconcile[c,selected],\"\
Source\"->source|>],c];
 AssociateTo[SUPAuditResults,{n,ell,j}->r];PLJ`save[SUPFile[\"count_result\"<>\
ToString[j],n,ell],r];Print[r],{j,2}],{key,groups}];SUPAuditResults];
Print[\"Initialized. Section 3 displays saved data; Section 5 recomputes the \
poles. No long computation has started.\"];
\
\>", "Program",
 Evaluatable->False,ExpressionUUID->"67ca8a45-5758-4b2f-8e4a-6192105bc8fc"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1012.5, 495.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowTitle->"Power Law Potential Resonance Poles: Publication Version",
TaggingRules-><|"Version" -> "7", "Gamma" -> 1, "Standalone" -> True|>,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1691bb28-5f87-f745-9104-59c96beaad30"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[646, 23, 128, 0, 157, "Title",ExpressionUUID->"7540fe06-0dbb-479d-8369-7c8996ff8e91"],
Cell[777, 25, 120, 0, 52, "Subtitle",ExpressionUUID->"2f7c85ed-cdf6-4d5b-872b-edfca9d10f1f"],
Cell[900, 27, 344, 5, 55, "Text",ExpressionUUID->"7f839134-8199-4aac-a79c-e5cc11b69c6b"],
Cell[CellGroupData[{
Cell[1269, 36, 121, 0, 66, "Section",ExpressionUUID->"23769a19-a473-41f2-a941-27545b795c3d"],
Cell[1393, 38, 19487, 289, 3695, "Text",ExpressionUUID->"220795e2-19c7-43f1-913e-8ba67565ab8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20917, 332, 128, 0, 70, "Section",ExpressionUUID->"5978ec6b-7412-48d5-b1f6-5b17f40f537c"],
Cell[21048, 334, 477, 7, 70, "Text",ExpressionUUID->"4dd0be1c-3557-4c6b-b5d6-018a395e4a64"],
Cell[21528, 343, 502, 9, 70, "DisplayFormula",ExpressionUUID->"0ee14d2b-4314-4e10-bc97-b8b0f0e5a55e"],
Cell[22033, 354, 581, 9, 70, "DisplayFormula",ExpressionUUID->"7fd685f7-e991-492c-88fb-7e74739a5013"],
Cell[22617, 365, 531, 7, 70, "Text",ExpressionUUID->"dbf64577-e3ff-4290-a55a-e7bb094718ca"],
Cell[23151, 374, 563, 8, 70, "Text",ExpressionUUID->"e47a99e2-ab15-47c0-9626-cfd46116fb76"],
Cell[23717, 384, 721, 10, 70, "Text",ExpressionUUID->"414d9b81-315a-4cc3-8871-58025420d2cb"],
Cell[24441, 396, 606, 9, 70, "Text",ExpressionUUID->"384fab49-8f54-4ffe-8b6e-d5b2252857cd"],
Cell[25050, 407, 715, 10, 70, "Text",ExpressionUUID->"020c43d5-a240-4bf5-97e3-e7adb7db06b7"],
Cell[25768, 419, 680, 9, 70, "Text",ExpressionUUID->"07da7180-0647-40ee-9594-0d642af8f6b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26485, 433, 116, 0, 70, "Section",ExpressionUUID->"c9ec7286-3e27-42af-9356-39c5b9da8b83"],
Cell[26604, 435, 333, 5, 70, "Text",ExpressionUUID->"27956e42-53be-4f6b-a222-95e64d3b6667"],
Cell[CellGroupData[{
Cell[26962, 444, 156184, 2433, 70, "Input",ExpressionUUID->"d79ed9c6-baa7-44ef-9219-0df901123482"],
Cell[183149, 2879, 290, 5, 70, "Print",ExpressionUUID->"2209017a-ef7d-452e-b088-19cf391c201b"]
}, Open  ]],
Cell[183454, 2887, 367, 5, 70, "Text",ExpressionUUID->"a330c67d-7ae9-4e08-9c02-1714e8aebff8"],
Cell[183824, 2894, 254, 5, 70, "Input",ExpressionUUID->"80ea8411-cef0-40cf-8b19-46634edea1dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184115, 2904, 130, 0, 70, "Section",ExpressionUUID->"eba8973a-9099-431e-8ac7-f0bd7ee3490c"],
Cell[184248, 2906, 429, 6, 70, "Text",ExpressionUUID->"e705401b-61bf-4420-b8ca-2dfda35b236b"],
Cell[184680, 2914, 461, 12, 70, "Output",ExpressionUUID->"4ff402df-1f6b-45a4-9694-33da9711cd85"],
Cell[185144, 2928, 389, 10, 70, "Output",ExpressionUUID->"6b6bd6c6-dd84-4d0b-b569-7ea01f62b4ef"],
Cell[CellGroupData[{
Cell[185558, 2942, 3426, 95, 70, "Print",ExpressionUUID->"2605a984-6714-4944-a425-d20147df6ccf"],
Cell[188987, 3039, 127986, 3736, 70, "Print",ExpressionUUID->"c23b24a8-84fc-46d2-b38e-82818afbf4dd"]
}, Open  ]],
Cell[316988, 6778, 328, 5, 70, "Text",ExpressionUUID->"43a1922b-36ca-489b-a46a-081f649fc6b0"],
Cell[317319, 6785, 510, 15, 70, "Input",ExpressionUUID->"6dc10bea-5156-4562-ae9e-cedcd42cb34b"],
Cell[317832, 6802, 421, 6, 70, "Text",ExpressionUUID->"ecad8d04-8438-4096-8c79-e83a7bc299c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318290, 6813, 131, 0, 70, "Section",ExpressionUUID->"a8605605-b24f-4c23-80b3-af9a92999874"],
Cell[318424, 6815, 493, 7, 70, "Text",ExpressionUUID->"7c7ff4dc-e1b9-4108-9251-75d13958be0e"],
Cell[318920, 6824, 401, 10, 70, "Output",ExpressionUUID->"599264ce-4089-4130-97e3-92371585c016"],
Cell[319324, 6836, 395, 10, 70, "Output",ExpressionUUID->"cd407a0b-2683-4824-88ab-41580a09f189"],
Cell[319722, 6848, 401, 10, 70, "Output",ExpressionUUID->"05bd2368-c1ff-448a-9e49-20d15e287d50"],
Cell[CellGroupData[{
Cell[320148, 6862, 22498, 508, 70, "Print",ExpressionUUID->"fafca0e1-c703-4f40-8bd4-bbe6d090e7f4"],
Cell[342649, 7372, 74458, 1627, 70, "Print",ExpressionUUID->"bbe74ff3-b5c7-4ba3-a523-73a4397501f6"],
Cell[417110, 9001, 74461, 1627, 70, "Print",ExpressionUUID->"036ccd2b-6713-4e8c-9c21-c5b3ac96a071"]
}, Open  ]],
Cell[491586, 10631, 542, 7, 70, "Text",ExpressionUUID->"38a79f01-b372-4add-8b74-2f2455ae7be0"],
Cell[492131, 10640, 459, 12, 70, "Output",ExpressionUUID->"ad0eee36-3741-45c4-8a51-8654fcae4984"],
Cell[492593, 10654, 445, 6, 70, "Text",ExpressionUUID->"c0a07a3e-12db-4ede-a927-8dfd71cc4bce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493075, 10665, 133, 0, 70, "Section",ExpressionUUID->"270af42d-ea82-4c1b-adcd-39630735a646"],
Cell[493211, 10667, 427, 6, 70, "Text",ExpressionUUID->"9cc6d8e3-4713-4f8d-9ae3-6165031dbc15"],
Cell[493641, 10675, 415, 6, 70, "Text",ExpressionUUID->"9828fcbe-d447-469a-a4b9-72b99e88df59"],
Cell[494059, 10683, 396, 9, 70, "Output",ExpressionUUID->"0f701b94-e8a5-4c31-89fd-950161fa7548"],
Cell[494458, 10694, 404, 9, 70, "Output",ExpressionUUID->"ec3b609b-f373-40a9-8d5f-6323fe59b2f8"],
Cell[CellGroupData[{
Cell[494887, 10707, 259, 6, 70, "Print",ExpressionUUID->"c45affa5-4ab9-48f9-8036-890ba4ea13db"],
Cell[495149, 10715, 739, 14, 70, "Print",ExpressionUUID->"23a3340e-8d08-4946-95ae-fb7517ee8c1d"],
Cell[495891, 10731, 261, 6, 70, "Print",ExpressionUUID->"8b8acfca-c6cc-4d59-9f00-22e994f640af"],
Cell[496155, 10739, 742, 14, 70, "Print",ExpressionUUID->"b63d28c4-33af-4722-87ac-9b02ecf99061"],
Cell[496900, 10755, 259, 6, 22, "Print",ExpressionUUID->"b249f66a-0c7e-4b8c-b08c-fea71b7a3030"],
Cell[497162, 10763, 740, 14, 57, "Print",ExpressionUUID->"b5e1d992-ec51-4fa6-8bc2-2b1631e80ebf"],
Cell[497905, 10779, 260, 6, 22, "Print",ExpressionUUID->"25079aef-87fd-4383-bfc1-9ee42633d398"],
Cell[498168, 10787, 744, 14, 57, "Print",ExpressionUUID->"40ee2610-41e4-4eb0-8d61-18a0ed573254"],
Cell[498915, 10803, 259, 6, 22, "Print",ExpressionUUID->"9e13f148-b946-40ec-83de-c636674a8b9d"],
Cell[499177, 10811, 740, 14, 57, "Print",ExpressionUUID->"41426621-2adb-468b-8bb4-eae3a2d76e7b"],
Cell[499920, 10827, 259, 6, 22, "Print",ExpressionUUID->"b5ecbaa1-7771-4d92-9094-a8def33c6fa5"],
Cell[500182, 10835, 740, 14, 57, "Print",ExpressionUUID->"13af777f-faa1-4cfe-a47b-bcfd82f2e821"],
Cell[500925, 10851, 260, 6, 22, "Print",ExpressionUUID->"bc2648a8-a6af-4b74-b509-6660674c2e43"],
Cell[501188, 10859, 742, 14, 57, "Print",ExpressionUUID->"122f4a13-6585-4e33-ab66-a36bb96cfcc2"],
Cell[501933, 10875, 259, 6, 22, "Print",ExpressionUUID->"3c9e235e-fc90-4b0e-bfed-18954dadce97"],
Cell[502195, 10883, 740, 14, 57, "Print",ExpressionUUID->"cab1a2ee-e7fc-4cbd-a290-d08ecb2f4d10"],
Cell[502938, 10899, 259, 6, 22, "Print",ExpressionUUID->"9dd4b7d9-0e23-474d-83ec-7c28da9112fc"],
Cell[503200, 10907, 740, 14, 57, "Print",ExpressionUUID->"a9ca535c-0a78-45db-8890-89c3be36b20b"],
Cell[503943, 10923, 260, 6, 22, "Print",ExpressionUUID->"07fc9d7d-130e-4c2c-b6fe-3dc3e492947c"],
Cell[504206, 10931, 744, 14, 70, "Print",ExpressionUUID->"b094e859-c7bc-461c-b3a8-e9673dfeca89"]
}, Open  ]],
Cell[504965, 10948, 371, 5, 70, "Text",ExpressionUUID->"c2f8297e-1d61-4133-8e33-73289edd68e2"],
Cell[505339, 10955, 582, 8, 99, "Text",ExpressionUUID->"455caabb-549d-4015-86a4-afc57311c819"],
Cell[505924, 10965, 463, 13, 38, "Output",ExpressionUUID->"7e3d357a-3f90-4880-ac7c-9011a50cd9be"],
Cell[506390, 10980, 445, 12, 38, "Output",ExpressionUUID->"0de45009-30f9-4719-b9e8-c4d32f68c2bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506872, 10997, 152, 2, 66, "Section",ExpressionUUID->"aa348989-8b3a-4e1c-893d-9b26dd3a26fa"],
Cell[507027, 11001, 618, 9, 99, "Text",ExpressionUUID->"c1f08d02-6908-4d88-95f6-ec843d5cc191"],
Cell[507648, 11012, 812, 11, 143, "Text",ExpressionUUID->"af861260-7541-4858-9d9e-93f2ac252c15"],
Cell[508463, 11025, 460, 10, 38, "Output",ExpressionUUID->"66a685e6-9ec5-4619-b323-ec73a7f1ef30"],
Cell[508926, 11037, 116169, 2289, 514, "Print",ExpressionUUID->"01655a04-0b89-438b-a284-993e82f9f362"],
Cell[625098, 13328, 417, 6, 70, "Text",ExpressionUUID->"cf9ed495-9e99-405c-b2bd-85ef425ec9a9"],
Cell[625518, 13336, 379, 10, 70, "Output",ExpressionUUID->"732b4b3e-3601-4d07-b35f-3c1ecfc91019"],
Cell[625900, 13348, 33845, 622, 70, "Print",ExpressionUUID->"b475356b-4267-4930-a900-00625a62602e"],
Cell[659748, 13972, 491, 7, 70, "Text",ExpressionUUID->"a7388c35-bc5d-41e4-9367-02a869cb43ad"],
Cell[660242, 13981, 438, 10, 70, "Output",ExpressionUUID->"398ae03b-9a18-4ad4-8616-f4764142bb32"],
Cell[660683, 13993, 867, 18, 70, "Print",ExpressionUUID->"3bab4f0a-1644-49c4-b546-64b195493de1"],
Cell[661553, 14013, 260, 4, 70, "Text",ExpressionUUID->"e03e03b5-f081-419e-9a0b-fd734a06ca86"],
Cell[661816, 14019, 390, 10, 70, "Output",ExpressionUUID->"ee7bab9d-043a-4c49-8121-62b4ce565fe4"],
Cell[662209, 14031, 48231, 924, 274, "Print",ExpressionUUID->"869c1d87-da91-4f81-a6d6-70ba0ad3d37a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[710477, 14960, 114, 0, 66, "Section",ExpressionUUID->"a0c47e35-6d5a-4098-93d3-196b5d2ace68"],
Cell[710594, 14962, 532, 7, 99, "Text",ExpressionUUID->"b8732dab-c3dd-4144-883f-5b03e62bb2a8"],
Cell[711129, 14971, 474, 7, 77, "Text",ExpressionUUID->"8389a6e1-8e9f-4edc-909c-2e7d053582ec"],
Cell[711606, 14980, 436, 6, 77, "Text",ExpressionUUID->"9701e9f2-782e-48dc-aac0-64de6dfaca96"],
Cell[CellGroupData[{
Cell[712067, 14990, 12259, 190, 28, "Input",ExpressionUUID->"23b5ee98-2023-4609-b493-f98cb1b7a4e2"],
Cell[CellGroupData[{
Cell[724351, 15184, 276, 5, 22, "Print",ExpressionUUID->"ae458baa-3773-4cbd-b229-986481ace7e6"],
Cell[724630, 15191, 533, 12, 22, "Print",ExpressionUUID->"469ce3b6-80d7-4ed1-a0e4-53dae26dc309"],
Cell[725166, 15205, 532, 12, 22, "Print",ExpressionUUID->"75296a19-e886-442a-8544-eaed0cc480fd"],
Cell[725701, 15219, 533, 12, 22, "Print",ExpressionUUID->"b6f5d023-1a90-4440-8325-3f73b94a4cbd"],
Cell[726237, 15233, 535, 12, 22, "Print",ExpressionUUID->"12cc186d-7b11-4c0a-b692-1f82625ec8bc"],
Cell[726775, 15247, 533, 12, 22, "Print",ExpressionUUID->"71553029-d385-4581-ae32-97d35cfa4a57"],
Cell[727311, 15261, 535, 12, 22, "Print",ExpressionUUID->"ae59a6b5-a4c3-415d-9172-b10a37def1b3"],
Cell[727849, 15275, 535, 12, 22, "Print",ExpressionUUID->"0e0059ba-4689-455d-9640-c33d441bcb78"],
Cell[728387, 15289, 537, 12, 22, "Print",ExpressionUUID->"d68a3d58-1cba-4134-91f1-14f20d0232cb"],
Cell[728927, 15303, 537, 12, 22, "Print",ExpressionUUID->"cf9a03d7-99a7-4072-a247-5ff22f8a5ec0"],
Cell[729467, 15317, 461, 10, 22, "Print",ExpressionUUID->"56427b4b-2876-4d69-9033-36395435abf5"]
}, Open  ]],
Cell[729943, 15330, 3980, 114, 248, "Output",ExpressionUUID->"17e5823f-78c8-4be0-b6a1-5112dd8d8e36"]
}, Open  ]],
Cell[733938, 15447, 491, 7, 77, "Text",ExpressionUUID->"ffc10ade-f81e-479a-b52f-0863a4b9cd4f"],
Cell[734432, 15456, 619, 9, 99, "Text",ExpressionUUID->"25c44234-d726-4554-9a25-3f07227e02ba"],
Cell[CellGroupData[{
Cell[735076, 15469, 98, 0, 53, "Subsection",ExpressionUUID->"bf05ff4b-054d-4db7-8d80-f14b710badd4"],
Cell[735177, 15471, 11712, 209, 70, "Program",ExpressionUUID->"d3de986b-c6dc-4d4c-baf3-f02b096dd0f3",
 Evaluatable->False]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[746938, 15686, 127, 0, 66, "Section",ExpressionUUID->"e0b1131d-7f8a-4371-8493-55859451375e"],
Cell[747068, 15688, 468, 7, 77, "Text",ExpressionUUID->"722a7e28-0a6c-4a1b-b5e8-3a3523fc6052"],
Cell[747539, 15697, 406, 10, 38, "Output",ExpressionUUID->"24d2708c-00e0-4728-abd0-16a25940b304"],
Cell[747948, 15709, 405, 10, 38, "Output",ExpressionUUID->"128d3053-7bf5-4934-a6dd-03e6db63b6be"],
Cell[748356, 15721, 466, 7, 77, "Text",ExpressionUUID->"71ad5aab-dde1-4c14-88b1-e86632e5bf52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[748859, 15733, 132, 0, 66, "Section",ExpressionUUID->"e1fc593c-8166-4ec9-8ce4-1712119fa00d"],
Cell[748994, 15735, 541, 8, 99, "Text",ExpressionUUID->"a21f9b76-6945-4bc7-bb67-3940b923607b"],
Cell[749538, 15745, 1011, 14, 164, "Text",ExpressionUUID->"885a0d97-7d86-43d0-a009-b21fe0e16a79"],
Cell[750552, 15761, 142, 3, 33, "Text",ExpressionUUID->"7be02c3a-780e-44af-bfee-f5f7164f1f00"],
Cell[750697, 15766, 340, 5, 55, "Text",ExpressionUUID->"26119c84-69a5-4abf-97e1-ee2afa9528fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[751074, 15776, 153, 2, 66, "Section",ExpressionUUID->"b8f0d007-c774-45a2-ab73-717a446ee0fc"],
Cell[751230, 15780, 150579, 2730, 70, "Program",ExpressionUUID->"67ca8a45-5758-4b2f-8e4a-6192105bc8fc",
 Evaluatable->False]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Stokes_Eye_Actions_Publication_Version.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    920703,      16149]
NotebookOptionsPosition[    916372,      16073]
NotebookOutlinePosition[    916805,      16090]
CellTagsIndexPosition[    916762,      16087]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Stokes eye: cycle curves with Jost zeros", "Title",
 CellChangeTimes->{{4.001162328820421*^9, 
  4.0011623297325687`*^9}},ExpressionUUID->"c9ec15c0-b2d5-f545-9c1f-\
dc2b64a558e1"],

Cell["\<\
Supplementary notebook II to \[OpenCurlyDoubleQuote]Ubiquity of ocular \
resonances in scattering phenomena.\[CloseCurlyDoubleQuote] It draws the \
curves on which the Jost-function zeros of the attractive 1/r\.b3, 1/r\:2074 \
and 1/r\:2076 potentials lie, together with the zeros for \[Gamma] = 1 and \
\[ScriptL] = 2, 8, 20 (from Supplement \[OpenCurlyDoubleQuote]Power Law \
Potential Resonance Poles\[CloseCurlyDoubleQuote]). Tested with Mathematica \
14.2; evaluating the whole notebook takes about 10s.\
\>", "Text",
 CellChangeTimes->{{4.0011623729443684`*^9, 4.0011623783243904`*^9}, {
  4.001162428086815*^9, 4.0011624729191895`*^9}, {4.001162791261732*^9, 
  4.0011627913882313`*^9}, {4.001607051166086*^9, 
  4.0016070899205112`*^9}},ExpressionUUID->"8aa67a9f-3f6c-a245-ab60-\
a416d13731db"],

Cell[CellGroupData[{

Cell["Conventions", "Section",ExpressionUUID->"4ed2c7ce-2983-7a4d-ac45-e012d8fabb10"],

Cell["\<\
Scaling. With L = \[ScriptL] + 1/2, r = x L^(-2/(n-2)) and k = \[Kappa] \
L^(n/(n-2)) , the WKB momentum is \[Xi](x)\.b2 = \[Kappa]\.b2 - 1/x\.b2 + 1/x\
\:207f .\
\>", "Text",
 CellChangeTimes->{{4.00102398979722*^9, 4.0010239923382473`*^9}, {
   4.0011623552416115`*^9, 4.001162360527008*^9}, 
   4.001613432962944*^9},ExpressionUUID->"21e2c269-e1dd-b54d-aed3-\
f843de0c2685"],

Cell["\<\
Turning points are the zeros of \[Xi]. For real \[Kappa] below the barrier \
top \[Kappa]\:1d9c, the barrier lies between x\:2082 (inner) and x\:2083 \
(outer). The remaining root is x\:2081 (n = 3, 6); the other roots follow \
from x \[Rule] -x. In the code they are x1r3, x2r3, x3r3, and so on.\
\>", "Text",
 CellChangeTimes->{{4.0010240090774994`*^9, 4.001024023978216*^9}, {
  4.001024058131033*^9, 
  4.00102405862973*^9}},ExpressionUUID->"9a095821-9b1d-6641-b3c9-\
d6e502b0f928"],

Cell["\<\
Actions. \[CapitalPhi]\:1d62\:2c7c = \[Integral] p dx from x\:1d62 to \
x\:2c7c, with the well action \[CapitalPhi]\:2080\:2082 regularised at the \
origin. The code works with T\:1d62\:2c7c = i \[CapitalPhi]\:1d62\:2c7c, so \
that T\:2082\:2083 is real and positive on the real axis below \
\[Kappa]\:1d9c. Functions whose names start with T return a T; those starting \
with \[CapitalPhi] return a \[CapitalPhi]. The other cycles are integer \
combinations, e.g. T\:2080\:2083 = T\:2080\:2082 + T\:2082\:2083 and T\:2081\
\:2083 = T\:2081\:2082 + T\:2082\:2083.\
\>", "Text",
 CellChangeTimes->{{4.0011625127857704`*^9, 
  4.0011625137462673`*^9}},ExpressionUUID->"e3704fa6-a400-e545-9627-\
7f0237564042"],

Cell["\<\
Curves. Each curve is Re T\:1d62\:2c7c = 0, equivalently Im \[CapitalPhi]\
\:1d62\:2c7c = 0: the curves on which e^(L T\:1d62\:2c7c) and e^(-L T\:1d62\
\:2c7c) have equal modulus. The legend labels each curve by its \[CapitalPhi]\
\:1d62\:2c7c.\
\>", "Text",ExpressionUUID->"41bffb6c-aa49-0342-951a-07804577e552"],

Cell["\<\
Sheet. Every function is the continuation, on the first sheet, from the real \
segment 0 < \[Kappa] < \[Kappa]\:1d9c. The closed-form elliptic expressions \
are valid as they stand in the lower right half plane; elsewhere they fall on \
another branch, so the code adds multiples of the other actions (the quadrant \
rules and left[...]). For 1/r\.b3, T\:2081\:2082 in the upper half plane \
follows from Schwarz reflection through that segment, using that \
T\:2082\:2083 is real and T\:2081\:2083 imaginary there. The orange wavy line \
is the resulting cut along the negative real axis.\
\>", "Text",
 CellChangeTimes->{{4.0011625500153465`*^9, 
  4.001162551248253*^9}},ExpressionUUID->"0ea57f11-cc85-7b4b-a11e-\
3b111f0c30af"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Zero lists (\[Gamma] = 1)", "Section",ExpressionUUID->"96413f21-798c-004a-b312-085351eee91e"],

Cell["\<\
Zeros of the Jost function for \[Gamma] = 1, as {Re \[Kappa], Im \[Kappa]}. \
See Supplement I for how they were computed and checked. \
\>", "Text",
 CellChangeTimes->{{4.001162609868141*^9, 
  4.001162613993973*^9}},ExpressionUUID->"0d0beee9-ffd3-0a44-a693-\
04a5703142dc"],

Cell["\<\
(* 1/r^3 *)
r3L2 = {{-0.2781263322516798,-0.017525497965645287},{-0.02082331567222691,-0.\
40177149101681253},{0.290395806624964,-0.03131873138827758}};
r3L8 = {{-0.40902941159706735,-0.10852578576219185},{-0.31914777473072137,-0.\
28470478562835644},{-0.19759490571487132,-7.041314910421859*^-07},{-0.\
17196665897919775,-0.387779669101771},{-0.005766844424060272,-0.\
42207729105341435},{0.16094423427528073,-0.39222128900857967},{0.\
19759562164810726,-8.602725317857861*^-07},{0.310307895601016,-0.\
2940930310562497},{0.40609652011139447,-0.12259808914029191}};
r3L20 = {{-0.4117907799114437,-0.07900849319994462},{-0.39821149237420916,-0.\
16059987937151168},{-0.39085740366444227,-0.007140221813555684},{-0.\
36330350867516875,-0.23313158602243864},{-0.314867298348051,-0.\
29348724933249243},{-0.2578034262854106,-0.3410588027616174},{-0.\
1956229804639184,-0.37609558491298906},{-0.1311527540192101,-1.\
3247440046193057*^-21},{-0.13106650712459253,-0.39933431787541146},{-0.\
0662583364016404,-0.412065857401921},{-0.0021805344523180593,-0.\
41611944117938177},{0.06185710672825256,-0.41259755413996524},{0.\
12662794026256324,-0.4005197194706659},{0.1311527540192101,-1.\
6183146017962988*^-21},{0.19126103553930443,-0.3780473416925723},{0.\
2536843089108561,-0.34384515660329906},{0.3111983819220278,-0.\
2971440241399496},{0.36035900531581405,-0.2376562042034259},{0.\
3931221447299154,-0.010252092329347694},{0.3963926578038944,-0.\
16590367032786268},{0.41178665235727924,-0.08470422574025006}};\
\>", "Input",
 CellLabel->"In[87]:=",ExpressionUUID->"6fa87353-1d51-9d4b-b05d-dba73f2b999a"],

Cell["\<\
(* 1/r^4 *)
r4L2 = {{-0.22597316461646613,-0.5353031770733598},{0.36956976083776855,-0.\
42726238809800393}};
r4L8 = {{-0.534453784747859,-0.44924123953853695},{-0.22579955021896533,-0.\
5726089354508062},{-0.0028566375896881884,-0.4449914654529275},{0.\
06903096101105172,-0.5547135397531509},{0.30867964978169904,-0.\
48250814913354206},{0.4805099806436386,-0.31630050981692465},{0.\
5458199621394302,-0.08369861969197585}};
r4L20 = {{-0.6490127657910356,-0.3357078137973687},{-0.5110351168242228,-0.\
46755994433909076},{-0.3828262984581919,-0.5389474246457188},{-0.\
2640194568216364,-0.5772432372748421},{-0.1544896652391273,-0.\
5936543928080878},{-0.05344540536351254,-0.5953903913414103},{-2.\
786336339047267*^-14,-0.27478688284149067},{0.04206035220087402,-0.\
5869337082525912},{0.1351348229262453,-0.5680993808162726},{0.\
22553214780453618,-0.5364397715359378},{0.31081583237626154,-0.\
49054806528449035},{0.3880512453626878,-0.4301435288737641},{0.\
4539467081844001,-0.35558306907459775},{0.4722432569162026,-0.\
0009076671389543221},{0.5044162681827092,-0.26786472774361364},{0.\
5326533753897588,-0.06548109232599006},{0.5337395711177557,-0.\
16923551568441816}};\
\>", "Input",
 CellChangeTimes->{4.0016131741985416`*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"d035938b-6a34-cb45-9419-8f874a853711"],

Cell["\<\
(* 1/r^6 *)
r6L2 = {{-0.23364129341085108,-0.6291866101234361},{0.6576283502179822,-0.\
1724542779603801}};
r6L8 = {{-0.6331738258424022,-0.1777205275670154},{-0.48902949715733557,-0.\
427501251366987},{-0.6011046129480904,-0.592420214648943},{-0.\
27490677730380286,-0.5339639891252017},{-0.09444213274254055,-0.\
5727732201524031},{0.07732408338916458,-0.6327885002707894},{0.\
36118172696388345,-0.6095480261372922},{0.6057043993609564,-0.\
39397803135682896},{0.6740488978346684,-0.08245545269302719}};
r6L20 = {{-0.6368355787182621,-0.02513280044390168},{-0.6369853868916778,-0.\
1570714657555901},{-0.5993709509836151,-0.26927623758510955},{-0.\
5452566872821543,-0.3640622808366251},{-0.49013362066184346,-0.\
4434012619591063},{-0.7858891263009387,-0.7858942484541711},{-0.\
4353520189952241,-0.48484528423442086},{-0.3550776881862326,-0.\
5145031229465191},{-0.27482399151166975,-0.5436345012261613},{-0.\
1965108700328455,-0.5669616581379848},{-0.11891210535540521,-0.\
5853245052725642},{-0.040825670086650695,-0.6016625119456622},{1.\
637873182248506*^-07,-0.4567885661011991},{0.045161547597358034,-0.\
6578298323286285},{0.1903214534045283,-0.6682280274230302},{0.\
3276264710412244,-0.6312980186313751},{0.44913412253797547,-0.\
5610703223521833},{0.5496043036247461,-0.4642363777097804},{0.\
5624476357068944,-0.00030449820044508143},{0.623693297333105,-0.\
3461675585380708},{0.6644557644188269,-0.21273675767021266},{0.\
6610078693308294,-0.07405797375591955}};\
\>", "Input",
 CellChangeTimes->{4.001613196308216*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"68bf71d6-e472-ab4f-97f6-7a680fdc699c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot style", "Section",ExpressionUUID->"e77e61ae-794e-f34d-abfa-8e332768ed40"],

Cell["\<\
Colours, labels and the axis settings shared by all three panels.\
\>", "Text",ExpressionUUID->"dee54c67-bb3a-3a40-ad04-bb4f246d563b"],

Cell["\<\
blue = Lighter[Blue, 0.35];
Mag = Darker[Magenta, 0.05];
Cy = Darker[Cyan, 0.1];
colors = ColorData[\"Rainbow\"] /@ Rescale[Range[3]];   (* l = 2, 8, 20 *)
thick = Thickness[0.01];

lab[s_] := Style[Row[{s, \" \", Style[\"\[Kappa]\"]}], 19, FontFamily -> \
\"Times\"];
cut = Table[{x, 0.004 Sin[150 x]}, {x, -0.88, 0, 0.02}];   (* branch cut on \
the negative real axis *)

axesStyle = {Frame -> False, Axes -> True, AxesOrigin -> {0, 0},
   TicksStyle -> Directive[FontSize -> 17, FontFamily -> \"Times\"],
   AxesLabel -> {lab[\"Re\"], lab[\"Im\"]},
   AxesStyle -> Directive[Black, Thickness[0.002]],
   ImagePadding -> {{20, 60}, {20, 40}},
   Prolog -> {Orange, Thickness[0.011], Line[cut]}};

(* the curve Re f(\[Kappa]) = 0 over a rectangle *)
zeroCurve[f_, {xa_, xb_}, {ya_, yb_}, sty_, opts___] :=
  ContourPlot[Re[f[x + I y]], {x, xa, xb}, {y, ya, yb},
   Contours -> {0}, ContourShading -> None, ContourStyle -> sty, opts];

(* the zero lists, one colour per l *)
zeroPoints[lists_] := ListPlot[lists, PlotStyle -> colors, PlotMarkers -> \
{Graphics[Disk[]], 9}];

(* dashed guide lines and blue labels for the Epilog *)
guide[segs__] := {blue, Dashed, Thickness[0.004], Line /@ {segs}};
blueText[expr_, size_, pos_] := Text[Style[expr, size, blue, FontFamily -> \
\"Times\"], pos];
iLabel[s_] := Row[{s, Style[\" i\", Italic]}];\
\>", "Input",
 CellChangeTimes->{{4.001162632461092*^9, 4.001162633378231*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"dfbfbda9-828e-3e4a-9203-caea9478236a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/r\.b3", "Section",ExpressionUUID->"35aef835-3211-9642-9af5-a63205d2f3cd"],

Cell["\<\
Turning points are the roots of \[Kappa]\.b2 x\.b3 - x + 1 = 0, with x\:2081 \
< 0 < x\:2082 < x\:2083 on the real axis below \[Kappa]\:1d9c = 2/sqrt(27). \
Tpair3[xa, xb, xc, z] is the elliptic form of the action across the pair (xb, \
xc); with the roots in their natural order it gives T\:2082\:2083. T\:2081\
\:2082 below the axis uses the same function with the roots permuted; above \
the axis it follows by reflection.\
\>", "Text",
 CellChangeTimes->{{4.0010242082240868`*^9, 
  4.001024214555441*^9}},ExpressionUUID->"6b71dade-62b0-e44f-a00a-\
7d8cadda91a1"],

Cell["\<\
\[Theta]3[z_] := 1/3 ArcCos[-(3 Sqrt[3]/2) z];
x1r3[z_] := 2/(Sqrt[3] z) Cos[\[Theta]3[z] + 2 Pi/3];   (* negative root *)
x2r3[z_] := 2/(Sqrt[3] z) Cos[\[Theta]3[z] + 4 Pi/3];   (* inner turning \
point *)
x3r3[z_] := 2/(Sqrt[3] z) Cos[\[Theta]3[z]];            (* outer turning \
point *)

Tpair3[xa_, xb_, xc_, z_] := With[{m = xa (xc - xb)/((xa - xb) xc)},
   -z Sqrt[(xb - xa)/xc] (3 xc EllipticE[m] + (xa - xc) EllipticK[m])];

T23r3[z_] := Tpair3[x1r3[z], x2r3[z], x3r3[z], z];
T12r3down[z_] := Tpair3[x3r3[z], x1r3[z], x2r3[z], z];                        \
    (* lower half plane *)
T12r3up[z_] := -Conjugate[T12r3down[Conjugate[z]] + 2 T23r3[Conjugate[z]]];   \
(* upper half plane, by reflection *)\
\>", "Input",
 CellLabel->
  "In[228]:=",ExpressionUUID->"b899b9b3-c8b6-f04f-b167-5ad04eade780"],

Cell[CellGroupData[{

Cell["\<\
plotr3 = Show[
  zeroCurve[T23r3, {-0.57, 0.55}, {-0.55, 0.55}, Directive[blue, thick]],
  zeroCurve[T12r3down, {-0.48, 0.55}, {-0.48, 0.}, Directive[Black, thick]],
  zeroCurve[T12r3up, {-0.65, 0.50}, {0.002, 0.65}, Directive[Black, thick]],
  zeroPoints[{r3L2, r3L8, r3L20}],
  Sequence @@ axesStyle,
  Ticks -> {{-0.3, 0.3}, {-0.3, 0.3}},
  PlotRange -> {{-0.60, 0.55}, {-0.55, 0.55}},
  Epilog -> {
    guide[{{-0.56, 0.4094}, {0.56, 0.4094}}, {{0.3849, -0.56}, {0.3849, \
0.56}}],
    blueText[iLabel[\"0.4094\"], 20, {0.215, 0.44}],
    blueText[TraditionalForm[HoldForm[2/Sqrt[27]]], 24, {0.485, 0.115}]}]\
\>", "Input",
 CellLabel->
  "In[238]:=",ExpressionUUID->"027602df-24ad-4a4c-a668-ff132bc51dce"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxtnAl0zUffx1V4PGjtWxWlllpSxPZYO60l9qVR1NbShtRTaglasdeS2qml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     "], {{{}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV0mWAFlUUBuDB3RXp3qUbDDqlBJSWUlQEpBuFRUJEUJRQOhVppBQJURrp
UjoVg+4WFSQs4Lk/nu89E+fOzPlunrbdGyUmiaKooJ9XY6OoB29Si0ReoTG1
uU4dMsdF0dPyEmVJ7Tij7ERnqnGS58jgWhoZMYjBDOQDepKF+zzgPP/zHwn6
asqMsrq8Rg260ZVMvEUXStGdhrxAXX6jXlhff2V5i2dI57itTC+ryCtUpT3t
+JgJjKcoP5Cbz/kx9HEkPF9/PKfUpfmFMhznBMO4yrNMJJY/eZc/eI/+vM8A
4ljHetaykQ08SjN+pjg/UYKXw2zJ4R2KyawyO9nI4/gd8tKPT4ihKQc4yH4O
c4h5zOVb1vBImBOPWSsZe9T72EsukjpXRJ7jX+Ywm1msZhVJSMtnzGQlK8ip
Nxcz1NNZzrLw/8fYR3IaU8N9LOUfzlI4zEJfIdmBjtSnQdgzekeHfSNTyt+5
QW9u8xfZ2cFOvg/ztlYsrdQfMZQPGUIvsoU5uB7DafUd7tKCllTkGBXCd7qn
uTxKMn5lEgtZwLYwS7byKV8yn01hlrxIfjaTjy00CbP1PYvlVywK/zHfUZDt
FCDy7OSyEU9wgcfD/J0vKf/mHmd4kpdIwShGMoKn2BX2Ekv4hq/ZTXLrpOCi
OpVMSWb1FyRwk8lMCde5751fk+MYyxgq0YbWxJPGGuXkZcrzBq/zNn0YzvP0
Jbd7HwJh/o0Q
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJyVm3dUVUfXhw0aY+y9YEeNxhbsxnYk1pjYe0WwohhNYu8VjcYoYgVUEI0d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     "], {{{}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNzuVSkFEUBdAPELsTW+xCxcYAuxNbQQUVGwzs7u4ObMVCxG4xQR/Bt7Bb
XD/W7D1nzpx7I5PT4lNDgiD4QH5YELwjhvIsoxxdqM1SyrKYMiyhFvMoTSql
SKMGGdTkBYMZRElmkMVABtCf6aTwPTQI/tJYr84RrvPNrKlcyxSmkkQxkqnK
CZ7xlJ70oAgJXOEqf9xpJCM4TCaXacIqVjOBwownnMc84QAX+OzGLx7oDzlO
JR4Rxm0qso/TnOGn/ZuyAse4RQ4BQwhhKGf5aHe4jGcYIxnBJ/PRcgyjGMdY
znOO/dzlDqHEsZktbGMrzbjHfZazkhUUohvd+e2dLzTXv8qL8iCveEllXlOP
Q1wiiirsoj7b2ckOWrCGiUwikaJMphonyeU5xelFb/pwjWmUoC/9+OdPP2ip
t6IBu9nLHqJZxyxmM5O5zGE9C1jIfBaRzgY60Zn2dKQDXYklmxscpSFtOEVr
Cvxlk4xkI3VpR1vyqMMb3vKe/7hCY6w=
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlmgdUVccWhgnW2KKRqNEoFiSS2EWU4MtoVBTEFgvEIPjsXSxgr4gFMYKK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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwNyfc+kGEYx+HXKkSiJEVoaShtGUV7qIxD6AByWFRa0laElFHak0ohlAoR
KnX9cX2+9+95Mk5UlJ8MCYKgmsrQIFgTFgRrWU0W66j1/pVh+vjCENn+wolg
A+up9x6m8Qy6L/GPGgboZb+/gxzgo52g81nAjJ2kC0nkk91IsbtJrxG4Qwhl
FrMZ9z7BC3bZRRTyy96my1nBMm56260vNVKjmHTf5zVl9iud4g3H7bfaTjfl
dpdO844S+70+5Cml9hNdpbc0Tvdwwb1Xf+sH9rl79C9/OMtP8r0XkMcz+zMX
2WHnkslte57u5Ln7iFbrGI84Zj/Wfjo5bJ/RUTo4aj/QuRpLnXulntbztJJj
t+kIP9hu39MMvaHpel1bOOQ+pTE6h2jSWEqV93M0s9W+q9/5xhY7hVQWc9Xb
Er2jyXpFF+ll3aSb2UiD/R94PVqx
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
           0.290395806624964, -0.03131873138827758}}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
           0.16094423427528073`, -0.39222128900857967`}}, {{
           0.19759562164810726`, -8.602725317857861*^-7}}, {{
           0.310307895601016, -0.2940930310562497}}, {{
           0.40609652011139447`, -0.12259808914029191`}}}]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
               0.290395806624964, -0.03131873138827758}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
               0.16094423427528073`, -0.39222128900857967`}}, {{
               0.19759562164810726`, -8.602725317857861*^-7}}, {{
               0.310307895601016, -0.2940930310562497}}, {{
               0.40609652011139447`, -0.12259808914029191`}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
               "]]}, "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.4117907799114437, 
               0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.4117907799114437, 
              0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.471412, 0.108766, 0.527016]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
            Automatic, 
            Offset[
            9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
           0.290395806624964, -0.03131873138827758}}}]}, 
         "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.513417, 0.72992, 0.440682]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
            Automatic, 
            Offset[
            9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
           0.16094423427528073`, -0.39222128900857967`}}, {{
           0.19759562164810726`, -8.602725317857861*^-7}}, {{
           0.310307895601016, -0.2940930310562497}}, {{
           0.40609652011139447`, -0.12259808914029191`}}}]}, 
         "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.857359, 0.131106, 0.132128]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
            Automatic, 
            Offset[9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
           "]]}, "Charting`Private`Tag#3"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.4117907799114437, 
           0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.857359, 0.131106, 0.132128]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.513417, 0.72992, 0.440682]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.471412, 0.108766, 0.527016]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
      TemplateBox[{"\"Re\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      TemplateBox[{"\"Im\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[0.002]],
  DisplayFunction->Identity,
  Epilog->{{
     RGBColor[0.35, 0.35, 1.], 
     Dashing[{Small, Small}], 
     Thickness[0.004], {
      LineBox[{{-0.56, 0.4094}, {0.56, 0.4094}}], 
      LineBox[{{0.3849, -0.56}, {0.3849, 0.56}}]}}, 
    InsetBox[
     FormBox[
      StyleBox[
       TemplateBox[{"\"0.4094\"", 
         StyleBox["\" i\"", Italic, StripOnInput -> False]}, "RowDefault"], 
       20, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {0.215, 0.44}], 
    InsetBox[
     FormBox[
      StyleBox[
       TagBox[
        FractionBox["2", 
         SqrtBox["27"]], HoldForm], 24, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {0.485, 0.115}]},
  Frame->False,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{20, 60}, {20, 40}},
  ImageSize->{440.25, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-0.6, 0.55}, {-0.55, 0.55}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Prolog->{
    RGBColor[1, 0.5, 0], 
    Thickness[0.011], 
    LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
     "]]},
  Ticks->{{{-0.3, 
      FormBox[
       RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
      FormBox["0.3`", TraditionalForm]}}, {{-0.3, 
      FormBox[
       RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
      FormBox["0.3`", TraditionalForm]}}},
  TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]]], "Output",
 CellChangeTimes->{4.001024295869276*^9, 4.0011627707096844`*^9, 
  4.001613209769455*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"28571f98-1349-6244-8964-dc3bfd75f21e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/r\:2074", "Section",ExpressionUUID->"475934f0-0782-294a-ae3e-9b36b808b0ed"],

Cell["\<\
In u = x\.b2 the turning points are the roots of \[Kappa]\.b2 u\.b2 - u + 1 = \
0, namely u = x\:2082\.b2 and x\:2083\.b2, and \[Mu] = (x\:2082/x\:2083)\.b2. \
Tbar4 is the barrier action as a T (real and positive on the real axis below \
\[Kappa]\:1d9c), and \[CapitalPhi]well4 is the well action \
\[CapitalPhi]\:2080\:2082. The quadrant rules continue them onto the first \
sheet.\
\>", "Text",ExpressionUUID->"8f9e5408-fa4f-4447-baac-99e616ff9d6e"],

Cell["\<\
x3r4[z_] := 1/z Sqrt[(1 + Sqrt[1 - 4 z^2])/2];   (* outer turning point *)
x2r4[z_] := 1/z Sqrt[(1 - Sqrt[1 - 4 z^2])/2];   (* inner turning point *)
(* the other two roots are -x2r4 and -x3r4 *)
\[Mu]4[z_] := x2r4[z]^2/x3r4[z]^2;

Tbar4[z_] := z x3r4[z] ((1 + \[Mu]4[z]) EllipticK[1 - \[Mu]4[z]] - 2 \
EllipticE[1 - \[Mu]4[z]]);
\[CapitalPhi]well4[z_] := z x3r4[z] ((1 - \[Mu]4[z]) EllipticK[\[Mu]4[z]] - 2 \
EllipticE[\[Mu]4[z]]);

(*            right half      lower left            upper left   *)
T23r4[z_] := Which[Re[z] >= 0, Tbar4[z], Im[z] < 0, Tbar4[z] - 2 I \
\[CapitalPhi]well4[z], True, Tbar4[z] + 2 I \[CapitalPhi]well4[z]];
T02r4[z_] := I \[CapitalPhi]well4[z];             (* the same in every \
quadrant *)
T03r4[z_] := T02r4[z] + T23r4[z];\
\>", "Input",
 CellLabel->
  "In[239]:=",ExpressionUUID->"e8aeef64-e9e0-7f4c-80c3-7ed7ec20556e"],

Cell[CellGroupData[{

Cell["\<\
plotr4 = Show[
  zeroCurve[T23r4, {-0.85, 0.65}, {-0.75, 0.75}, Directive[blue, thick]],
  zeroCurve[T03r4, {-0.85, 0.70}, {-0.75, 0.75}, Directive[Black, thick]],
  zeroPoints[{r4L2, r4L8, r4L20}],
  Sequence @@ axesStyle,
  Ticks -> {{-0.3, 0.3}, {-0.5, 0.5}},
  PlotRange -> {{-0.85, 0.70}, {-0.75, 0.75}},
  Epilog -> {
    guide[{{-0.76, 0.5811}, {0.66, 0.5811}}, {{0.5, -0.66}, {0.5, 0.66}}],
    blueText[iLabel[\"0.5811\"], 20, {0.215, 0.631}],
    blueText[HoldForm[1/2], 24, {0.585, 0.125}]}]\
\>", "Input",
 CellLabel->
  "In[251]:=",ExpressionUUID->"c4ce03f4-39ed-8647-85f4-daea65579500"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxtnQeYjcf3+NWIECSIRZCyEiR6Cb4YvUWU6D1K9Oh1lehC9B4tiChRgoi6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     "], {{{}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwVzLsug2EYwPHXQCMOl0A/VQYpA9VGTUK7OdQhLAaxlITJoYk7KKuxLoHZ
IQgXoGglboDegbD4dfjl/z5Pnu+LtvaLe20hhE2KsRB+OkIoc8ouFfrsm7rD
FyW+STLGJ+ucs8GE+zQxts3jeqideqQzeqC33LXuOWvdcc0NVS5IMMqwb1a1
wRofTDNkv6x/dHv3kPIe0ATtJBlkyv6JHM/02kV6wisL1FjkmBFemOeeNJe8
8c4Sc/5RIM+k+YEMj3TZ/Wpc+8l6X1EnMs+ywj++lCuv
           "]], LineBox[CompressedData["
1:eJwVzrsuA3AYxuG/Bbdh0VgNdJWK0JKgg0U6EHQi6DU4DYpK6phU63yadXEB
XAJJJVqrM+nmMTz55V2+fC1jM8PTDSGEFMmmEGK0M0R/YwiDmtDE/ybOuP1C
jTJxnqlyxTWb9LFBLzkuuGSZFTL8Mk+Xu0v6zQ9ffHJDDxWeOOOcNhY55YRj
5vggxTuzlDjkiAUiFDngjVe6uSPGPY880OGntDZrlE5G7VV22GWfPVopsEaW
baZY55YtJskzQZ0B90b4Axh/OFU=
           "]], LineBox[CompressedData["
1:eJwVzscuhGEUgOF/kJHY6J0FsdDbTi+JYIFElIQIZs2MNdG5BBei7yVaomxZ
kLDUrkB7/sWT95wzM1+mLJYYjUeCIFhhPDUIRqNBcEYL+7xRyzvr4d13FvSD
RTbZIMM9nW9znFbzmLZpOz/mTC3XLSrIsv9qp3Ywae7Sbv7M2ZrDtnmHJT5J
8MUuDzyyR1r4jp6Hb1Jpn9JAc7kI3+eAQ47Ic7/Ubo454ZR89wjT5irt0St6
ueaZJ1Yp9HkBSczYl2mk2F5EMjVU0+derw1EqaOWpvD/UmJOCXca6Xcb1Dkd
0Fkd1mZdIcYL87yyRjV33HPDECN+c6ulOsE/RUA2VQ==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnXlcTc//x21ZkyX7WshSIuVDhJEla2QnS3ahEPHRzS59yNKKkiWyJFuW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     "], {{{}, {}}, {{}, {}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[{1443, 1558, 1444, 1486, 1396, 1477, 1572, 1452, 1505, 1453,
            1578, 1579, 1577, 1455, 1574, 1454, 1573, 1576, 1575, 1439, 1555, 
           1440, 1556, 1414, 1528, 1415, 1529, 1613, 1531, 1416, 1530, 1533, 
           1532, 1386, 1535, 1536, 1534, 1538, 1537, 1387, 1468, 1552, 1436, 
           1551, 1437, 1459, 1395, 1550, 1526, 1527, 1517, 1553, 1554, 1438, 
           1658, 1660, 1659, 1412, 1493, 1661, 1413, 1666}], 
          LineBox[CompressedData["
1:eJwNyb0uw1Ecx+HT6L805kZ1697oVjFVQsRIaVn6KjZpB5NEopOhXkqKnaQX
QFJ1J1wAA11wBX2GJ5/z/Z1sq1Nqx0IIW3QTIZzxFYVwyj+3JN3m+PT+45dZ
+0hXtUiOG/uVEev2GksM7F191j3dZ5kKZY458LeheWpUeXFr6L2u6J3Wdaxv
PDBvt2jStg9Jey+ywNDO6KOm9Em/+WHCplucnveMXmikCU68t/VaC7pDiSv7
nUs+6HPuPgUkzCaK
           "]], LineBox[CompressedData["
1:eJwVzy1PglEYBuBDwMBfkKkvZjeCbiY32ZxNmSaFxBgNLIo4J2IwWP0RMrUQ
rKjoJkqT6mcSu9i5CNfu57nP2c5OVNjZqMRCCJucTIRwEw/hlT5PdLliwdka
++Y2VZL2Czkpm/KRB1q888Ebs85TPJv3+OKbT67p8UKNrHtncl4esM6hPS1X
KZl3ZVGW+WVAg5w+zyLbbNEZvymrLFEb/4Fj/ZA6/6zoCvKejHmZOS7td9wy
Y4+YZoof3RF/nJPQ1TllBOa2Lvk=
           "]], 
          LineBox[{1667, 1565, 1448, 1518, 1519, 1498, 1431, 1497, 1549, 1548,
            1476, 1402, 1487, 1488, 1483, 1516, 1391, 1383, 1491, 1492, 1484, 
           1485, 1635, 1433, 1594, 1432, 1465, 1409, 1638, 1434, 1595, 1637, 
           1636, 1392, 1384, 1609, 1585, 1640, 1639, 1410, 1643, 1644, 1596, 
           1642, 1641, 1393, 1385, 1610, 1586, 1646, 1645, 1411, 1649, 1650, 
           1597, 1648, 1647, 1394, 1612, 1611, 1587, 1435, 1467, 1466, 1507, 
           1506, 1494, 1668}]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
           0.36956976083776855`, -0.42726238809800393`}}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
           0.30867964978169904`, -0.48250814913354206`}}, {{
           0.4805099806436386, -0.31630050981692465`}}, {{
           0.5458199621394302, -0.08369861969197585}}}]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
           0.04206035220087402, -0.5869337082525912}}, {{
           0.1351348229262453, -0.5680993808162726}}, {{
           0.22553214780453618`, -0.5364397715359378}}, {{
           0.31081583237626154`, -0.49054806528449035`}}, {{
           0.3880512453626878, -0.4301435288737641}}, {{
           0.4539467081844001, -0.35558306907459775`}}, {{
           0.4722432569162026, -0.0009076671389543221}}, {{
           0.5044162681827092, -0.26786472774361364`}}, {{
           0.5326533753897588, -0.06548109232599006}}, {{
           0.5337395711177557, -0.16923551568441816`}}}]},
         Annotation[#, "Charting`Private`Tag#3"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
               0.36956976083776855`, -0.42726238809800393`}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
               0.30867964978169904`, -0.48250814913354206`}}, {{
               0.4805099806436386, -0.31630050981692465`}}, {{
               0.5458199621394302, -0.08369861969197585}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
               0.04206035220087402, -0.5869337082525912}}, {{
               0.1351348229262453, -0.5680993808162726}}, {{
               0.22553214780453618`, -0.5364397715359378}}, {{
               0.31081583237626154`, -0.49054806528449035`}}, {{
               0.3880512453626878, -0.4301435288737641}}, {{
               0.4539467081844001, -0.35558306907459775`}}, {{
               0.4722432569162026, -0.0009076671389543221}}, {{
               0.5044162681827092, -0.26786472774361364`}}, {{
               0.5326533753897588, -0.06548109232599006}}, {{
               0.5337395711177557, -0.16923551568441816`}}}]}, 
             "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.6490127657910356, 
               0.5458199621394302}, {-0.5953903913414103, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.6490127657910356, 
              0.5458199621394302}, {-0.5953903913414103, 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.471412, 0.108766, 0.527016]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
            Automatic, 
            Offset[9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
           0.36956976083776855`, -0.42726238809800393`}}}]}, 
         "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.513417, 0.72992, 0.440682]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
            Automatic, 
            Offset[
            9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
           0.30867964978169904`, -0.48250814913354206`}}, {{
           0.4805099806436386, -0.31630050981692465`}}, {{
           0.5458199621394302, -0.08369861969197585}}}]}, 
         "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.857359, 0.131106, 0.132128]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
            Automatic, 
            Offset[
            9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
           0.04206035220087402, -0.5869337082525912}}, {{
           0.1351348229262453, -0.5680993808162726}}, {{
           0.22553214780453618`, -0.5364397715359378}}, {{
           0.31081583237626154`, -0.49054806528449035`}}, {{
           0.3880512453626878, -0.4301435288737641}}, {{
           0.4539467081844001, -0.35558306907459775`}}, {{
           0.4722432569162026, -0.0009076671389543221}}, {{
           0.5044162681827092, -0.26786472774361364`}}, {{
           0.5326533753897588, -0.06548109232599006}}, {{
           0.5337395711177557, -0.16923551568441816`}}}]}, 
         "Charting`Private`Tag#3"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.6490127657910356, 
           0.5458199621394302}, {-0.5953903913414103, 0}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.857359, 0.131106, 0.132128]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.513417, 0.72992, 0.440682]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.471412, 0.108766, 0.527016]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
      TemplateBox[{"\"Re\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      TemplateBox[{"\"Im\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[0.002]],
  DisplayFunction->Identity,
  Epilog->{{
     RGBColor[0.35, 0.35, 1.], 
     Dashing[{Small, Small}], 
     Thickness[0.004], {
      LineBox[{{-0.76, 0.5811}, {0.66, 0.5811}}], 
      LineBox[{{0.5, -0.66}, {0.5, 0.66}}]}}, 
    InsetBox[
     FormBox[
      StyleBox[
       TemplateBox[{"\"0.5811\"", 
         StyleBox["\" i\"", Italic, StripOnInput -> False]}, "RowDefault"], 
       20, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {0.215, 0.631}], 
    InsetBox[
     FormBox[
      StyleBox[
       TagBox[
        FractionBox["1", "2"], HoldForm], 24, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {0.585, 0.125}]},
  Frame->False,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{20, 60}, {20, 40}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-0.85, 0.7}, {-0.75, 0.75}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Prolog->{
    RGBColor[1, 0.5, 0], 
    Thickness[0.011], 
    LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
     "]]},
  Ticks->{{{-0.3, 
      FormBox[
       RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
      FormBox["0.3`", TraditionalForm]}}, {{-0.5, 
      FormBox[
       RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}}},
  TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]]], "Output",
 CellChangeTimes->{4.001024994219141*^9, 4.0011627718211174`*^9, 
  4.0016132165632095`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"2da5f1bb-5e9b-2249-aec7-749c4922e39a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/r\:2076", "Section",ExpressionUUID->"0ac794a6-6053-224e-894f-edf2c5ed364e"],

Cell["\<\
Turning points x1r6, x2r6 (inner) and x3r6 (outer), with x\:1d62 = sqrt(y\
\:1d62/\[Kappa]) and y\:1d62 the roots of y\.b3 - y\.b2 + \[Kappa]\:2074 = 0, \
ordered y\:2081 < 0 < y\:2082 < y\:2083 on the real axis. Three actions on \
the right half: the barrier Tbar6 (a T), \[CapitalPhi]12r6 = \[CapitalPhi]\
\:2081\:2082, and the well \[CapitalPhi]well6 = \[CapitalPhi]\:2080\:2082, \
which is \[CapitalPhi]12r6 minus a piece involving incomplete integrals \
because the origin is a pole, not a branch point. The left half follows by \
reflection, with the barrier picking up -/+ 2 i \[CapitalPhi]12r6.\
\>", "Text",
 CellChangeTimes->{{4.001025004506855*^9, 4.001025007722185*^9}, {
  4.0011627108148804`*^9, 
  4.001162722969244*^9}},ExpressionUUID->"975207c8-6149-7d48-8c49-\
ad227ee88f51"],

Cell["\<\
kc2 = 2/Sqrt[27];                                  (* \[Kappa]c^2 *)
\[CurlyPhi]6[k_] := 2/3 ArcSin[k^2/kc2];               (* ArcSin form: no cut \
along arg \[Kappa] = -\[Pi]/4 *)
(* y_i = (\[Kappa] x_i)^2 are the roots of y^3 - y^2 + \[Kappa]^4 = 0; the \
actions are written in them *)
y1r6[k_] := (1 + 2 Cos[\[CurlyPhi]6[k] + 2 Pi/3])/3;    (* negative *)
y2r6[k_] := (1 + 2 Cos[\[CurlyPhi]6[k] - 2 Pi/3])/3;
y3r6[k_] := (1 + 2 Cos[\[CurlyPhi]6[k]])/3;

(* turning points; the other three roots are -x1r6, -x2r6, -x3r6 *)
x1r6[k_] := Sqrt[y1r6[k]]/k;   (* imaginary on the real axis *)
x2r6[k_] := Sqrt[y2r6[k]]/k;   (* inner turning point *)
x3r6[k_] := Sqrt[y3r6[k]]/k;   (* outer turning point *)

(* elliptic parameters shared by the three actions:  d = y3 - y1,  m = (y3 - \
y2)/(y3 - y1) *)
Tbar6[k_] := With[{a = y1r6[k], b = y2r6[k], c = y3r6[k]},
   With[{d = c - a, m = (c - b)/(c - a)},
    ((2 - 3 a) EllipticK[m] - 3 d EllipticE[m])/(2 Sqrt[d])]];

\[CapitalPhi]12r6[k_] := With[{a = y1r6[k], b = y2r6[k], c = y3r6[k]},
   With[{d = c - a, m = (c - b)/(c - a)},
    ((3 c - 2) EllipticK[1 - m] - 3 d EllipticE[1 - m])/(2 Sqrt[d])]];

\[CapitalPhi]well6[k_] := With[{a = y1r6[k], b = y2r6[k], c = y3r6[k]},
   With[{d = c - a, m = (c - b)/(c - a), \[Psi] = ArcSin[Sqrt[-a/(b - a)]]},
    \[CapitalPhi]12r6[k] - ((3 c - 2) EllipticF[\[Psi], 1 - m] - 3 d \
EllipticE[\[Psi], 1 - m])/(2 Sqrt[d])]];\
\>", "Input",
 CellLabel->
  "In[252]:=",ExpressionUUID->"4f645e45-2efe-2e4a-a483-795d92409804"],

Cell["\<\
(* Left half plane: lower left uses Conjugate[f[-Conjugate[k]]], upper left \
uses f[-k].
   The barrier picks up -/+ 2 I times the 1-2 action there. *)
mirror[k_] := -Conjugate[k];
left[f_, k_] := If[Im[k] < 0, Conjugate[f[mirror[k]]], f[-k]];
side[k_] := If[Im[k] < 0, -1, 1];

T02r6[k_] := I If[Re[k] >= 0, \[CapitalPhi]well6[k], left[\[CapitalPhi]well6, \
k]];
T12r6[k_] := I If[Re[k] >= 0, \[CapitalPhi]12r6[k], left[\[CapitalPhi]12r6, \
k]];
T23r6[k_] := If[Re[k] >= 0, Tbar6[k], left[Tbar6, k] + 2 I side[k] left[\
\[CapitalPhi]12r6, k]];

T03r6[k_] := T02r6[k] + T23r6[k];
T01r6[k_] := T02r6[k] - T12r6[k];
T13r6[k_] := T12r6[k] + T23r6[k];\
\>", "Input",
 CellLabel->
  "In[270]:=",ExpressionUUID->"c8120bc4-0625-874d-bac9-0e1e0452d81d"],

Cell[CellGroupData[{

Cell["\<\
kc6 = (4/27)^(1/4);
xmin = -0.90; xmax = 0.78; ymax = 0.85; gap = 0.002;

(* Re T12 = 0 also holds on the axes for |\[Kappa]| < \[Kappa]c *)
T12axes6 = Graphics[{Mag, thick, CapForm[\"Butt\"],
    Line[{{-kc6, 0}, {kc6, 0}}],     (* real axis *)
    Line[{{0, -kc6}, {0, kc6}}]}];   (* imaginary axis *)

(* each curve is drawn quadrant by quadrant, staying off the axes *)
quads = {{{gap, xmax}, {-ymax, -gap}}, {{gap, xmax}, {gap, ymax}},
         {{xmin, -gap}, {-ymax, -gap}}, {{xmin, -gap}, {gap, ymax}}};
full[f_, sty_] := Table[zeroCurve[f, q[[1]], q[[2]], sty, PlotPoints -> 35, \
MaxRecursion -> 3], {q, quads}];

plotr6 = Show[T12axes6,
  full[T12r6, Directive[Mag, thick]],
  full[T03r6, Directive[Black, thick]],
  full[T23r6, Directive[blue, thick]],
  full[T13r6, Directive[Cy, thick]],
  zeroPoints[{r6L2, r6L8, r6L20}],
  Sequence @@ axesStyle,
  Ticks -> {{-0.5, 0.5}, {-0.5, 0.5}},
  PlotRange -> {{xmin, xmax}, {-ymax, ymax}},
  Epilog -> {
    guide[{{kc6, -0.75}, {kc6, 0.75}}, {{-0.75, kc6}, {0.75, kc6}}],
    blueText[TraditionalForm[HoldForm[(4/27)^(1/4)]], 24, {0.72, 0.14}],
    blueText[iLabel[TraditionalForm[HoldForm[(4/27)^(1/4)]]], 24, {-0.27, kc6 \
+ 0.13}]}]\
\>", "Input",
 CellLabel->
  "In[282]:=",ExpressionUUID->"07e5f60a-49cb-6b4a-839f-eea44fc7fe43"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.95, 0., 0.95], Thickness[0.01], CapForm["Butt"], 
    LineBox[NCache[{{-2^Rational[1, 2] 3^Rational[-3, 4], 0}, {
       2^Rational[1, 2] 3^Rational[-3, 4], 0}}, {{-0.6204032394013997, 0}, {
       0.6204032394013997, 0}}]], 
    LineBox[NCache[{{0, -2^Rational[1, 2] 3^Rational[-3, 4]}, {
       0, 2^Rational[1, 2] 3^Rational[-3, 4]}}, {{0, -0.6204032394013997}, {
       0, 0.6204032394013997}}]]}, {GraphicsComplexBox[CompressedData["
1:eJxtnWWYFMf3cHF3d4cED+4U7hAghGBJcE9wd5cQCBrcXYK7FIuzLOvGuu/i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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegTnUYwPFzzStE9sol2ZJklJE9k71XuUVZ94rslZWdkahUKA3K1iYt
7VLRHhRtSSV7fZ4/Pr7P+d1zr/Oe83tP2fTMzhkpSZJs9M+pnEmyMFeS3Mss
eqQmyWydwz0sZQl5rNfUa5lonqkzyGKuodcwwTxdp5Firq5XM958lVajKpWp
wnDrz3LSNTRzXJ4KjLNWSStyPeW4kmHWn+GE85s6TqMMY61doWW5jsspzVDr
6znu/CaOu5hL6g06QhtpKW2tJbSh9tWndR2dKea4vmZqAy2urbSo1tM++qQ+
RScKxzVoRly7FtGWWkjram99QjuSm4KO62gvfVzXMt58GbXMw7W2FtC7yR/P
wHFPXaOPMc58aTwD8zCtqfl0Knmp4biHrtLVjDVfEs/GPFTHaB7NHevmVM3F
EPOj/O/+JZrNWnZGm3NqjjjPnEWzMtj8CMecf4Hz5gvcRYqfJ6SaT3OG21nJ
v3Eu/c3LnHM/i+ntuHXcb9py1vE57uBh/vM7ja0fjz3BKE7FfqKu9WNx7Qzi
If5xfiPrR2NmZPyN+P+pY/2I/s1AHuSo8xvGfuFw7GGGmKvrX7TgT6rR3foK
fYAO/E4VBsee1z9ozm9Uplt8Tl1Oe36hYnw265X0V5rxMxXoan2Z3hT3nkOU
p0t8R/U+xph/0nJxb+M7oweZYv4xviOxp+Pe6hJGm/drmbhH8f3RA0w2/6Bp
safj3aCL4jmav9XS3GYeyPfm78jB13wTP2Nh3Ev37xyfm7/gTr7iS7Kzl33c
ygKOOPcse8yfMILP+DT2Hh/wIQOYx2HnnqFffH7X0jOuU3tpS21BGz5y/DHp
zI9n53caWH/H/C6ZvM971La+W9/mFubGM3Z+feuvm98gg7d4k1rWd+lr3Myc
eNbOr2d9h3lnfD5zeryXzK/SlFcoRcd4z+ps2vESJeIzWi+pL9OEFykee8v6
TJ3FjTxP0bhW68X0BRrzHEVib1mfrjNoE/stvktaOPZSvFN0GqPM27RgfA5z
Id3OJPNWLRDXZ56iUxlp3qz56R/vK93CRPMmzRfXZ54U+ymevXmD5qVfvK90
IxPi3aF9WGHuq91iP5i7x/3XeczntPvaXLtavwjKgtGs
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnWWYFEfXQHF3dychQCC4c3H3GAQIBFs0uLtLCAQJrsHd3WFxWGeNdcc1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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1He8jnUcx+FHk3bZyaZBEaFIyQghQmbDTqkcVMpIywhlZhSZlYQcq0la
tPfee++9x/X54/L+3j+P1znPfX9v1QcWdRteolAoFPtjTqlCYS5DKGY9d3JZ
yULhPr1UL+dB83itz0rz6Qw0T9DH9HEuYSc78m+cD9DuuoJu9Hc9Xh/RR7mY
h3mIcc77aVddzmmc7Xqsbs/P5yIeYBtjnJ+l9+oovUdHamc9Q2frmdpFl3Eq
fV1fq320k47QDtpLZ2lv7ahLOYWerqdoD22vRdpWu+vM3ANtp0s4Od/R9SSd
TBtaM5gWnMRN/r6VtqSe+QQ9kdnm5no8gziW47jReTNtylHmxtqEWeZGekye
AfU5moXOG2oDqpuH6fmMy33TsbpdD9EBWkm35p5QLz+DI811U6aY7+dg+ruu
mJ1gMnVcH0Fd82F6OJPyPKhAP9fl81yYyKGua1PHXFNrZceyX9zl7G6Gs4XN
jHbeVWvozfk+2YnsmG7UTVzIBoqzS867aDVdTFU6Z2eyz7qeC1jHWkZlJ7SK
bmZT7lV+D+2oM7STVtZFuWd0yHfJbmglHaYVtZ1er+1zr/KcqUBb19dkN7S8
nqdlsxd6XXZEy+U5U4ZWrq/Ofmjp7H92nP05gAXOD9IDc+/N++p+zDTvo3tn
59mTksx3vpeWyvMx7657MMO8m+6ad4X/XBd0nu6iJahmPje/M2OyB7qNrZRz
3VfL6pp8R/7ln+wCf/F3vgt3UIY+Pl9aV3MVf/JH9oLf+J0ruT3fkd75nrqK
K/iVX6jNT/zMBEb63K16W35fbmElI/LO6Y8sNP+gLSgyL9cVDGUZS7N7eRf1
exaYv8v7mR3L/ukSzmExi7JLzpvrt2w0b8ges4VmzqbnfdZvmG/+Wpvmu+fd
1q8Ywhc0YVree/2SeebPtXHuibmRfsZgPqEhU/P+66fcYP5YG+Re5f8C/YhB
9HL9nr6fz/EhH1CLd3g3u8vbvEVPn39NX2cub/IGNXmFV7O7vMxL9PD5J/RJ
5vA0T1E5zyLPhqnmZ3mGKnlWzlYxzfw8z1E1z97ZaqabX+QFauS+OxvK6OyT
rmUN6/gfcHjX/g==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnXVYVNvXgLFbsbs7r53X7i7sbsUu7MLuxAK7sAsVc0koKIKAdEmXXDuu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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcwPEXZaSolJSs9hTaGZGRkb3Juva6186KG7JXy4iyKSKJyK6Q
LZtIVskIoRQln98fn/s95zzvfd/3Puc8N19SSrXkNIlEYqkfIzMlEn0omjGR
+FH3c5QjTLP2m87UX3WGntBKeoWrfMZ6itHXtZd1A3P5j3+pzDX+Zx4bKU6q
15fQTXxOGvMEX7GItDSw/o5u1i0xZhtbedd6Q02ni7mBRubv6Q+6PV7DTnbw
vvXGeqMuIT1NzD/QXbo7fpe97GGM9STNoF+TkabmY3Wf7o/35EDcO8ZZb6aZ
dCk30dx8vB6Mz6EKN5u31DnaQjPrGL1FW+k0ba1ZdBm30jbutbbRrDpWb9N2
Ol3b6+26nDtIiT3QZM2m4/RO7aAztKNm1xXkoHPsjXbSu3S83q1ddKZ21Xt0
JbnoFnum3+i9mpO3yE2euF/W82leqho/oA/yrfH9eh/9eIiH435Zf1QfoZrx
E/ok3xk/ro/Rn/w8FffFekEtQHXjZ/RZ1hg/rYUYwHM8H/fF+ov6AjWMP+FT
ZrHL2m62s5MdvM0vbIuzxHGOMd3rR+soKhq/pIWZb/wTrzDQvKQe4guKmheh
Zjwn8YywwPhnSjHIvLQe5ktKmBenVrxfvBcLjY9QhsHmr+pRFlHavBS143pc
i2fI+BhlGWJeTo+zmHLmZVnNKsrzhvUP42+OZz3G8ezH884E6921Quw3r9HD
fKKe1FPxGs5wmo+s99SKsd9Uopf5x/q7no3f5TznmGS9d/yfiP2mCm+aT9Y/
9EK8J5e4yBTrfbRq7HecF/qaT9U/43OoQ404kzpfU7W6TtKacfZi7+NMaS1d
S53Y99izODtaWydrXR0YZ0YHaT1dx+sMMV+gg7W+TtEGOjTOlw7Thvo9jRkR
e6zDtZFO1SY6UmfHudIkXU9zRpsvjO+nzbRpvDctaMkK6621FXWN22n7+H7G
bbVNfAeSSWGl9Y7agXrGXbRrfD/jztopvhvd4kzE+bDeI/af+sa9Y2/i7Bj3
in2Ov4m/zC+zhH/4m/Jxxl07zAY2cpbznKOC6wf0IJvYHPvNRS7EOYtnSg+x
ha1cis+KfY777/ocThqf5hSzzffqPvbEeeMM1wGRvQBM
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnXVcVFv7t0GxCxW7FTuOgX102Z3Y3YVd2K2YxwQLRbE7UQl1SSgognTn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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegTnUcB+BzIy5Z2ZubhqwQ2St7NVTIdq3Ma68GRWW0lfbeQ4UKTSqU
smdGMpK9t6jn+8dzP9/f55773vec8zsnLT2j3ZCUJElm+bE8a5J0Tk2SmxiW
LUmGM4ShZHDI74vJ4nRyzADZnz36IrIod+vvkf34W19IFqajvqAsQH6etH6K
VjzB41ytX+Fvupjr8AxPU0L/nJxJa55lBtfoVzq+q7kuL/A8JfUvy1dow0u8
yLX6VY7vZq7Ha7xKKf2b8i3a8gavc51+teO7m+tzg/Vh67fNV/EuR60b64/I
d6wr0ZMeVNYf079nLsMHnLBuoj8u34/PpBfpVNGf1H8Y14KPOW3dVH9KfhSf
SR96U1V/Rv9JXAs+5Zx1M/1ZOSs+k3705Ub9ef1ncS3i/OJeUU1/Qf+5ubN5
jrxo3dz8r5xtfYd5gOxPdfMl/VxzF/OXMqGF+T/9F+Y7zYPkwNhP5hT5FV3N
82UmWpovk/O4K/aaHEwNc2a5gG7mb2SW2Cvmy+XXtI99KTOoac4qv6W7uQc/
mBdyC9/zHX/6bmsYZm7AjyziH91iuYRb+Zmf2K5fy3BzQ35hKXt1v8nfuY1l
/Mpf+nWMMDdiBcvZp1st13A7q1jJDv16RppvZh1r2a+r6BwqUcN6hBzFSEZT
lg2OGeV3jdnAekrr/5CbaccmNnK9fqPjR5ubsJUtpOm3x/eO+xvXh22U029y
/BhzU3bGd409H8+03BP3l93sonz8X8ePNTeL6xPXNPa8/oA8GPc3ziuuBRX0
mx0/ztycWtap8hBlOUJ2WuuzycOx17mX8dTWXyGPxrlxnJy00eeQx2Kvcz/3
UUefS56Ic+MUeWirzy1PUo0JPEBd/ZXydJwbZ8kXe0mfV56hOg8ykXrxTpPn
4tyoyEPUj/edPE/PeJZkodhj5oLyAh3Mk+Wk2JPxrpQXSY9nSRaNPWYuIi/R
0fyIfDj2pLmYTGSveJYoEXss3tEyJd7HTDE/GnvSXFJmkr3jWaJ07BVZSmaO
9zrTzFNjT5rTZBbZh75xP8hOe31qPHfsdC+3MF3Xghxxf+Le63LLPHTQ55I5
2aXfymO6luSN681B3SBZSzdQ1paDZU05Vo5jDPnY7dht/A+4S9o4
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXV0FMnXQHH3RRZd3B0CLFY4LO4uwd1dd2FxyeLu7u5WkEWChRhxnxnc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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwV03egjWUcwPFzVVaJ9lQkSkOiqKzI3l1S2a4t7s1I9iZFyi4z2WRnj6yG
kRGFEoWsBkUi8/P74+P7e55z7jnved9HzpS05NSkRCKx2z/ZMiUSt3AoYyJx
m95KFSpRmY32J+lkPqWEdWluNmdlu7m+NtMdDDYPYiQjaGKvkzbVLFqRCpRn
LV+whg1e/5/iLLFezOfxndbf6iSdqJ8wjgmMp5j9l7jRfBP1qEtje+9xwfyu
bmMdV63X6xrWciWuIb6DVVy2Xq3LWckl6xW6lY+5aD1GB9DR/DYXzEWDuYiW
YpF5IVvZEtdtb4yO5SOWxefpC7pA5zOPidbltCyvm5dyng7Wb5GZTLxmr7a+
Gr9TRzOKJdbDNUW3MDrua3yn9qeduT3/mZ+niPk5Lclc85y4t+YyWppa5sWc
o611I82oA+O+xnXEdcazsr9ff2YqUzgZv49ZzGZmvO59n+l+baD99ADDzPno
a+6hfXQUDXnSurem6Zv8ay4c128upGcZz+Y4G3Ee9BVNrxn41XyDXh+/lcd4
nMP2u2svfUKHkpee1t20hz4aZ1nzaDftp931Ef2Q3HS17qpd9OE49/qQdtK+
2llz6QfkjDNj3UU7ag4drg9oB+0Tz1kf1CFkj+dl3Vnb6f06TO+Ne6G9ta3e
p+/TwDxdf9Rp+pPO0H16j95NYc7GfeRMnAXOsdd7/tY9+o+WoqY5nV7HL+Yz
PEuhuF/xvvgbUq3TdFPcF/0mfq/eqW20l6bqXfoONcy14vyyyLwvrjWum2fi
O7SgnuYgbaxb6x1aX4fQip7Wb+jt2p8Bcc3x/Flof48u0L1aQAvq03qK1vG3
tDR/HfdPv9LB+gMt4vutv9c/9RR/UZJkewlNolV8Rrxmbz4vU8N6bnyOztNd
8TnsJr91AX1Kf6e5uRnNzRv1SzYwyPoP3RXvi7/V79jJi9bVdQ51OWx9JJ4R
h+LMU4JqXrvMFZpaN+Fk/B+kKsnWVXQ2J5hF5fgN9ivpTI7HGaIi1e1XiDPG
sThjlKea/XKalNn/fz0a12pviq7UVaymKmXtrdDl7GQHv9lL0cZcMl+kjrk4
ZczLdCnrWUedeGbxvChmPVa362Tdpgc5EPcy7hX5OEIjew2pbR7I+TiP8Xzj
Xsczt66nV8kfz4hN8az9rs1xruN+2DsR18wxjsaZinPLNR08DTI=
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnXV8VMf3sHEp7i3u7g4tPbi7FgoUKVC8uBR3K+7uhWDB3SEkBOIC8ewG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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwV1HegVmMcwPFz06au5iWNWxraWlLJDRVCKUk7MhoaqBSiSYkysktCZghN
2uNGae89SJtUVLR8fn987vd5nvOc+573Ped9S3bu3aJXSpIkY/2ZniNJPs2Z
JON5n0yW8Jf1rFonV5JcojPMu2ox8lnLTwHmmBfWQhSkuHkV7aYlyDBe5dy5
xqs1XbvzKKWo6/jVWpIy1DMvrTPtTdHrzbPon+bb9SEepgfzrF2nNe0popX0
Kq2sOXUqteN/cMzeInGc4/H+WGFttq7UY/EaFOU/HqELFx2r7ZzE+KjxFt1K
Z6bF+6KmcQ17rtCKeqV+z3csphbj+MPebfpgvF/7SpHK5bxr7bDjm/RG7o/r
N59DDeNq9lSnAmnm3zKFhSziPY7Yu1kfIN2+C+Z5NC/vWDtkvlE70JEDzLb2
hr7JTbzNWyy3/qP+opc5/1IKm3eK92btE702rtV6Na3KAg46Vl1P6dh4Dd2g
7WjPubhnzjmv+1lvrQ1t2c9r7LO+V3/X1+Nz41V+M1+n99E6jjOGvdb36K/6
Stwnlhm/rKOpT6u4H/GeGGn8Ig14iVH8bP0FHcEN3BufsbV98boMZ7f5bt2j
z8fnzTB2ma/Ve2gZ18EQdljfpTt1qP6kZ+MZYKf5dh2s/+igeK50jTanRTyH
5pP0GQaSwXM8yzd8xdcU4gwF+TeeC+f9wFPGT1OJC1ThPJXjWYvngQFssXe1
3s3fxifpb7xZV2lTmvExH1EhPlP3sKIWIJdxbpbG65pnaj99knqs5E7uImv8
nlAifivYZO8K6024I67f/EO9Ju6D4+U1PzniO80Sx2eZL9Y+2pe68ZxyG7eT
xb4UTthTTDfqcuuNuZWJfBDPr2PltHx8B+M1NZ/OZAaLnHdQn2CD8TJtFNdC
diaTjdOkxmfHqbifcX/iOnnM+HHmM4/11s5Qy2ud1rLW0uI3I34/4rtqXk6z
kZ2F9ky3tkB7aW/qxPPKLTQkse+iHrenqPE6XRrPGzfHM2I+QavGbytl4jeX
PNbKxndbp8U1xndd1+gOXas99Uu+4DM+Jzcn4r5zknOc5X9wUtuP
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxt3XVYVVn/sHFbbDFGGQOxxhZr7Mbu7u4ObMfArhFBFBVF7G5BUPQrIUh3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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwV1Hecz3UcwPHvOTlEmsoKSYlKhQplNoiWpEQZISESoWSWFUWIwx13lDIq
OxRlhygrGlZlNFRkl/F8//H0en8+933c7/v7fj+nZMtODTqmJEnS3T+lcifJ
MIpSjbsZzItMSUuSpbqEX8w5NZUM80ndrHMYZJ6tp/UC2vE879j7XvfrDj2g
PbQ7X/IF85hv/+uYNbem0ZmX2Gdvu/6qBzUXmea7tDTX8hZz47P4z7xDR3Kd
+aBO1xnM5BXeszdfF7CRDTHb28oWLrT+VIdoHv4kL7/xB7/TntGu2aW72RnX
We+Ja/RVXc4yfuJHyjCCRX5eQ/PzJl3oGr/X/g/xOXpI8zHRPIrrzcN5m4XW
1fX9uJ4b4lmz2FxTt2kbLUDOPElysV7EYY7wF//wNx141/U/xztmL4esX9Oe
TDWviOfB5+Zv9DNdrJP0lH4X54SJcVa0VnxfLadlGcko7qE2z3FpnBX3dple
wnFO8C/HOMoLjPV79sUZijMQ927dW3vxgfl+rUNJ7uNesuyP4cb4bvGe4qxZ
19WPqBfvxXpSnEN9IM4EN3MTY+Ld2a+vH/MQK62zdIU+GM+eWygf98gq+w/r
JzzKGutsXa2PxHPkNm4lna/sN9BZzOZxGnENDXmMbNekU8FcjCd5gg/t9dFp
uiruLd6l+QrN5Zlerh0ZZ6+iXs1TNKYt2+031XU6Wddqkzin+r/ujL9HppjX
69PxrONzGW9dSYvTjGeYbq+vztA18Z3jfJmv1DT3U1A7scveHXp73BsbrLfF
+YkzFeeLytwZn0MJWtCcma7tF+9P18bz4wCHrTfpZr7lKnbbO6N74rwy1LxR
W8YzY7J5AovMR3RhnDvtpi+zN/4eqGKeQAateDbOg/3+8Z51fTxDtrIlPt/e
UWbxuvUbca7NZ+NMayE9qef0lJ6I/69IPKPTWtj+GU2xPhvvIn5mL4f1OXMR
cwqp1jl0IAOYyxxas8l1mVqV80OX49E=
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxl3XVcVFu/gHG7ERUTFbsVPXqwddmB6LHjGCh2dx+7sTGOGNgBeuwAaymi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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
          LineBox[CompressedData["
1:eJwV1HegzWUcwOFDGZVQKqXsEiVRIZFISEmRhhFCachemVmV7OyZTUQaZFX2
lnuvS2VE2TsjK+v5/vH4vN/3PTj3d95z8zZsXqNZmkQi0dgfQzMkEgUyJhL7
dBI1rTNyEwvN+5nMa+abuYVF5gNM4XVzJm5lsfkgU3nD/JcO1cx8xjCGk4VN
HHK+WA/rEt2to3UMnzOWs4y3P06rUJ5naUkLVjlL5qh1kg7jCCfNR7WRNmQm
XzODX/iZB2lPB0pQnGn+zpv6B3/yO3exndXOsmuK/qBb9Eddox9rRwrGz2h+
QUfoUl3Grxw3L9dj2lin6wkKWXdiiXVJ7R/v07qW7uRudnBPPNN4TuwiBy+S
6rUVdK220nW6jWPWW3UkD1mf1Fn6DbN5J56JvSe1FL3pFc/G3r/MpLZ5j47X
e+nDV/wXtT9Bq/IcFbmP1qx3llO/ZHA8R/MQfZjOdKE0TzHLWR39m1zx/5E7
7iR5+Yc87I3PxWvn6U/MZ4O5qxbmEarxEqPsr9RTukJPaxN9N35+6zMUse4W
98G6jA6I52JdVw+Qj/3kjzvKEQ5yf9zduB9eu0AXsZCN5k/0UYryCi8z2v5q
Paur4tnp+/oec6zPUcy6Oz0oy9N8a/8t3UwSv5GV5LhPzs4zl3rx7HSiPsAX
TOIcE+L7q9WpQSU22WsT/57u4Lj1dh3DhfjszRf1Q/2AufFe4r1yyf4afSzu
W9w1vuP7qLOmsdaB+gzLrD/Vpfp/fG+ob76N21luvhzfIxrEZ60jNBt9GRmf
JXeQwhXn6+NZx2cfdyJ+D+lU+jGN80y0P11fpTLP04628Tyd7YrvnvVOHcs1
TpkTXLVOG3eGNIwz36BnuJFmfMQ8++n0cdLHfTQ3j7upGfQJerLCXE4HscD6
bU1lK1u4k22sdHYdC1jZcw==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXV0VMcXgKE4xbW4FGjR4oRCGdxbirtToLg7xd3dCS4BihUtMAQLIUiM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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1XfATlUcB/D7qnhfq6EIUWghJRGyMpKRFKIi4zWTrIhoKCsqo7239l60
99577z0UDSSlz/ePj+/v/O49zz3POfd5NSif1G9iSVEUK/wzu7QoprO8rChO
lNM4UN2ZThxMd2aw2rXD5OH0ZbFxmSyllboHizNHbqhUFBsZoO5PB/2OtOME
4/ZyvesD5REMoJ/+6Hy+/IuqTOXePJe+/EkVpnAPdd1fRz7BXurKskSWyaby
ANoy2biVrC1nMZFlxpPkBNqoj5eTZWsOolv2hF/0+8hDOYRFxpVkRVqqu7Mo
c+Td3MWo3C9Hyj7yD0p5jMepp78TO6q7sUBdS37MftQxXiLvZJ19+jl7Iv+m
f/Yqa9Erl73l71kTx3EHtfVrykdprG7CZnUhx+f757vTlS5M5yf9nrIXPVho
3FsukFvJFvJMWqo/kvvSQN1cdmUHPmQfauW7cXvOzJp/zB7I22QvRrjWU66l
Ig/zCEt5iAf5nh94n2bsYs7e8oPskfq9nDk7q5vKLmzPuzShpv4t8lY6czM3
ZZ36jeU7tFC/LffMXPUN8sb8BljB9WynX4O31G9Sg9d5g3O4Lvvvu30rv+Na
rmFbc/aQr2Wv1K/K3dlGfZW8mk5cyRVsrb+bfIXm6pflrlRXXy47Zi28RCPq
6zeUL9KB53IemZPP4QX18zk7/uU/js07knedCay17m/01sjL5Nk8yzNZf87S
PU9n76mmvkReSru8C8bts/9sqa4vn+JrvmKe3jw5V86X8+VcOUeewemsyVxW
soqzqKp/kbyYtizM71jWY4v8buSTfMkXnJLPkyfL0zg1n208S86Rs+VvmZtz
Vj+QM6CK+kI5jgr8wybGZp9cGyPHZ669+VT9GRdwPpX168phcjhDaWN8Up4v
Z2YtWVvWxa+UMDrnTEPXG3G/+j4KNrLZswbrH804xnKe/qicX37/OUs5Ui7n
XEaw1H3lcijDWWI8LM9175C8p8bHyKMYnHPOM+Rq1wdl342PlBtYn/syZhAD
jcfIZXL//L3Oe5x3m03mr8veyWb5feY5DKGafuvMyb7kPc4+68+Q0+RMOSX/
HzCVT4w/53+QBcsc
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXV4VMfXgHF3KVYIUGhxlyDl4E5bHIo7xd0p7u7uHqC4a0hwQpS47i4U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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegjWUABvBDy81qqJDkqswSKSMVKilERiJZNyLjKhTJzMiMyl4ZJVd7
77333nvvvXe/54/ffZ73Peee853vfd+vuGRMj9JyhUKhzJ/yFQqFYZQVFQrD
5RnM0mczg5lcwEo+8tp2rKaScUXq6ZPlFE6jP1XNbU8nvTMncCJd6Gd+mpzO
AAYyiB3Md5Nnyq5yhDwpnym/oT8DWMNI9uJbBjKItVT2/vrydpro1eU/1GCo
8YXMYZTxObKBnEEp24zHyNEs0M+Sc+V85rGKj83tyDqqGlehoT5VdpODZQmX
6etZqJ+deyqHUVP/ju+5gzupY35fGunHyt7yYNk0915vnHueNZB3cxe7sBM9
zPekO2ONe8nB8gdKOJ0Neb/5A+U9NNMP4V/9P8axyHgxF7GaT8xVYCPL2dXc
QfLerAn35RopNt9EdpDH0ZxDmWWuafZA1pUH9PvzORSxifEMz3qzt/4jP/Ew
j7CSh3iQT/mMy9nMbv6nmXyU7jxGc+rmt8lTqMUTHMZ+uS75OPX1LfIKdtdb
yCfzPv1p2Yr99ZbyKRroW+WVVNP34Fn9GfbhBV5kFc/zXK6Pht63TZaxp95a
vkQL/RXZhgP0w+XLNNKvlldlb+tHyFcZkc5R+rnySNkza8/rtKOe+bbyNfpw
HddS3XwN3tbfyt7Vf5a/ZP+zxHgta3Lecz/YmWtYwZu8QW1G5rs5Wp8g22d/
yWpZF9kr+zf7Uj9GbslZk1/wORW5Pr+Bll5rRR29kP0v28p2+Z1MpIO5Ibnf
WSt5suyYfZm9lvXIeZZf8SWVuYnzaJ37ShvKUWxuVK6LTnlPnklyPvP4ld+Y
yMVemyDXyblZO27jRm6gpvnj5als1fvKKtzKdMaaG8d4yuf851mSZwsrWM4t
2TuyNu/r71Gk/509Qak+mvOZlGenuUu5hL+yP5lGl1wv/XI+WZLrkkPlMjlV
LpVT5OaccdlX9snzIOc9Z0UOyefLyfmOfK/cJBfJ3rn3NGah8Z/8kTPFJDqz
0WsL5Hq5Ic8/fjeuyzu8S62cc27OOuYeZg9lP7HMXNfsPX2p/JAP+JpK/A8a
pMiX
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxtnXVYVNv3uO0usBFbr9h97e5ur31N7O5ur92N3WIXFrAQEAUU6Y6ZoRQM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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcB/Dnys5eZbt2tswKlyg7de0V2fNe2SvSsqJSRjsNq0JRFKJo
GqE9aS+zQUb0+f3xud/f+d3znvc8z3OeN3VAZnpGSpIkS/yZmTNJKudKkk6y
qCxGivoHEsoal6MjHcitN5QhfMH19NS/QfaQmWQw2PhsjiR5XM7gNs6Qi8ZM
M6eRPGJOZ3m7cRf5Ez/SyLghDUg37iPvkOc4z9Ms5zhfkYX65tSLa4n9kEdv
BMP5ktb01r9J9pI3yjFyWKxrH0/IWbGX2DuXcjXTzblKHjXnHtmNZnppNOdn
46ayCddwM325W/8C+XiGk5zg61g31qQxXY1HMZKneJK7uJP/yEuTuIexvjxm
H7Nldy7Tu5zi/GJ8Canq8nGdcY3k16tNLTIowJ/8xWhuNWccYzkY99T6/dW3
0I8eer/xK9cat6AChYzTZUFZlzqxFoX5m0wm+f8YOV5OZAIfxX3wHQPVgxhA
T70/+J2stNSrSFF1Z1lE1pTnfW6qvDKuPc5TnFn5bDwDPo5rM2dufDerWMk/
fBPn1fzraEUv43GMjfvsMyeZo57ICp6jpHklWKMuTu6433I1hdTz5TwuUoK0
OO/6zeQC7o33yLikfJ56vEjpOF/6peQLNOc+FpKin4V16rXs42U2xHvDS6zn
k3iG9ny/nMwrbORDNvNanF028SqfxnMx/wE5hS28zn7qs42y5PHdZeRWWvAg
i+JsxW+BfIMGbKd8nE/91DgbZONNKpIvzoncEWdCvVg+FM9XnY2d6rfIzhGO
0pvB/jeUIUzms3h+9r1ETuVtdnGAhrxDZfKbW0lWki1lKVma8eqqnKIK71JE
/4I1T7HUuA+t9drQlm+ND/E+H1BQrwBXqN+jFTPjLMlqnOZf9rA7zoN1T1M1
PkOV+E3Q/47DtKEty+L6/a+63EsZdQ55jPbqdvH7FL8pxl1kDTmB/syKd1T2
Y5R6NMMZyQim8Hnsyz4eljljbWqqu8pu1KI2dThjXvV4H+Oa5EBZI/Ygu8v2
sm68ezyqfoRBsS7f04GOPMb/tmrC2A==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXVYlM3XgC3sQGzF1ld87W7H7u5+7e7u7u7CwFZUFMUGBgFBRJHu2l1C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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcB/BHWdeo7ApJUsqIFEJKyo7MIsQlDbrXKJkptPfWHrT30N57
70F7T4rIaOnz/eNzv7/ze573nuec87xv09LywWUViqJY7E9J1aLoy6YqRfGV
7MGBzGQW/dirpCj6y73lQbInf7p/Je3UJ+nvKRukz3rG0k1/f/bjHeMy2Zku
dKATHTnYtYGcoh4gx1CNnY0PkfvIxuzAKuO/zNtEfZm6esbMZhB/u/a1/IZe
9M//Z73+Kt7V+03Okf/kfrbNGpnvvvbycmqEcU2uUC/O/T73rexNqX4fOZff
9d+T72cvmMe/bMcSambv2J6tfK6hXEpz9S6UqsczLnufPaY7PTiAD/TLZVf2
ZQLjGZy5s57M5xlukjezmf+yHk6mAwuyvxQ+10jekmehI43ZOvsrb2VX9e1y
R+qrm8jb6MQdNGUb/Z3knbRQ78Y96ns5gbu5iw+5j/uZzoM8kPl4mEeYwUMs
4yMe5TGO5wkez3w8xdM5L3M1oJn6ybwfPJP3hVr6zeWz7K5+PuvJWWSv5XN0
ZrjxYRxKC+MKcqFcRBdO41S2yNrkC7RUt+JF9UtM43RW2/uP5Rp5hhzCAPcN
zPvL6pyHa6/K1ziRV3iZ5XTl9Twvtd3fUnbL2eW85VmcyZbGteSVORv1Zv/z
O/X3TMj7pdeTBWxwrZdcof8Gb3IkG2jFRNq43jrfXdpxtl5FWVtelXPOGfOD
+keOoqFx7+wVG83RR36i/xZvs4mNtOZo2rq+R34D1O3lObKSrMw16qvzTvJT
3hu9Y3Lu8lg5U85iBpOyb/k9kSPk4YykjXEVea48j+58yh+e7Xw5lEH5rjCE
NTlrmqmvlXWpo64jh+W8+ZnJHEc5s10vk3PyfZSj5BhGZ23GVeUF8kI+5zPW
mn9i3q/se9617J8cnmfLWWYdXJR9yroZyjAq5vPZJ67jeurp16WeeiSV+YVf
mUIj1/rSj6nGc+U8jmAcY2mrXyIvlpfwJV+wzrNO0p+cfWdU1p49zrXsL6O5
lGr61blRfUPWzkqm6k1jSuY0ni7ry/8BIt3D8Q==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXV0VMcXgHEp7i7FobhTZJAixaUU12INFHd3l0Lx4O7uNiRAICRAPCG6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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HfcjmUYBuBHxWe2RGUkQgiFzMjIHsWHrFI0UPm+9t60aO/S3nvvoUF7
DzMhSSqVhpXWcf5xvOd139cz7+f+vQ0nlpeWVSiKYpafoZWLojWTqhTFnrIV
bZhsvJecV1IU7eQU471lW1byg/n2ciod+NH4O/mT7CjL6MQa41XyZ9lZlrOO
9VzJFfyit0COdI8DGcFoRrFJr4ver3KhHEYpIxijP1yOlfvIPrKr7Ct3l02T
1KAZ5XzvOs3lW/p3clfun+ejIjsxUX9HOd+xx8pudDTXic65hnHX3JMu9Kcf
x5nfwF/Ou0pua26tepF6vHqMPFiOlRPkQfIQOU4eKneWPWQvelLJeCPHcwLv
8DYLXHOg/r7qAbJ7vger2d54O65W/+24qurNsofxb3Kx/CrPwdZ6LdiDVrTk
XfN3cw9rs+6U5PmzNlkX6qgbyBPlprwv13INv7vHEvl13o1tHNc6e4s22VO8
Z/5e7svxeS4qZw2ok3WgrnpXeZLcTBXup665ejygfjDfipNZ6L7vy0VysP4Q
BmUdsyezP/lD72H5CNX1qlFV/RD1eJRqeRbz1eUuHKauL0/llKwpNXiM+nqP
Zx35h385jcXu80HWWZ6ea/AkT+Q4c0/JpzmcM1hi7sOsmTxTHsGzPJNrmntO
Ps+RnMVScx/JZfJsOYkXeYH/zL0kX2Yy57Dc3MfyG3munMKrvELBbF7jKM5j
heM+kZ8yjfNz3XxLXs+6eO83sr9zvnp69gMVmJM9mO+VfSjfzHfkM67jeo7m
Rm7gT/daKpuxn3Oaywv41vzn8gsu4sJcX7+mbJS1UzeUN7EFlYxLmKW+mXXO
XyZb0Dt7XF7MSvNfynnM4JKcr7+DbJy1V+8mR1KW/yPZi5o5hlqsMV7vOrXV
t6i3DPXMvAMb9JZnvWnJ6vw30iTf0HFNZa3sx7w/E2ib/1faMd94nGxMk7xn
nolG9Nbrm2+l7iNH0T9rajxA9mMQxxgPlKMZwlTj/eVghqlLM2YoB+S/iLl6
qzznpbKi8Vah7i5ry/ayA5erL2N4zpXd8l/ERueuyLfjdu7Ic3Abt/I/isjO
gw==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxlnXWUFMfXQHGS4C7BnRDc9eFO0OAuwd2d4O4Q3N3dZXHZBdZdZ1bw4BD0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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV03fAlWMcx+GTWfbeKzu0hZIWZdMg7fKWRHnbUSQ0jawkySw7or2TtHfS
IEVR2Xvv6/vH9X5+933e85zzjFO6qHPD4hKFQmGeP5VLFgqjGcMQBpQqFAbS
iUF8QTX70/nEvJWlLGcZ99ofrEO4JWvuY4b9bfqCrtAXdWVe03N1ps6iE2Ot
X9JVuprRXGJ9XsqlHJvj22utX+oafY8x+Yz8j73a+nKOlc/LbO8rzqYfn9m7
S2+mpXmnfs7XVGUqH9t/Vufrc3qOVuFiplkfox21Va6NLtCFeU/+n+epSa3M
Xl+kS1hMJevT9CM2s4nJ9rboJK2nN+kUetKLG3nNfgftrk/zDEdyFO/mvKiY
68VEPrD/YV7L/+b8tTIXUZejaW+/hW7XHfTlU+s79Qaam7dlj47mw2hn7pDv
yBEcnuti7yA9mHfyjFA+95gJbLC/kXn57taVtCIXcgiH5jX7W6nAqdb7cwAL
cv7aVg/UHrqfFmkz3ZL7xR3sY91G2+v1uq921721tTbNddfN3E4p65Y5V22l
e2k3LakttEmuoW6iD3tYN9N22lz31K66uzbV63Rurj3lOMW6BLsw33o33ZUK
lKM8T+W755rTl7J53viPgvVbeo/2z3PLeOu7tZ7+w7+8TWN7G3Rjnm3zX/k+
tDU30b+pS2+upch+Y/2TLhxn/bv+wRzWcxYn21/H+txbnrQ3V0dpDb0gz5T5
V37Lsa2v4X3zOoaZH6WzeXxe00b53epabuMk63H5HeqbOpJRuTZ5RszVtY7+
zC/MpqG91bqGR8wP51rl/TSy10BX6ipONJfmdfNOfUOfCPPInBPnU9teN/0p
x6e+eYUOZhBlrQfm2dER+e7ah96caV2FH/gxv1fq2G+gY+lq7sKt5h5aX9vk
OeV783e53jkOtcwj9PHI/dVlupyHzA9SbB6nV+tVKUvNZ3BCrj8zmcUM5jCb
YV4fzg7zY/pq3p/mPuk0nc5walpX0xraWb/VK8O8RAfQP5+Z5yD3gcWUYai9
B7g/1zvXnivsX56yyHw6x5vXMpkpTMq9tD9Vh+Z82Z5z1lfy/jTH1gk6MedB
deuquY9arN/oZWFemN9Qfjf5TOsy+V7mnrkf9KIf/wNap/hi
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxl3XVUVNvfgHHA7u7E7tZrix3XDuzuLuy6KnYhYiF2Yhe2fpEwAJHumhmM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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegT2UYB/BzybhGV0ZmchUlpaVFKjJSslK0KG2FilBJS8kshQZZGbeE
e6kou6xQuVZWZO89MuPz/PHxfd7nvO95z3nP70pv3b5pu5QkSbr5Z0yeJMmX
N0nKpCZJfpmHVEob55WjXc8lSxnnlsMYykz9dL0L1HeSW51TbmM7O/iarWxh
M7liPneo/+Qv5jKPGe43RE6Xi+RiTnOKP/Qul5fxCdOMc8glsrxcxRzSWclx
/Zz2SVHnkAUpQDnjya6NooZ6HN/FXsZ7KGbObplBTf0Lmc8CFjKcWa7tjL1Z
qj4T7yGvkBXpz6cUjLOMfeM+soL8wbyx3KUez/dxDsb7uNicvbKOXm0mksmT
PMFYPmO2ObvlLtKoxJW0oiV3U4sJZJt7gOLuvV/eo1cvziCehad5igwGsI+9
7KEQlbmKH639lrrqSWSxzLi13B/fhxXGZ+VyuZ1tPBvfRk6P7yKfkQflR3Hu
sr68ied5jh5cQ1nPW0VeTWF1EdK4iEL0jLOzPlWdL36ncU1vJCPit+Dai/Il
qtGGF/hJfxz3qm+mHW35Ve8V+SrVeZn2TNEfz33qW+hIB37TWy3X8DfrWMu1
dOI1ppozgQbxDhyId+cQAxnE67zB7XShM73i21t3v7w1zj72MH5T7pBvxb5y
hlwtu8Y9ZQlncFiuY2Y8j+wW70YjGsb7cxvv8DZzzflGHuUIhynC9VzqftfJ
3vShCY3jTFhv3btyp9xF03hf/lG/J39nXvydyf84zjGKciPl3PsG2Zd+NOMB
fmaDdf/Lc7FP3JOHeJD81hWTJzjJfHM/l1/wPt2ZzSw2xt9U7GnNAvVo9RhK
cIlecVk13tu1ksZH5ab4nev9Kz+I7xzPpM4kW12SpZRiWbybfmLtCbkh9qQF
zSnNQv0v41nlKR5Wl4nzUX8lT8f/HzwSz8Qi9WB5Ns6AR9WPUZbl8U1YEWfj
Wop9k3hWNvGLXhYfqyfJx+W06LPV+EO5WR5jC+cBp2La5A==
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxl3XVYVNvCgHGwE7sL69hdmMsODFRs7G7F7uOxu7u7CxVsF4iBAgbdzAwd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     "], {{{}, {}}, {{}, 
       TagBox[
        TooltipBox[
         {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
          "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcwPHnRq5L9gjJyiZ7y96kQSraVIoyykyFBppKdmhnhCKjTQmJ
svfemWWmMvr8/vj4nvOc+x7PfZ7z3qKde7brkZIkyTD/LE9NksIZk6QIBThN
PXZyhrPUp1JakhTVXFpMc+t1OoUGNOSovW7Qbfqevk8jdnGO8zSmss8W1zxa
QvNqQf2bZuzmAv/QnBrWr9FUTSMj5/0f37v2A3fxi/lbukLzWc/PtXGPFKCk
tdK0Ni6lHbmbguZlNNEUtvv8p+Y7dIAOZCMb4v5cy6LH9Jm4R12ki+nEr+Zv
60otZK+yxtdrOZ3G1Hiu1vbpIP413hS/p2bV4/qs/qc/6k/cwyrzUfqb3qvl
ucq+6UjP9HjG1p7XwWxhMxdde06zkSmeIZm55PoS1+7jfrLzIA/wM3fQi57x
LvzsB1rL51poTW2pdfUmatPKvI6+o0MYylcs5LLPt45nFueDHPzFQyzlivUX
4nfnBC/yEh3ozO/WR+tqLRJnkMLc6NpnzOAA+3mZFLbG+yRn7Olzw+J5sYzl
dGGN62N0bZxZ+1UwLqYVdRYz2WPtoA4nfZxr0sV3gJPWRujVcfbi3PEw61wf
q+u1hP0qGRfXyvo5sznMIXrHs/Bz6/RPraJ79cM4N3E+aBP3EWcixvbZYv2i
8The4VW+4WsycHPsFfdHbk7xSJzNOJc8zVPss89HWt+eDahHW/PGeqs21Fu0
kebRLJqNrKTGmeRRujKB8WywZynrVY1LajWdwxfxfqxV18fiHMd9mffRP+L9
GX+sTX3mNm2it2uLOGs0o515c80b51VzkiP+FsQZ4XG68S4T2WjPMtZrGJfW
mvolczlorZZ2j3MVZ4F+9I33Yu0TrRr3TxWamFfX09aaGtemrHkdLaeF9BLt
4/1xOd6D61v9/BXjSbzG63zHt6SRj1bxd0qf5AnKm9eNc6UZOGyPefGc9A19
kx1sJxP5OWNtpGaO88yd9GCT65N1s1aIsx3fm/jeuraA+RyxdkT7c854vZ7V
/wGGZsv4
           "]]},
         "0"],
        Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
    InterpretationBox[{
      TagBox[{
        TagBox[
         {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
           0.6576283502179822, -0.1724542779603801}}}]},
         Annotation[#, "Charting`Private`Tag#1"]& ], 
        TagBox[
         {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
           0.07732408338916458, -0.6327885002707894}}, {{
           0.36118172696388345`, -0.6095480261372922}}, {{
           0.6057043993609564, -0.39397803135682896`}}, {{
           0.6740488978346684, -0.08245545269302719}}}]},
         Annotation[#, "Charting`Private`Tag#2"]& ], 
        TagBox[
         {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
          0.012833333333333334`], AbsoluteThickness[2], 
          GeometricTransformationBox[InsetBox[
            FormBox[
             StyleBox[
              GraphicsBox[DiskBox[{0, 0}]],
              StripOnInput->False,
              GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]]}],
             TraditionalForm], {0., 0.}, Automatic, Offset[
            9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
           "]]},
         Annotation[#, "Charting`Private`Tag#3"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
               0.6576283502179822, -0.1724542779603801}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
               0.07732408338916458, -0.6327885002707894}}, {{
               0.36118172696388345`, -0.6095480261372922}}, {{
               0.6057043993609564, -0.39397803135682896`}}, {{
               0.6740488978346684, -0.08245545269302719}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
               "]]}, "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.7858891263009387, 
               0.6740488978346684}, {-0.7858942484541711, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-0.7858891263009387, 
              0.6740488978346684}, {-0.7858942484541711, 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.471412, 0.108766, 0.527016]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
            Automatic, 
            Offset[9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
           0.6576283502179822, -0.1724542779603801}}}]}, 
         "Charting`Private`Tag#1"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.513417, 0.72992, 0.440682]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
            Automatic, 
            Offset[
            9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
           0.07732408338916458, -0.6327885002707894}}, {{
           0.36118172696388345`, -0.6095480261372922}}, {{
           0.6057043993609564, -0.39397803135682896`}}, {{
           0.6740488978346684, -0.08245545269302719}}}]}, 
         "Charting`Private`Tag#2"], 
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[0.857359, 0.131106, 0.132128]], 
          GeometricTransformation[
           Inset[
            Style[
             Graphics[
              Disk[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 AbsoluteThickness[2], 
                 RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
            Automatic, 
            Offset[9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
           "]]}, "Charting`Private`Tag#3"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-0.7858891263009387, 
           0.6740488978346684}, {-0.7858942484541711, 0}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.857359, 0.131106, 0.132128]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.513417, 0.72992, 0.440682]], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[0.471412, 0.108766, 0.527016]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  Axes->True,
  AxesLabel->{
    FormBox[
     StyleBox[
      TemplateBox[{"\"Re\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      TemplateBox[{"\"Im\"", "\" \"", 
        StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 19, 
      FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Directive[
    GrayLevel[0], 
    Thickness[0.002]],
  Epilog->{{
     RGBColor[0.35, 0.35, 1.], 
     Dashing[{Small, Small}], 
     Thickness[0.004], {
      LineBox[
       NCache[{{2^Rational[1, 2] 3^Rational[-3, 4], -0.75}, {
         2^Rational[1, 2] 3^Rational[-3, 4], 0.75}}, {{
        0.6204032394013997, -0.75}, {0.6204032394013997, 0.75}}]], 
      LineBox[
       NCache[{{-0.75, 2^Rational[1, 2] 3^Rational[-3, 4]}, {
         0.75, 2^Rational[1, 2] 3^Rational[-3, 4]}}, {{-0.75, 
        0.6204032394013997}, {0.75, 0.6204032394013997}}]]}}, 
    InsetBox[
     FormBox[
      StyleBox[
       TagBox[
        RadicalBox[
         FractionBox["4", "27"], "4"], HoldForm], 24, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {0.72, 0.14}], 
    InsetBox[
     FormBox[
      StyleBox[
       TemplateBox[{
         TagBox[
          RadicalBox[
           FractionBox["4", "27"], "4"], HoldForm], 
         StyleBox["\" i\"", Italic, StripOnInput -> False]}, "RowDefault"], 
       24, 
       RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
       False], TraditionalForm], {-0.27, 0.7504032394013997}]},
  Frame->False,
  ImagePadding->{{20, 60}, {20, 40}},
  ImageSize->{441.75, Automatic},
  PlotRange->{{-0.9, 0.78}, {-0.85, 0.85}},
  Prolog->{
    RGBColor[1, 0.5, 0], 
    Thickness[0.011], 
    LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
     "]]},
  Ticks->{{{-0.5, 
      FormBox[
       RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}}, {{-0.5, 
      FormBox[
       RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}}},
  TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]]], "Output",
 CellChangeTimes->{4.0010250737351303`*^9, 4.0011627813082695`*^9, 
  4.0016132378513737`*^9},
 CellLabel->
  "Out[292]=",ExpressionUUID->"e303d3fe-9247-b84e-82ce-0576b7eb77d1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combined figure", "Section",ExpressionUUID->"de47b3f2-e475-de44-92d9-7cb4e9e64887"],

Cell["\<\
Three panels of equal size with the legends centred underneath.\
\>", "Text",ExpressionUUID->"f9b3cca9-7c3e-4043-a3b2-8388b9a47252"],

Cell["\<\
Dashed lines. The vertical line marks the barrier top \[Kappa]\:1d9c (2/\
\[Sqrt]27, 1/2 and (4/27)^(1/4) for n = 3, 4, 6), where x\:2082 and x\:2083 \
merge. The horizontal line marks where the curves cross the imaginary axis \
(0.4094 i for n = 3, 0.5811 i for n = 4). For n = 6 it marks i \
\[Kappa]\:1d9c, where x\:2081 and x\:2083 merge because of the symmetry \
\[Kappa] \[Rule] i \[Kappa], x \[Rule] i x.\
\>", "Text",ExpressionUUID->"125b78c3-f91b-1e4c-add1-8f9034f722fe"],

Cell["\<\
Panel (c). For |\[Kappa]| < \[Kappa]\:1d9c, Re T\:2081\:2082 = 0 holds \
exactly on both axes. ContourPlot cannot find a zero set lying exactly on the \
axes, where the cuts of the cycles also run, so the magenta segments are \
drawn by hand and the contour plots stay 0.002 away from the axes.\
\>", "Text",ExpressionUUID->"eae957b8-7b40-ae4e-bae3-8747dd85a613"],

Cell[CellGroupData[{

Cell["\<\
size = 340;   (* identical size for every panel; PlotRanges roughly square so \
circles stay round *)
panel[g_, title_] := Show[g, ImageSize -> size, AspectRatio -> 1,
   ImagePadding -> {{8, 48}, {20, 36}}, PlotLabel -> Style[title, 20, \
FontFamily -> \"Times\"]];

p1 = panel[Show[plotr3, PlotRange -> {{-0.60, 0.55}, {-0.55, 0.55}}], \"(a)  \
1/r\[ThinSpace]\.b3\"];
p2 = panel[Show[plotr4, PlotRange -> {{-0.85, 0.70}, {-0.78, 0.78}}], \"(b)  \
1/r\[ThinSpace]\:2074\"];
p3 = panel[Show[plotr6, PlotRange -> {{-0.90, 0.78}, {-0.85, 0.87}}], \"(c)  \
1/r\[ThinSpace]\:2076\"];

(* legends *)
\[CapitalPhi][ij_] := Subscript[Style[\"\[CapitalPhi]\"], ij];
lsty = Directive[FontSize -> 20, FontFamily -> \"Times\"];
lLegend = PointLegend[colors,
   {Row[{Style[\"\[ScriptL]\"], \" = 2\"}], Row[{Style[\"\[ScriptL]\"], \" = \
8\"}], Row[{Style[\"\[ScriptL]\"], \" = 20\"}]},
   LegendMarkers -> {Graphics[Disk[]], 11}, LegendLayout -> \"Row\", \
LabelStyle -> lsty];
cLegend = LineLegend[
   {Directive[Black, Thickness[0.006]], Directive[blue, Thickness[0.006]], \
Directive[Cy, Thickness[0.006]], Directive[Mag, Thickness[0.006]]},
   {\[CapitalPhi][\"03\"], \[CapitalPhi][\"23\"], \[CapitalPhi][\"13\"], \
\[CapitalPhi][\"12\"]},
   LegendLayout -> \"Row\", LabelStyle -> lsty, LegendMarkerSize -> {30, 12}];

fig = Grid[{{p1, p2, p3}, {Row[{lLegend, Spacer[40], cLegend}], SpanFromLeft, \
SpanFromLeft}},
   Spacings -> {0, 0.6}, Alignment -> Center]\
\>", "Input",
 CellLabel->
  "In[293]:=",ExpressionUUID->"3e4577fc-11c6-e741-8924-2750693c4af3"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxtnAl0zUffx1V4PGjtWxWlllpSxPZYO60l9qVR1NbShtRTaglasdeS2qml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         "], {{{}, {}}, {{}, {}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV0mWAFlUUBuDB3RXp3qUbDDqlBJSWUlQEpBuFRUJEUJRQOhVppBQJURrp
UjoVg+4WFSQs4Lk/nu89E+fOzPlunrbdGyUmiaKooJ9XY6OoB29Si0ReoTG1
uU4dMsdF0dPyEmVJ7Tij7ERnqnGS58jgWhoZMYjBDOQDepKF+zzgPP/zHwn6
asqMsrq8Rg260ZVMvEUXStGdhrxAXX6jXlhff2V5i2dI57itTC+ryCtUpT3t
+JgJjKcoP5Cbz/kx9HEkPF9/PKfUpfmFMhznBMO4yrNMJJY/eZc/eI/+vM8A
4ljHetaykQ08SjN+pjg/UYKXw2zJ4R2KyawyO9nI4/gd8tKPT4ihKQc4yH4O
c4h5zOVb1vBImBOPWSsZe9T72EsukjpXRJ7jX+Ywm1msZhVJSMtnzGQlK8ip
Nxcz1NNZzrLw/8fYR3IaU8N9LOUfzlI4zEJfIdmBjtSnQdgzekeHfSNTyt+5
QW9u8xfZ2cFOvg/ztlYsrdQfMZQPGUIvsoU5uB7DafUd7tKCllTkGBXCd7qn
uTxKMn5lEgtZwLYwS7byKV8yn01hlrxIfjaTjy00CbP1PYvlVywK/zHfUZDt
FCDy7OSyEU9wgcfD/J0vKf/mHmd4kpdIwShGMoKn2BX2Ekv4hq/ZTXLrpOCi
OpVMSWb1FyRwk8lMCde5751fk+MYyxgq0YbWxJPGGuXkZcrzBq/zNn0YzvP0
Jbd7HwJh/o0Q
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJyVm3dUVUfXhw0aY+y9YEeNxhbsxnYk1pjYe0WwohhNYu8VjcYoYgVUEI0d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         "], {{{}, {}}, {{}, {}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwNzuVSkFEUBdAPELsTW+xCxcYAuxNbQQUVGwzs7u4ObMVCxG4xQR/Bt7Bb
XD/W7D1nzpx7I5PT4lNDgiD4QH5YELwjhvIsoxxdqM1SyrKYMiyhFvMoTSql
SKMGGdTkBYMZRElmkMVABtCf6aTwPTQI/tJYr84RrvPNrKlcyxSmkkQxkqnK
CZ7xlJ70oAgJXOEqf9xpJCM4TCaXacIqVjOBwownnMc84QAX+OzGLx7oDzlO
JR4Rxm0qso/TnOGn/ZuyAse4RQ4BQwhhKGf5aHe4jGcYIxnBJ/PRcgyjGMdY
znOO/dzlDqHEsZktbGMrzbjHfZazkhUUohvd+e2dLzTXv8qL8iCveEllXlOP
Q1wiiirsoj7b2ckOWrCGiUwikaJMphonyeU5xelFb/pwjWmUoC/9+OdPP2ip
t6IBu9nLHqJZxyxmM5O5zGE9C1jIfBaRzgY60Zn2dKQDXYklmxscpSFtOEVr
Cvxlk4xkI3VpR1vyqMMb3vKe/7hCY6w=
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlmgdUVccWhgnW2KKRqNEoFiSS2EWU4MtoVBTEFgvEIPjsXSxgr4gFMYKK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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwNyfc+kGEYx+HXKkSiJEVoaShtGUV7qIxD6AByWFRa0laElFHak0ohlAoR
KnX9cX2+9+95Mk5UlJ8MCYKgmsrQIFgTFgRrWU0W66j1/pVh+vjCENn+wolg
A+up9x6m8Qy6L/GPGgboZb+/gxzgo52g81nAjJ2kC0nkk91IsbtJrxG4Qwhl
FrMZ9z7BC3bZRRTyy96my1nBMm56260vNVKjmHTf5zVl9iud4g3H7bfaTjfl
dpdO844S+70+5Cml9hNdpbc0Tvdwwb1Xf+sH9rl79C9/OMtP8r0XkMcz+zMX
2WHnkslte57u5Ln7iFbrGI84Zj/Wfjo5bJ/RUTo4aj/QuRpLnXulntbztJJj
t+kIP9hu39MMvaHpel1bOOQ+pTE6h2jSWEqV93M0s9W+q9/5xhY7hVQWc9Xb
Er2jyXpFF+ll3aSb2UiD/R94PVqx
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
        InterpretationBox[{
          TagBox[{
            TagBox[
             {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
               0.290395806624964, -0.03131873138827758}}}]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
               0.16094423427528073`, -0.39222128900857967`}}, {{
               0.19759562164810726`, -8.602725317857861*^-7}}, {{
               0.310307895601016, -0.2940930310562497}}, {{
               0.40609652011139447`, -0.12259808914029191`}}}]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ]},
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
                   0.290395806624964, -0.03131873138827758}}}]}, 
                 "Charting`Private`Tag#1"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
                   0.16094423427528073`, -0.39222128900857967`}}, {{
                   0.19759562164810726`, -8.602725317857861*^-7}}, {{
                   0.310307895601016, -0.2940930310562497}}, {{
                   0.40609652011139447`, -0.12259808914029191`}}}]}, 
                 "Charting`Private`Tag#2"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                    Automatic, 
                    Offset[9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
                   "]]}, "Charting`Private`Tag#3"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-0.4117907799114437, 
                   0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
                 "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.4117907799114437, 
                  0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.2781263322516798, -0.017525497965645287`}}, \
{{-0.02082331567222691, -0.40177149101681253`}}, {{
               0.290395806624964, -0.03131873138827758}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.40902941159706735`, -0.10852578576219185`}}, \
{{-0.31914777473072137`, -0.28470478562835644`}}, {{-0.19759490571487132`, \
-7.041314910421859*^-7}}, {{-0.17196665897919775`, -0.387779669101771}}, \
{{-0.005766844424060272, -0.42207729105341435`}}, {{
               0.16094423427528073`, -0.39222128900857967`}}, {{
               0.19759562164810726`, -8.602725317857861*^-7}}, {{
               0.310307895601016, -0.2940930310562497}}, {{
               0.40609652011139447`, -0.12259808914029191`}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[9]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAB/lILfHWtq/b2ZmjuY5tL+G
3igOTHzZvzUz0m6JjsS/F9mIxc4D2b8ReM6yED99v68KElxdQNe/G8TQfEHX
zb81Bj8rySbUv3NEa75+yNK/UVMs8dl/0L+e8PdM6NPVv0YjuH8sCsm/CcNX
N/MR2L/He6UKncnAv6yuJqURBpm727zZjMnGwL/JgNyGsY7Zv4uy7mtO9rC/
jblVeUlf2r9I4CKF6dxhv2sYxm+zodq/55bYFLyrrz8WNVyS/2fav6oBGCdY
NcA/CuUhdh2i2b/He6UKncnAP9rPFHGwkZ671fhR2j17yD+NMjp67THYv4Xz
kRxdPNA/XvKfHY8B1r8nFjuerOrTP7uBeF5oBNO/+6GpNx8Q1z8bY1+8hGvO
vwWyvMjpKNk/GTUpigz/hL+NGmlPf17ZP8AZLNtUPMW/C3IzZ7Za2j8JK2MX
La+1vx/Wslc=
               "]]}, "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.4117907799114437, 
               0.41178665235727924`}, {-0.42207729105341435`, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}},
      AspectRatio->1,
      Axes->True,
      AxesLabel->{
        FormBox[
         StyleBox[
          TemplateBox[{"\"Re\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
          TemplateBox[{"\"Im\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 
        Thickness[0.002]],
      DisplayFunction->Identity,
      Epilog->{{
         RGBColor[0.35, 0.35, 1.], 
         Dashing[{Small, Small}], 
         Thickness[0.004], {
          LineBox[{{-0.56, 0.4094}, {0.56, 0.4094}}], 
          LineBox[{{0.3849, -0.56}, {0.3849, 0.56}}]}}, 
        InsetBox[
         FormBox[
          StyleBox[
           TemplateBox[{"\"0.4094\"", 
             StyleBox["\" i\"", Italic, StripOnInput -> False]}, 
            "RowDefault"], 20, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {0.215, 0.44}], 
        InsetBox[
         FormBox[
          StyleBox[
           TagBox[
            FractionBox["2", 
             SqrtBox["27"]], HoldForm], 24, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {0.485, 0.115}]},
      Frame->False,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{8, 48}, {20, 36}},
      ImageSize->340,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "GridLinesInFront" -> True},
      PlotLabel->FormBox[
        StyleBox[
        "\"(a)  1/r\[ThinSpace]\.b3\"", 20, FontFamily -> "Times", 
         StripOnInput -> False], TraditionalForm],
      PlotRange->{{-0.6, 0.55}, {-0.55, 0.55}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Prolog->{
        RGBColor[1, 0.5, 0], 
        Thickness[0.011], 
        LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
         "]]},
      Ticks->{{{-0.3, 
          FormBox[
           RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
          FormBox["0.3`", TraditionalForm]}}, {{-0.3, 
          FormBox[
           RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
          FormBox["0.3`", TraditionalForm]}}},
      TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]], 
     GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxtnQeYjcf3+NWIECSIRZCyEiR6Cb4YvUWU6D1K9Oh1lehC9B4tiChRgoi6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         "], {{{}, {}}, {{}, {}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwVzLsug2EYwPHXQCMOl0A/VQYpA9VGTUK7OdQhLAaxlITJoYk7KKuxLoHZ
IQgXoGglboDegbD4dfjl/z5Pnu+LtvaLe20hhE2KsRB+OkIoc8ouFfrsm7rD
FyW+STLGJ+ucs8GE+zQxts3jeqideqQzeqC33LXuOWvdcc0NVS5IMMqwb1a1
wRofTDNkv6x/dHv3kPIe0ATtJBlkyv6JHM/02kV6wisL1FjkmBFemOeeNJe8
8c4Sc/5RIM+k+YEMj3TZ/Wpc+8l6X1EnMs+ywj++lCuv
               "]], LineBox[CompressedData["
1:eJwVzrsuA3AYxuG/Bbdh0VgNdJWK0JKgg0U6EHQi6DU4DYpK6phU63yadXEB
XAJJJVqrM+nmMTz55V2+fC1jM8PTDSGEFMmmEGK0M0R/YwiDmtDE/ybOuP1C
jTJxnqlyxTWb9LFBLzkuuGSZFTL8Mk+Xu0v6zQ9ffHJDDxWeOOOcNhY55YRj
5vggxTuzlDjkiAUiFDngjVe6uSPGPY880OGntDZrlE5G7VV22GWfPVopsEaW
baZY55YtJskzQZ0B90b4Axh/OFU=
               "]], LineBox[CompressedData["
1:eJwVzscuhGEUgOF/kJHY6J0FsdDbTi+JYIFElIQIZs2MNdG5BBei7yVaomxZ
kLDUrkB7/sWT95wzM1+mLJYYjUeCIFhhPDUIRqNBcEYL+7xRyzvr4d13FvSD
RTbZIMM9nW9znFbzmLZpOz/mTC3XLSrIsv9qp3Ywae7Sbv7M2ZrDtnmHJT5J
8MUuDzyyR1r4jp6Hb1Jpn9JAc7kI3+eAQ47Ic7/Ubo454ZR89wjT5irt0St6
ueaZJ1Yp9HkBSczYl2mk2F5EMjVU0+derw1EqaOWpvD/UmJOCXca6Xcb1Dkd
0Fkd1mZdIcYL87yyRjV33HPDECN+c6ulOsE/RUA2VQ==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnXlcTc//x21ZkyX7WshSIuVDhJEla2QnS3ahEPHRzS59yNKKkiWyJFuW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         "], {{{}, {}}, {{}, {}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[{1443, 1558, 1444, 1486, 1396, 1477, 1572, 1452, 1505, 
               1453, 1578, 1579, 1577, 1455, 1574, 1454, 1573, 1576, 1575, 
               1439, 1555, 1440, 1556, 1414, 1528, 1415, 1529, 1613, 1531, 
               1416, 1530, 1533, 1532, 1386, 1535, 1536, 1534, 1538, 1537, 
               1387, 1468, 1552, 1436, 1551, 1437, 1459, 1395, 1550, 1526, 
               1527, 1517, 1553, 1554, 1438, 1658, 1660, 1659, 1412, 1493, 
               1661, 1413, 1666}], LineBox[CompressedData["
1:eJwNyb0uw1Ecx+HT6L805kZ1697oVjFVQsRIaVn6KjZpB5NEopOhXkqKnaQX
QFJ1J1wAA11wBX2GJ5/z/Z1sq1Nqx0IIW3QTIZzxFYVwyj+3JN3m+PT+45dZ
+0hXtUiOG/uVEev2GksM7F191j3dZ5kKZY458LeheWpUeXFr6L2u6J3Wdaxv
PDBvt2jStg9Jey+ywNDO6KOm9Em/+WHCplucnveMXmikCU68t/VaC7pDiSv7
nUs+6HPuPgUkzCaK
               "]], LineBox[CompressedData["
1:eJwVzy1PglEYBuBDwMBfkKkvZjeCbiY32ZxNmSaFxBgNLIo4J2IwWP0RMrUQ
rKjoJkqT6mcSu9i5CNfu57nP2c5OVNjZqMRCCJucTIRwEw/hlT5PdLliwdka
++Y2VZL2Czkpm/KRB1q888Ebs85TPJv3+OKbT67p8UKNrHtncl4esM6hPS1X
KZl3ZVGW+WVAg5w+zyLbbNEZvymrLFEb/4Fj/ZA6/6zoCvKejHmZOS7td9wy
Y4+YZoof3RF/nJPQ1TllBOa2Lvk=
               "]], 
              LineBox[{1667, 1565, 1448, 1518, 1519, 1498, 1431, 1497, 1549, 
               1548, 1476, 1402, 1487, 1488, 1483, 1516, 1391, 1383, 1491, 
               1492, 1484, 1485, 1635, 1433, 1594, 1432, 1465, 1409, 1638, 
               1434, 1595, 1637, 1636, 1392, 1384, 1609, 1585, 1640, 1639, 
               1410, 1643, 1644, 1596, 1642, 1641, 1393, 1385, 1610, 1586, 
               1646, 1645, 1411, 1649, 1650, 1597, 1648, 1647, 1394, 1612, 
               1611, 1587, 1435, 1467, 1466, 1507, 1506, 1494, 1668}]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
        InterpretationBox[{
          TagBox[{
            TagBox[
             {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
               0.36956976083776855`, -0.42726238809800393`}}}]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
               0.30867964978169904`, -0.48250814913354206`}}, {{
               0.4805099806436386, -0.31630050981692465`}}, {{
               0.5458199621394302, -0.08369861969197585}}}]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
               0.04206035220087402, -0.5869337082525912}}, {{
               0.1351348229262453, -0.5680993808162726}}, {{
               0.22553214780453618`, -0.5364397715359378}}, {{
               0.31081583237626154`, -0.49054806528449035`}}, {{
               0.3880512453626878, -0.4301435288737641}}, {{
               0.4539467081844001, -0.35558306907459775`}}, {{
               0.4722432569162026, -0.0009076671389543221}}, {{
               0.5044162681827092, -0.26786472774361364`}}, {{
               0.5326533753897588, -0.06548109232599006}}, {{
               0.5337395711177557, -0.16923551568441816`}}}]},
             Annotation[#, "Charting`Private`Tag#3"]& ]},
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
                   0.36956976083776855`, -0.42726238809800393`}}}]}, 
                 "Charting`Private`Tag#1"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
                   0.30867964978169904`, -0.48250814913354206`}}, {{
                   0.4805099806436386, -0.31630050981692465`}}, {{
                   0.5458199621394302, -0.08369861969197585}}}]}, 
                 "Charting`Private`Tag#2"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
                   0.04206035220087402, -0.5869337082525912}}, {{
                   0.1351348229262453, -0.5680993808162726}}, {{
                   0.22553214780453618`, -0.5364397715359378}}, {{
                   0.31081583237626154`, -0.49054806528449035`}}, {{
                   0.3880512453626878, -0.4301435288737641}}, {{
                   0.4539467081844001, -0.35558306907459775`}}, {{
                   0.4722432569162026, -0.0009076671389543221}}, {{
                   0.5044162681827092, -0.26786472774361364`}}, {{
                   0.5326533753897588, -0.06548109232599006}}, {{
                   0.5337395711177557, -0.16923551568441816`}}}]}, 
                 "Charting`Private`Tag#3"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-0.6490127657910356, 
                   0.5458199621394302}, {-0.5953903913414103, 0}}, 
                 "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.6490127657910356, 
                  0.5458199621394302}, {-0.5953903913414103, 0}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.22597316461646613`, -0.5353031770733598}}, {{
               0.36956976083776855`, -0.42726238809800393`}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.534453784747859, -0.44924123953853695`}}, \
{{-0.22579955021896533`, -0.5726089354508062}}, {{-0.0028566375896881884`, \
-0.4449914654529275}}, {{0.06903096101105172, -0.5547135397531509}}, {{
               0.30867964978169904`, -0.48250814913354206`}}, {{
               0.4805099806436386, -0.31630050981692465`}}, {{
               0.5458199621394302, -0.08369861969197585}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.6490127657910356, -0.3357078137973687}}, \
{{-0.5110351168242228, -0.46755994433909076`}}, {{-0.3828262984581919, \
-0.5389474246457188}}, {{-0.2640194568216364, -0.5772432372748421}}, \
{{-0.1544896652391273, -0.5936543928080878}}, {{-0.05344540536351254, \
-0.5953903913414103}}, {{-2.786336339047267*^-14, -0.27478688284149067`}}, {{
               0.04206035220087402, -0.5869337082525912}}, {{
               0.1351348229262453, -0.5680993808162726}}, {{
               0.22553214780453618`, -0.5364397715359378}}, {{
               0.31081583237626154`, -0.49054806528449035`}}, {{
               0.3880512453626878, -0.4301435288737641}}, {{
               0.4539467081844001, -0.35558306907459775`}}, {{
               0.4722432569162026, -0.0009076671389543221}}, {{
               0.5044162681827092, -0.26786472774361364`}}, {{
               0.5326533753897588, -0.06548109232599006}}, {{
               0.5337395711177557, -0.16923551568441816`}}}]}, 
             "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.6490127657910356, 
               0.5458199621394302}, {-0.5953903913414103, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}},
      AspectRatio->1,
      Axes->True,
      AxesLabel->{
        FormBox[
         StyleBox[
          TemplateBox[{"\"Re\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
          TemplateBox[{"\"Im\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 
        Thickness[0.002]],
      DisplayFunction->Identity,
      Epilog->{{
         RGBColor[0.35, 0.35, 1.], 
         Dashing[{Small, Small}], 
         Thickness[0.004], {
          LineBox[{{-0.76, 0.5811}, {0.66, 0.5811}}], 
          LineBox[{{0.5, -0.66}, {0.5, 0.66}}]}}, 
        InsetBox[
         FormBox[
          StyleBox[
           TemplateBox[{"\"0.5811\"", 
             StyleBox["\" i\"", Italic, StripOnInput -> False]}, 
            "RowDefault"], 20, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {0.215, 0.631}], 
        InsetBox[
         FormBox[
          StyleBox[
           TagBox[
            FractionBox["1", "2"], HoldForm], 24, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {0.585, 0.125}]},
      Frame->False,
      FrameLabel->{{None, None}, {None, None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->{{8, 48}, {20, 36}},
      ImageSize->340,
      Method->{
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "GridLinesInFront" -> True},
      PlotLabel->FormBox[
        StyleBox[
        "\"(b)  1/r\[ThinSpace]\:2074\"", 20, FontFamily -> "Times", 
         StripOnInput -> False], TraditionalForm],
      PlotRange->{{-0.85, 0.7}, {-0.78, 0.78}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}},
      Prolog->{
        RGBColor[1, 0.5, 0], 
        Thickness[0.011], 
        LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
         "]]},
      Ticks->{{{-0.3, 
          FormBox[
           RowBox[{"-", "0.3`"}], TraditionalForm]}, {0.3, 
          FormBox["0.3`", TraditionalForm]}}, {{-0.5, 
          FormBox[
           RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}},
      TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]], 
     GraphicsBox[{
       {RGBColor[0.95, 0., 0.95], Thickness[0.01], CapForm["Butt"], 
        LineBox[NCache[{{-2^Rational[1, 2] 3^Rational[-3, 4], 0}, {
           2^Rational[1, 2] 3^Rational[-3, 4], 0}}, {{-0.6204032394013997, 
            0}, {0.6204032394013997, 0}}]], 
        LineBox[NCache[{{0, -2^Rational[1, 2] 3^Rational[-3, 4]}, {
           0, 2^Rational[1, 2] 3^Rational[-3, 4]}}, {{
           0, -0.6204032394013997}, {0, 0.6204032394013997}}]]}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnWWYFMf3cHF3d4cED+4U7hAghGBJcE9wd5cQCBrcXYK7FIuzLOvGuu/i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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegTnUYwPFzzStE9sol2ZJklJE9k71XuUVZ94rslZWdkahUKA3K1iYt
7VLRHhRtSSV7fZ4/Pr7P+d1zr/Oe83tP2fTMzhkpSZJs9M+pnEmyMFeS3Mss
eqQmyWydwz0sZQl5rNfUa5lonqkzyGKuodcwwTxdp5Firq5XM958lVajKpWp
wnDrz3LSNTRzXJ4KjLNWSStyPeW4kmHWn+GE85s6TqMMY61doWW5jsspzVDr
6znu/CaOu5hL6g06QhtpKW2tJbSh9tWndR2dKea4vmZqAy2urbSo1tM++qQ+
RScKxzVoRly7FtGWWkjram99QjuSm4KO62gvfVzXMt58GbXMw7W2FtC7yR/P
wHFPXaOPMc58aTwD8zCtqfl0Knmp4biHrtLVjDVfEs/GPFTHaB7NHevmVM3F
EPOj/O/+JZrNWnZGm3NqjjjPnEWzMtj8CMecf4Hz5gvcRYqfJ6SaT3OG21nJ
v3Eu/c3LnHM/i+ntuHXcb9py1vE57uBh/vM7ja0fjz3BKE7FfqKu9WNx7Qzi
If5xfiPrR2NmZPyN+P+pY/2I/s1AHuSo8xvGfuFw7GGGmKvrX7TgT6rR3foK
fYAO/E4VBsee1z9ozm9Uplt8Tl1Oe36hYnw265X0V5rxMxXoan2Z3hT3nkOU
p0t8R/U+xph/0nJxb+M7oweZYv4xviOxp+Pe6hJGm/drmbhH8f3RA0w2/6Bp
safj3aCL4jmav9XS3GYeyPfm78jB13wTP2Nh3Ev37xyfm7/gTr7iS7Kzl33c
ygKOOPcse8yfMILP+DT2Hh/wIQOYx2HnnqFffH7X0jOuU3tpS21BGz5y/DHp
zI9n53caWH/H/C6ZvM971La+W9/mFubGM3Z+feuvm98gg7d4k1rWd+lr3Myc
eNbOr2d9h3lnfD5zeryXzK/SlFcoRcd4z+ps2vESJeIzWi+pL9OEFykee8v6
TJ3FjTxP0bhW68X0BRrzHEVib1mfrjNoE/stvktaOPZSvFN0GqPM27RgfA5z
Id3OJPNWLRDXZ56iUxlp3qz56R/vK93CRPMmzRfXZ54U+ymevXmD5qVfvK90
IxPi3aF9WGHuq91iP5i7x/3XeczntPvaXLtavwjKgtGs
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnWWYFEfXQHF3dychQCC4c3H3GAQIBFs0uLtLCAQJrsHd3WFxWGeNdcc1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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1He8jnUcx+FHk3bZyaZBEaFIyQghQmbDTqkcVMpIywhlZhSZlYQcq0la
tPfee++9x/X54/L+3j+P1znPfX9v1QcWdRteolAoFPtjTqlCYS5DKGY9d3JZ
yULhPr1UL+dB83itz0rz6Qw0T9DH9HEuYSc78m+cD9DuuoJu9Hc9Xh/RR7mY
h3mIcc77aVddzmmc7Xqsbs/P5yIeYBtjnJ+l9+oovUdHamc9Q2frmdpFl3Eq
fV1fq320k47QDtpLZ2lv7ahLOYWerqdoD22vRdpWu+vM3ANtp0s4Od/R9SSd
TBtaM5gWnMRN/r6VtqSe+QQ9kdnm5no8gziW47jReTNtylHmxtqEWeZGekye
AfU5moXOG2oDqpuH6fmMy33TsbpdD9EBWkm35p5QLz+DI811U6aY7+dg+ruu
mJ1gMnVcH0Fd82F6OJPyPKhAP9fl81yYyKGua1PHXFNrZceyX9zl7G6Gs4XN
jHbeVWvozfk+2YnsmG7UTVzIBoqzS867aDVdTFU6Z2eyz7qeC1jHWkZlJ7SK
bmZT7lV+D+2oM7STVtZFuWd0yHfJbmglHaYVtZ1er+1zr/KcqUBb19dkN7S8
nqdlsxd6XXZEy+U5U4ZWrq/Ofmjp7H92nP05gAXOD9IDc+/N++p+zDTvo3tn
59mTksx3vpeWyvMx7657MMO8m+6ad4X/XBd0nu6iJahmPje/M2OyB7qNrZRz
3VfL6pp8R/7ln+wCf/F3vgt3UIY+Pl9aV3MVf/JH9oLf+J0ruT3fkd75nrqK
K/iVX6jNT/zMBEb63K16W35fbmElI/LO6Y8sNP+gLSgyL9cVDGUZS7N7eRf1
exaYv8v7mR3L/ukSzmExi7JLzpvrt2w0b8ges4VmzqbnfdZvmG/+Wpvmu+fd
1q8Ywhc0YVree/2SeebPtXHuibmRfsZgPqEhU/P+66fcYP5YG+Re5f8C/YhB
9HL9nr6fz/EhH1CLd3g3u8vbvEVPn39NX2cub/IGNXmFV7O7vMxL9PD5J/RJ
5vA0T1E5zyLPhqnmZ3mGKnlWzlYxzfw8z1E1z97ZaqabX+QFauS+OxvK6OyT
rmUN6/gfcHjX/g==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnXVYVNvXgLFbsbs7r53X7i7sbsUu7MLuxAK7sAsVc0koKIKAdEmXXDuu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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcwPEXZaSolJSs9hTaGZGRkb3Juva6186KG7JXy4iyKSKJyK6Q
LZtIVskIoRQln98fn/s95zzvfd/3Puc8N19SSrXkNIlEYqkfIzMlEn0omjGR
+FH3c5QjTLP2m87UX3WGntBKeoWrfMZ6itHXtZd1A3P5j3+pzDX+Zx4bKU6q
15fQTXxOGvMEX7GItDSw/o5u1i0xZhtbedd6Q02ni7mBRubv6Q+6PV7DTnbw
vvXGeqMuIT1NzD/QXbo7fpe97GGM9STNoF+TkabmY3Wf7o/35EDcO8ZZb6aZ
dCk30dx8vB6Mz6EKN5u31DnaQjPrGL1FW+k0ba1ZdBm30jbutbbRrDpWb9N2
Ol3b6+26nDtIiT3QZM2m4/RO7aAztKNm1xXkoHPsjXbSu3S83q1ddKZ21Xt0
JbnoFnum3+i9mpO3yE2euF/W82leqho/oA/yrfH9eh/9eIiH435Zf1QfoZrx
E/ok3xk/ro/Rn/w8FffFekEtQHXjZ/RZ1hg/rYUYwHM8H/fF+ov6AjWMP+FT
ZrHL2m62s5MdvM0vbIuzxHGOMd3rR+soKhq/pIWZb/wTrzDQvKQe4guKmheh
Zjwn8YywwPhnSjHIvLQe5ktKmBenVrxfvBcLjY9QhsHmr+pRFlHavBS143pc
i2fI+BhlGWJeTo+zmHLmZVnNKsrzhvUP42+OZz3G8ezH884E6921Quw3r9HD
fKKe1FPxGs5wmo+s99SKsd9Uopf5x/q7no3f5TznmGS9d/yfiP2mCm+aT9Y/
9EK8J5e4yBTrfbRq7HecF/qaT9U/43OoQ404kzpfU7W6TtKacfZi7+NMaS1d
S53Y99izODtaWydrXR0YZ0YHaT1dx+sMMV+gg7W+TtEGOjTOlw7Thvo9jRkR
e6zDtZFO1SY6UmfHudIkXU9zRpsvjO+nzbRpvDctaMkK6621FXWN22n7+H7G
bbVNfAeSSWGl9Y7agXrGXbRrfD/jztopvhvd4kzE+bDeI/af+sa9Y2/i7Bj3
in2Ov4m/zC+zhH/4m/Jxxl07zAY2cpbznKOC6wf0IJvYHPvNRS7EOYtnSg+x
ha1cis+KfY777/ocThqf5hSzzffqPvbEeeMM1wGRvQBM
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnXVcVFv7t0GxCxW7FTuOgX102Z3Y3YVd2K2YxwQLRbE7UQl1SSgognTn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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.95, 0., 0.95], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegTnUcB+BzIy5Z2ZubhqwQ2St7NVTIdq3Ma68GRWW0lfbeQ4UKTSqU
smdGMpK9t6jn+8dzP9/f55773vec8zsnLT2j3ZCUJElm+bE8a5J0Tk2SmxiW
LUmGM4ShZHDI74vJ4nRyzADZnz36IrIod+vvkf34W19IFqajvqAsQH6etH6K
VjzB41ytX+Fvupjr8AxPU0L/nJxJa55lBtfoVzq+q7kuL/A8JfUvy1dow0u8
yLX6VY7vZq7Ha7xKKf2b8i3a8gavc51+teO7m+tzg/Vh67fNV/EuR60b64/I
d6wr0ZMeVNYf079nLsMHnLBuoj8u34/PpBfpVNGf1H8Y14KPOW3dVH9KfhSf
SR96U1V/Rv9JXAs+5Zx1M/1ZOSs+k3705Ub9ef1ncS3i/OJeUU1/Qf+5ubN5
jrxo3dz8r5xtfYd5gOxPdfMl/VxzF/OXMqGF+T/9F+Y7zYPkwNhP5hT5FV3N
82UmWpovk/O4K/aaHEwNc2a5gG7mb2SW2Cvmy+XXtI99KTOoac4qv6W7uQc/
mBdyC9/zHX/6bmsYZm7AjyziH91iuYRb+Zmf2K5fy3BzQ35hKXt1v8nfuY1l
/Mpf+nWMMDdiBcvZp1st13A7q1jJDv16RppvZh1r2a+r6BwqUcN6hBzFSEZT
lg2OGeV3jdnAekrr/5CbaccmNnK9fqPjR5ubsJUtpOm3x/eO+xvXh22U029y
/BhzU3bGd409H8+03BP3l93sonz8X8ePNTeL6xPXNPa8/oA8GPc3ziuuBRX0
mx0/ztycWtap8hBlOUJ2WuuzycOx17mX8dTWXyGPxrlxnJy00eeQx2Kvcz/3
UUefS56Ic+MUeWirzy1PUo0JPEBd/ZXydJwbZ8kXe0mfV56hOg8ykXrxTpPn
4tyoyEPUj/edPE/PeJZkodhj5oLyAh3Mk+Wk2JPxrpQXSY9nSRaNPWYuIi/R
0fyIfDj2pLmYTGSveJYoEXss3tEyJd7HTDE/GnvSXFJmkr3jWaJ07BVZSmaO
9zrTzFNjT5rTZBbZh75xP8hOe31qPHfsdC+3MF3Xghxxf+Le63LLPHTQ55I5
2aXfymO6luSN681B3SBZSzdQ1paDZU05Vo5jDPnY7dht/A+4S9o4
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXV0FMnXQHH3RRZd3B0CLFY4LO4uwd1dd2FxyeLu7u5WkEWChRhxnxnc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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwV03egjWUcwPFzVVaJ9lQkSkOiqKzI3l1S2a4t7s1I9iZFyi4z2WRnj6yG
kRGFEoWsBkUi8/P74+P7e55z7jnved9HzpS05NSkRCKx2z/ZMiUSt3AoYyJx
m95KFSpRmY32J+lkPqWEdWluNmdlu7m+NtMdDDYPYiQjaGKvkzbVLFqRCpRn
LV+whg1e/5/iLLFezOfxndbf6iSdqJ8wjgmMp5j9l7jRfBP1qEtje+9xwfyu
bmMdV63X6xrWciWuIb6DVVy2Xq3LWckl6xW6lY+5aD1GB9DR/DYXzEWDuYiW
YpF5IVvZEtdtb4yO5SOWxefpC7pA5zOPidbltCyvm5dyng7Wb5GZTLxmr7a+
Gr9TRzOKJdbDNUW3MDrua3yn9qeduT3/mZ+niPk5Lclc85y4t+YyWppa5sWc
o611I82oA+O+xnXEdcazsr9ff2YqUzgZv49ZzGZmvO59n+l+baD99ADDzPno
a+6hfXQUDXnSurem6Zv8ay4c128upGcZz+Y4G3Ee9BVNrxn41XyDXh+/lcd4
nMP2u2svfUKHkpee1t20hz4aZ1nzaDftp931Ef2Q3HS17qpd9OE49/qQdtK+
2llz6QfkjDNj3UU7ag4drg9oB+0Tz1kf1CFkj+dl3Vnb6f06TO+Ne6G9ta3e
p+/TwDxdf9Rp+pPO0H16j95NYc7GfeRMnAXOsdd7/tY9+o+WoqY5nV7HL+Yz
PEuhuF/xvvgbUq3TdFPcF/0mfq/eqW20l6bqXfoONcy14vyyyLwvrjWum2fi
O7SgnuYgbaxb6x1aX4fQip7Wb+jt2p8Bcc3x/Flof48u0L1aQAvq03qK1vG3
tDR/HfdPv9LB+gMt4vutv9c/9RR/UZJkewlNolV8Rrxmbz4vU8N6bnyOztNd
8TnsJr91AX1Kf6e5uRnNzRv1SzYwyPoP3RXvi7/V79jJi9bVdQ51OWx9JJ4R
h+LMU4JqXrvMFZpaN+Fk/B+kKsnWVXQ2J5hF5fgN9ivpTI7HGaIi1e1XiDPG
sThjlKea/XKalNn/fz0a12pviq7UVaymKmXtrdDl7GQHv9lL0cZcMl+kjrk4
ZczLdCnrWUedeGbxvChmPVa362Tdpgc5EPcy7hX5OEIjew2pbR7I+TiP8Xzj
Xsczt66nV8kfz4hN8az9rs1xruN+2DsR18wxjsaZinPLNR08DTI=
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnXV8VMf3sHEp7i3u7g4tPbi7FgoUKVC8uBR3K+7uhWDB3SEkBOIC8ewG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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwV1HegVmMcwPFz06au5iWNWxraWlLJDRVCKUk7MhoaqBSiSYkysktCZghN
2uNGae89SJtUVLR8fn987vd5nvOc+573Ped9S3bu3aJXSpIkY/2ZniNJPs2Z
JON5n0yW8Jf1rFonV5JcojPMu2ox8lnLTwHmmBfWQhSkuHkV7aYlyDBe5dy5
xqs1XbvzKKWo6/jVWpIy1DMvrTPtTdHrzbPon+bb9SEepgfzrF2nNe0popX0
Kq2sOXUqteN/cMzeInGc4/H+WGFttq7UY/EaFOU/HqELFx2r7ZzE+KjxFt1K
Z6bF+6KmcQ17rtCKeqV+z3csphbj+MPebfpgvF/7SpHK5bxr7bDjm/RG7o/r
N59DDeNq9lSnAmnm3zKFhSziPY7Yu1kfIN2+C+Z5NC/vWDtkvlE70JEDzLb2
hr7JTbzNWyy3/qP+opc5/1IKm3eK92btE702rtV6Na3KAg46Vl1P6dh4Dd2g
7WjPubhnzjmv+1lvrQ1t2c9r7LO+V3/X1+Nz41V+M1+n99E6jjOGvdb36K/6
Stwnlhm/rKOpT6u4H/GeGGn8Ig14iVH8bP0FHcEN3BufsbV98boMZ7f5bt2j
z8fnzTB2ma/Ve2gZ18EQdljfpTt1qP6kZ+MZYKf5dh2s/+igeK50jTanRTyH
5pP0GQaSwXM8yzd8xdcU4gwF+TeeC+f9wFPGT1OJC1ThPJXjWYvngQFssXe1
3s3fxifpb7xZV2lTmvExH1EhPlP3sKIWIJdxbpbG65pnaj99knqs5E7uImv8
nlAifivYZO8K6024I67f/EO9Ju6D4+U1PzniO80Sx2eZL9Y+2pe68ZxyG7eT
xb4UTthTTDfqcuuNuZWJfBDPr2PltHx8B+M1NZ/OZAaLnHdQn2CD8TJtFNdC
diaTjdOkxmfHqbifcX/iOnnM+HHmM4/11s5Qy2ud1rLW0uI3I34/4rtqXk6z
kZ2F9ky3tkB7aW/qxPPKLTQkse+iHrenqPE6XRrPGzfHM2I+QavGbytl4jeX
PNbKxndbp8U1xndd1+gOXas99Uu+4DM+Jzcn4r5zknOc5X9wUtuP
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxt3XVYVVn/sHFbbDFGGQOxxhZr7Mbu7u4ObMfArhFBFBVF7G5BUPQrIUh3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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwV1Hecz3UcwPHvOTlEmsoKSYlKhQplNoiWpEQZISESoWSWFUWIwx13lDIq
OxRlhygrGlZlNFRkl/F8//H0en8+933c7/v7fj+nZMtODTqmJEnS3T+lcifJ
MIpSjbsZzItMSUuSpbqEX8w5NZUM80ndrHMYZJ6tp/UC2vE879j7XvfrDj2g
PbQ7X/IF85hv/+uYNbem0ZmX2Gdvu/6qBzUXmea7tDTX8hZz47P4z7xDR3Kd
+aBO1xnM5BXeszdfF7CRDTHb28oWLrT+VIdoHv4kL7/xB7/TntGu2aW72RnX
We+Ja/RVXc4yfuJHyjCCRX5eQ/PzJl3oGr/X/g/xOXpI8zHRPIrrzcN5m4XW
1fX9uJ4b4lmz2FxTt2kbLUDOPElysV7EYY7wF//wNx141/U/xztmL4esX9Oe
TDWviOfB5+Zv9DNdrJP0lH4X54SJcVa0VnxfLadlGcko7qE2z3FpnBX3dple
wnFO8C/HOMoLjPV79sUZijMQ927dW3vxgfl+rUNJ7uNesuyP4cb4bvGe4qxZ
19WPqBfvxXpSnEN9IM4EN3MTY+Ld2a+vH/MQK62zdIU+GM+eWygf98gq+w/r
JzzKGutsXa2PxHPkNm4lna/sN9BZzOZxGnENDXmMbNekU8FcjCd5gg/t9dFp
uiruLd6l+QrN5Zlerh0ZZ6+iXs1TNKYt2+031XU6Wddqkzin+r/ujL9HppjX
69PxrONzGW9dSYvTjGeYbq+vztA18Z3jfJmv1DT3U1A7scveHXp73BsbrLfF
+YkzFeeLytwZn0MJWtCcma7tF+9P18bz4wCHrTfpZr7lKnbbO6N74rwy1LxR
W8YzY7J5AovMR3RhnDvtpi+zN/4eqGKeQAateDbOg/3+8Z51fTxDtrIlPt/e
UWbxuvUbca7NZ+NMayE9qef0lJ6I/69IPKPTWtj+GU2xPhvvIn5mL4f1OXMR
cwqp1jl0IAOYyxxas8l1mVqV80OX49E=
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxl3XVcVFu/gHG7ERUTFbsVPXqwddmB6LHjGCh2dx+7sTGOGNgBeuwAaymi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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {GrayLevel[0], Thickness[0.01], Opacity[1], CapForm["Butt"], 
              LineBox[CompressedData["
1:eJwV1HegzWUcwOFDGZVQKqXsEiVRIZFISEmRhhFCachemVmV7OyZTUQaZFX2
lnuvS2VE2TsjK+v5/vH4vN/3PTj3d95z8zZsXqNZmkQi0dgfQzMkEgUyJhL7
dBI1rTNyEwvN+5nMa+abuYVF5gNM4XVzJm5lsfkgU3nD/JcO1cx8xjCGk4VN
HHK+WA/rEt2to3UMnzOWs4y3P06rUJ5naUkLVjlL5qh1kg7jCCfNR7WRNmQm
XzODX/iZB2lPB0pQnGn+zpv6B3/yO3exndXOsmuK/qBb9Eddox9rRwrGz2h+
QUfoUl3Grxw3L9dj2lin6wkKWXdiiXVJ7R/v07qW7uRudnBPPNN4TuwiBy+S
6rUVdK220nW6jWPWW3UkD1mf1Fn6DbN5J56JvSe1FL3pFc/G3r/MpLZ5j47X
e+nDV/wXtT9Bq/IcFbmP1qx3llO/ZHA8R/MQfZjOdKE0TzHLWR39m1zx/5E7
7iR5+Yc87I3PxWvn6U/MZ4O5qxbmEarxEqPsr9RTukJPaxN9N35+6zMUse4W
98G6jA6I52JdVw+Qj/3kjzvKEQ5yf9zduB9eu0AXsZCN5k/0UYryCi8z2v5q
Paur4tnp+/oec6zPUcy6Oz0oy9N8a/8t3UwSv5GV5LhPzs4zl3rx7HSiPsAX
TOIcE+L7q9WpQSU22WsT/57u4Lj1dh3DhfjszRf1Q/2AufFe4r1yyf4afSzu
W9w1vuP7qLOmsdaB+gzLrD/Vpfp/fG+ob76N21luvhzfIxrEZ60jNBt9GRmf
JXeQwhXn6+NZx2cfdyJ+D+lU+jGN80y0P11fpTLP04628Tyd7YrvnvVOHcs1
TpkTXLVOG3eGNIwz36BnuJFmfMQ8++n0cdLHfTQ3j7upGfQJerLCXE4HscD6
bU1lK1u4k22sdHYdC1jZcw==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXV0VMcXgKE4xbW4FGjR4oRCGdxbirtToLg7xd3dCS4BihUtMAQLIUiM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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1XfATlUcB/D7qnhfq6EIUWghJRGyMpKRFKIi4zWTrIhoKCsqo7239l60
99577z0UDSSlz/ePj+/v/O49zz3POfd5NSif1G9iSVEUK/wzu7QoprO8rChO
lNM4UN2ZThxMd2aw2rXD5OH0ZbFxmSyllboHizNHbqhUFBsZoO5PB/2OtOME
4/ZyvesD5REMoJ/+6Hy+/IuqTOXePJe+/EkVpnAPdd1fRz7BXurKskSWyaby
ANoy2biVrC1nMZFlxpPkBNqoj5eTZWsOolv2hF/0+8hDOYRFxpVkRVqqu7Mo
c+Td3MWo3C9Hyj7yD0p5jMepp78TO6q7sUBdS37MftQxXiLvZJ19+jl7Iv+m
f/Yqa9Erl73l71kTx3EHtfVrykdprG7CZnUhx+f757vTlS5M5yf9nrIXPVho
3FsukFvJFvJMWqo/kvvSQN1cdmUHPmQfauW7cXvOzJp/zB7I22QvRrjWU66l
Ig/zCEt5iAf5nh94n2bsYs7e8oPskfq9nDk7q5vKLmzPuzShpv4t8lY6czM3
ZZ36jeU7tFC/LffMXPUN8sb8BljB9WynX4O31G9Sg9d5g3O4Lvvvu30rv+Na
rmFbc/aQr2Wv1K/K3dlGfZW8mk5cyRVsrb+bfIXm6pflrlRXXy47Zi28RCPq
6zeUL9KB53IemZPP4QX18zk7/uU/js07knedCay17m/01sjL5Nk8yzNZf87S
PU9n76mmvkReSru8C8bts/9sqa4vn+JrvmKe3jw5V86X8+VcOUeewemsyVxW
soqzqKp/kbyYtizM71jWY4v8buSTfMkXnJLPkyfL0zg1n208S86Rs+VvmZtz
Vj+QM6CK+kI5jgr8wybGZp9cGyPHZ669+VT9GRdwPpX168phcjhDaWN8Up4v
Z2YtWVvWxa+UMDrnTEPXG3G/+j4KNrLZswbrH804xnKe/qicX37/OUs5Ui7n
XEaw1H3lcijDWWI8LM9175C8p8bHyKMYnHPOM+Rq1wdl342PlBtYn/syZhAD
jcfIZXL//L3Oe5x3m03mr8veyWb5feY5DKGafuvMyb7kPc4+68+Q0+RMOSX/
HzCVT4w/53+QBcsc
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXV4VMfXgHF3KVYIUGhxlyDl4E5bHIo7xd0p7u7uHqC4a0hwQpS47i4U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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegjWUABvBDy81qqJDkqswSKSMVKilERiJZNyLjKhTJzMiMyl4ZJVd7
77333nvvvXe/54/ffZ73Peee853vfd+vuGRMj9JyhUKhzJ/yFQqFYZQVFQrD
5RnM0mczg5lcwEo+8tp2rKaScUXq6ZPlFE6jP1XNbU8nvTMncCJd6Gd+mpzO
AAYyiB3Md5Nnyq5yhDwpnym/oT8DWMNI9uJbBjKItVT2/vrydpro1eU/1GCo
8YXMYZTxObKBnEEp24zHyNEs0M+Sc+V85rGKj83tyDqqGlehoT5VdpODZQmX
6etZqJ+deyqHUVP/ju+5gzupY35fGunHyt7yYNk0915vnHueNZB3cxe7sBM9
zPekO2ONe8nB8gdKOJ0Neb/5A+U9NNMP4V/9P8axyHgxF7GaT8xVYCPL2dXc
QfLerAn35RopNt9EdpDH0ZxDmWWuafZA1pUH9PvzORSxifEMz3qzt/4jP/Ew
j7CSh3iQT/mMy9nMbv6nmXyU7jxGc+rmt8lTqMUTHMZ+uS75OPX1LfIKdtdb
yCfzPv1p2Yr99ZbyKRroW+WVVNP34Fn9GfbhBV5kFc/zXK6Pht63TZaxp95a
vkQL/RXZhgP0w+XLNNKvlldlb+tHyFcZkc5R+rnySNkza8/rtKOe+bbyNfpw
HddS3XwN3tbfyt7Vf5a/ZP+zxHgta3Lecz/YmWtYwZu8QW1G5rs5Wp8g22d/
yWpZF9kr+zf7Uj9GbslZk1/wORW5Pr+Bll5rRR29kP0v28p2+Z1MpIO5Ibnf
WSt5suyYfZm9lvXIeZZf8SWVuYnzaJ37ShvKUWxuVK6LTnlPnklyPvP4ld+Y
yMVemyDXyblZO27jRm6gpvnj5als1fvKKtzKdMaaG8d4yuf851mSZwsrWM4t
2TuyNu/r71Gk/509Qak+mvOZlGenuUu5hL+yP5lGl1wv/XI+WZLrkkPlMjlV
LpVT5OaccdlX9snzIOc9Z0UOyefLyfmOfK/cJBfJ3rn3NGah8Z/8kTPFJDqz
0WsL5Hq5Ic8/fjeuyzu8S62cc27OOuYeZg9lP7HMXNfsPX2p/JAP+JpK/A8a
pMiX
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxtnXVYVNv3uO0usBFbr9h97e5ur31N7O5ur92N3WIXFrAQEAUU6Y6ZoRQM
7NbfGb68+3ye8Tf/+LzPGSbOevfaa++z5lh+9PS+47JkypRpZe5Mmcz/Pn1i
fryU+umPVBnacX/v6R9SFb+QMcFWtjrPb1J70M12KYqz3/gWNXDyC8W7anj9
+3Xnc8Xlz+yId7iXrPhK2eHjW5qSFLc4YJdqyK2zr/WHaavrJioevFneVR6c
oDg5+6Z5j1fEK567fOC3SedMirN+Lb8sv79R8Y5ZrzJf/WxQXPblnbV9y+o8
xDdX4ZQtsYrnuR61qR0TrXjntb8rzKkRpfjyqadV7y6OUOyzb2zdXz5hipM2
fm/cziZUcZZlO1uvnxisuMzMqp2f3glU3HSsWy/rXAGKL142P/wUJ+yOdmnc
w1ex7eI8T91THynuP6pxdPeNnoo3d7JPDbV7oHj9ULuPD7beV/ylyprCob43
Ffs/Nwf4ouJRWd+0/lr8sOIf598G9hg9UjG+PL2Tx8Non6J8gfEFxhcYX2B8
gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8
gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhctiH23H3yhfIHxBcYXGF9gfIHxBcYX
GF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYX
GF9gfIHxBcYXGF9gfIHxBcaXzJ53TS39nitfYHyB8QXGFxhfYHyB8QXGFxhf
YHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhf
YHyB8QXGFxhfYHyB8cWhi/nM6r7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjS8NnE7IcapisfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHx
BcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHx
BcaXZ/1b7+w6MUn5AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8w
vsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8T
I4tX+HooUfkC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC
4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuML1lHvrl2
1j9B+QLjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvhxO92gzMpvsC
4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC
4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuML40mHwnI1jhe+QLjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvAWlzR92YbFK+wPgC4wuMLzC+
wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+
wPgC4wuMLzC+wPgC4wuMLzC+wPgC48vkeT3ejjpqVL7A+ALjC4wvML7A+ALj
C4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALj
C4wvML7A+ALjC4wvML7A+ALjS/YflVYWCjIoX2B8gfEFxhcYX2B8gfEFxhcY
X2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcY
X2B8gfEFxhcYX2B8gfHl6MofhSSH7guMLzC+wPgC4wuMLzC+wPgC4wuMLzC+
wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+
wPgC4wuMLzC+zCpwrk3UnFjlC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALj
C4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALj
C4wvML6cKfmP9s7RyhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8
gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8
iayUY+WedlHKFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXG
FxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHyB8QXGFxhfYHwpUOfW
sXeOEcoXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9g
fIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfGnbzPzBw5Uv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+DKvY2HDxYWhyhcYX2B8
gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8
gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8cezj/ju3MVj5AuMLjC8wvsD4
AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4
AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC+xw2aWHd85SPkC4wuMLzC+wPgC4wuM
LzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuMLzC+wPgC4wuM
LzC+wPgC4wuMLzC+wPgC4wuML9YTyrXyvBKgfIHxBcYXGF9gfIHxBcYXGF9g
fIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9g
fIHxBcYXGF9gfIHxBcaXjrOfjShf3F/5AuMLjC8wvsD4AuMLjC8wvsD4AuML
jC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuML
jC8wvsD4AuMLjC8ffpgfT5QvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+DKs8NDmt329lS8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4
AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4AuMLjC8wvsD4
4qmdhZkHvZQvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wv
ML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+ALjC4wvML7A+FKjdfH7
1Sd6KF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHx
BcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxBcYXGF9gfIHxZffAud8SG7kp
X2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcY
X2B8gfEFxhcYX2B8gfEFxhcYX2B8gfEFxhcYX2D8+BpxZnbr/PeUHzB+wPgB
4weMHzB+wPgB4weMHzB+wPgB4weMHzB+wPgB4weMHzB+wPgB4weMHzB+wPgB
4weMHzB+wPgB4weMHzB+wPgBE3+fHGPe3XS8oeIPE3+Y+MPEHyb+MPGHiT9M
/GHiDxN/mPjDxB8m/jDxh4k/TPxh4g8Tf5j4w8QfJv4w8YeJP0z8YeIPE3+Y
+MPEHyb+MPGHifff6T+Ad1Txhok3TLxh4g0Tb5h4w8QbJt4w8YaJN0y8YeIN
E2+YeMPEGybeMPGGiTdMvGHiDRNvmHjDxBsm3jDxhok3TLxh4g0Tb5j4Xlk5
VebvdVDxhYkvTHxh4gsTX5j4wsQXJr4w8YWJL0x8YeILE1+Y+MLEFya+MPGF
iS9MfGHiCxNfmPjCxBcmvjDxhYkvTHxh4gsTX5j4UucRX5j4wsRX9blmxBcm
vjDxhYkvTHxh4gsTX5j4wsRX/c4sI74w8YWJL0x81XXGjPjCxBcmvjDxhYkv
THxh4gsTX5j4wsQXJr4w8YWJL+zWZmC27jXvyOi0bFqknCTbwAI1rx9OlNdO
vgsfnNgiO59FXO3/MEHx7g3XCxwZ+VIyfSqjvZN+/xv4WOMe39tW2qaY94F5
vXqlH9SdvvCq4py7v418VPOUen9LVuMp4/lwuS6nG3x+Ga+eD1t+XpjPa/n9
VPzcZ9w5UET/e17P8jjM63P/KL6/ur9WxuuTL3k9Pj9/b+kv74/f8KdLT/q0
2JYguy5Xbfmy/h5xnnR9V4GKCeJUqP18x5gVinm9Ohdk6q29L+VgkaphZTKl
yvaAbI0nH1mpmOP8/Zoq+0PinOIVc754Pp+f47we35fXs3x/y/tt8Xq8vuX7
87xfzTqWfnDtpSRVrJX9fMlUKdj8wcVfTnMVc7zh4kwvW3yaI68jqidkyZWg
mNe3/Hs+D3/P+/W9U2ZtakC8+nuOW35+Xk/db8Pi/S1fT52PAtcrjJx0TSad
u76h5pF4aX2r1KrnPU8rxh+48bTjwTmbeUm2WhtLRgeYZEb/Z/E7ItwV9zYv
q9JcFTOeYd4PfhyzKehmbX85cmPU+Y3ZNT7ewen9zyeKM62f/XDpIW/FvD+8
/fNwz2o7gqRxE/PDKBdTPvhONwQo5vXhQVbmxq9QCXQt5J08xSBzsj1yTmwT
opjXg8tVz3KmWP9ICV/vf61GmzhpXubApaEnwxXzevDz9sF7N9+KkXy7lwds
OBcjZhsDskUr5vVg8+jpZB8nrY/WeptUMFr9PTyodlC7lZu0z+kYoxkZqZ4P
+9zK6RY7xijnbm2uczw2XD0fbp7+MEm0W7PevzqEqefD5I9CT1KmD70Uop4P
M77ahx3YdqdIsHo+TD5ZYOp8peiSQPV8mOMXX332mxXvr/Kn29seMUf3+Knj
8LzotucLzksSu1wXbYeM9VXPhzm+vUyeYUXqP5bno+dXntozWb40mODgl/mh
Og5zfGQ3r8j1/g8Ub/fo3GBdSxfFzDdDXlw47vPXczUfcBzmOPkdJh+y38B4
wXfL34NynHEIMz8yPvDd8veFHGd9A7O+hZmf1fjKGA+Wv1fjOPM1zPzP+GF8
WP6+iePUE4wfxofl7184Tn3C+GF8WP4+guPUO4wfxotl/zzHqZcYT4wfy35r
xhPjx7LflvHE+LHst2Q8MX4s++0YT4wfy34rxhPjx7LfxnI8qf6GDLa8ns54
YvxYXk+1HE/qelUGW14vsRxP7K/C7KfB7K/AlvshluNJrU8zWK1nMphxsj/L
zv5dZ18R/w3napacHC9eyVMGOY5+KJMKrnB5dETztWF8tXz/PZNse/7pMS/Q
KP/cbJfjR6UgOaJZUymHUcr6Ff08c12oND6WY2pQE4Mkpz8i5HQ3569Zo7R1
U+Z74cO7xEjEwMklR7WNEa14CSjxLVbyj7Zp4no+SpzzeyVMHGCQNlO9B5Wy
ipRa6XnAKHMXmB/hciz9fUxyfrW5cAgV6+NjBq+KNUnM1tDb9TqFqHrC6uDa
sG2Xg1T91MEc9qKBMqFBZr+D4xNliPm0eT+VyHsNu35plSTuW1ZfzLXfR7q3
meQ1oESy7LzXqvrShp7i+uhI2xtpyfK0t+HE/geXpEgp8+OGHOm+e25aNs2z
DyG9xxV+JI0DJ2c/2tgkmdMD4C+B/7Tb02OKUbybLlg1+GeQTImxqfzjqEF2
aGf32YgwyWv+mmfjZPA027Ed3CKlVcAurTKMlfLrX/e/Xz5WZqd7Ei3Z089z
nJxNfvt4SkykfEj/HAaJenfsuXf7CLEPK1L20wGjFPzVK1eVi9o4Ht7Fod8s
k7TL/ducqaRrwtLi17rGy/wilzsZFwWrevFCuneBYh61U74nyF9TzAnrmRyb
X2qzd1CibF0VvPlCnSdinf66STLiyva85fweypr0R7L8srLWHtdVPUM+hMnH
1C/kO5h8Sz3DcZjj1Cuq3shg8ivzP/kHJl8xPpnPGJ8w8a92ypjqbv9IjU/m
M8YnjB/f/A9PapRNn++Yrxh/MP5Mdxx0bOWPY+r5zGc8H+b51Me5nr2aNeLq
OTUeqRf9K0R9XTYpQTH3xwh/1vXf/AP2SnrZpdWh1OuwKdJ85xUPNZ5tzGmi
t5ti6knmS5h4nuopP3LE3lX+Rzd4lXfHEifFTe0W1esT+lTlB+pL/ICJ7//N
Qz5q/GzN3KpLOc/Hiqk38QMm/ok1C2480j1QjbfZZyPzt5kToJj6E39g5tdL
2qgocjlEjc9m5uVCSLBi6lHmU1j9Hlb7FhsLRqjxnDVq2ZsajcIVt1i8dlim
mdEq3+Ej9RrzCcx4jNOyrEOXAMULr8YX67rUX/n6aX+9J+N+P1Y+ej183TXy
kLvK59Rf+AUzfodps2TVMFfFnn6f+8Wfvq/+nnqNv4d5fq3EAbsOz7mjeO/3
G9opv6X8PbL0UPn8/55VzPqV+g2fF6TfyPC4YuozfPz19OD4BpndFVOfwVMm
7Hi1pJWLYuox/BtYyqrp3spPFFMf4QP5mfkLxg/qMY5TL+ED+Zz5DsYP6jOO
U1/hg296Qo9STLypN/CF+oH8zHwFW9Yb1A/kb+YzmHqD+FFPwNQTxIvxS33A
eCdejE/qBcYv+Zx8ApNPiB+vR/yID/UG45n8r9a3GUw+Id68P+eb+YH6g/mV
+YL6F1a/d86ID/Mz9TD1LPUvTD3DfE29a7nepD6m3uH51L+W60/qZeoh5n/q
Ycv1KPUz9RL1AfWx5fqUepp6ivqBetlyvUp9Tb1FfcFx8hn1NUw9Rn7Db3yn
PqMeUevRjPzFfAyT/8hn5C/8Jf9QrzBeyJ+MB/In8yl+wep+RxnzD+MfJl8w
v+ATTD5g/mD9BFv+np2/pz6kfsY/9fvajHqR+pn1FP5QL1JPs57CF+pH6mvW
U/hBPUm9zXoKH6gvqb9ZL7HeIv4w9Sf1Ob6w3uI49TrxZ71F/QYTT+p5tf+Q
Ud8pXzKYeFPvcf4Yf7w/frKfgA/MV+Qr5iPyH/MV+YfPw/qL/Mr8yHHWYxxn
vqR+Y36kvmE+ol5hfqH+wBfOH+tHvj/jhfqOz89+B0x+5vtQv5Gf2d+Ayb/k
a/YbyH/4DZNfycesQznffH/ON/srjD/2R2DOD/Ub8zfjifkf5vxRrzFfMz6Z
72HOL/MBvjP/Us/B5DPma/Id8y8+w9R3zNfEh/mN+tsyHtTD1NOW51/dfyEj
n3C++Xys93h/1nucb/Ib61vL80t+o36yPJ/qfh8Z9ZHl+WP/hPqHz8P5Yr+E
8c7nox6xvP8b6x3qEcv7heET+3kw9Ybl/h3nm/07WPmXcb7xi/ODP5wP6g/L
/TTOB/WD5f4Z+Yn8zvxPPmd+J38zf5OvmZ+Zfy1/T8R8S/ypN5lfqSdhy/48
5lfmW/IdTH6DidPNj3bDtrlfkjWLTv7e2idetpzqe3DxJ08pk2nxthZrTZJo
/to2z8R8Fl7eMYq1VqV0LBwjrRuPculeMEbt/xI/9nOJD/nL8noI8SJfke8Y
H/jK+LGcfxk/5C/L/VDmY+YXy/1RNd9k1H+W8zX1HvWi5X6Y5fytfi+eUS9a
7pdZzufUe9SLlvtplvO7+v1oRr1oud9mOb+zv8r8znxPPcD8zvMt91+Zf8lP
lvM9+YL8wPxPPiXfMt+p/u+M+ZD5n/qAfMt8zPyIr+ynbjSLNkOr380atY+U
9LTYWavP95kTVrhMu6AFprxWf5+o++GFdZgY6qbk2vpVO9+XDIU7LQpR1wcd
72yrf8oYJH8//G/pmVWJsuVmk8rza/uJ/bC1xhn1g+XOy7L91t01SK15/wQm
7Q6TUwmvH06MjJNP26p6DPsUKeFvzDs+seJutO97Klrzx+pC+9j5EZI+jdzS
/NBmn2ZxYXLm9bOu/27R4l8l95r9HUOlxFwtM47T6rf6d05+vBQsP8zjslii
DNbst3n8TPoWzdtg+9FkGbu56aoxsfr+HvUH+3est9X6LoPV+ixjvc16ivUt
+YV67Jx5XA1NkuHGjydTnzxS+YX9Ns6/5X4a+2WqXs/I96qeycgHql6x2E+y
3B+y3O8hXzMfsX6hPrPcT2F/JNYcpuKuclsLc587Jtk2ovoXzx1PpM+pYYsz
vTRKjZKTK7Z9FCR981a7cvClQT7Ua1Hkjl2YvNxu3vgyyIRiI1rd84uSWXPN
jxiZlutEs5DXifLx/yYSMZjH3aMkeWjernHwFFdNnyw7r0rK0AMnF5WJl9/V
/isWYd6n1Syq2tck34zmgegs6Wkn1ST/LPj5vOn7Z1JmfGePsLVGKR3+afH4
u76iDQYtk5ike8VHjeYuj5F837tnr3Q+WmqZ08/oKDljXr5Hafk2/REnrXOY
zY+S10taNRzRVMtX3uaJNlJGZp1z7b61lo/MadIqQgLN3qQaZV5ch4vWC8Ok
faGY8/M8TOKYHocQcdpr9VewQ7zEmsPfKVg8W/bL3MVRywddisVfWRIgB7Vv
ta17oryvNXrP4+9+YhOoTeT1k8W9nrs2ZYik/V1i19mQZNm/78Vxtw7XxLl7
wey1NkZKPi0rvDkbK67nzRtTsXJmRaU9gdFR8pfb4PebzxjkXHodFSH7O26d
nrLMKNHpiT9czLN7p3+0/DeudPMHF0NlSb/P40/X1vLbjCdDyxQJUdf7Fyw2
P4Ik/XJcSy3feZg/eKBogzXa5U6iVGlqdavymKfS3py3dyTJZ/un9Q9meiSf
XhadldkzVua0M5+IKLEr3fFE3TmaX+uqOYSbAiSfWYtKSbKt9/QPcXV9ZJl5
3+9nkvy7tPrs/s88VD3MfkqJ7Oe1SmK93E5/6OsD6vFC6XEJkLWdW4736GuU
NfbmgaaNQxfzwImWkeaHIUE65stS/b9i+nqc+ovvM7SDW/AqH1/RBnfwgonJ
8qnFzFNheVzVfjP5AebzsT/LegXm87H/yvoFpp5nf5X5F6Z+5/opr8/1UV6P
z/8gfeZ+ovpBOF+ha59qKy39/DAfsB/A+f+aJav28FC8a32kVrq5q/qH9Rw+
Tkqv084pDlzfTctsp9V6kvPF9Vm+H/mE603q/4/LYF4vi1Y1fbS7qJ7P9QWe
D/P8jpPTE7QUcVowbd/7ner7s/9PvoSpl9y/mweeqHzG+oN8D/P8eo83rjif
/a7KN1wPUPVyBlNvZU78d06FSU9VfmT9wvwB8/wmvuaJ3UflK64X8HyY5z9q
Pzhnrzre6vmd0z0PVPEu9FdwqZ/zQzKuWxokvNWZfLMjwmVW+jjS9++pz2Hq
vWODzQk1WuVr6g32l6g3YOY7Dy2btDig79+z/079ATPeqmnfqsEsZzn0wrb3
aqcDUto8Ta2Jl37abHfO2U3FZ1Uv2xe3VgVKatUGea+UNUrXieaMFSJrr+R1
GN7PINar3XyOd4iQlua3LRCnXn9E+rx+T8+nHequbjbkiuJmR89rGfSEuh6F
LzDrr0rmtPz7jKrnud5E/GHWY+fT87aHqvfxj+9TLOT9grFO95RPsyfvTlve
1k/5ciG9LtV9GOBaadPbfx4rZn1vuV/CevbIUfNDr7fCTXeH++UNUcx633J/
hfWu/d2Z24tmDlf12bEfm3q2n6pz5KGd94uf1f2gnuV6DusvmHrMoAWjYVed
rdPPs7/yp2poxzVbx3mr+OEL9RHXY8gHMPVdHW1WzzH/puIfc82iOsnLKHOh
5qjiV6qM+aGvx1jfcj6pV6lnYM4v+wEcZz3M+aS+pf6B1f1kM/YLOM75YL+Y
z2/5+wnGJ/0HjF/Y8n6bzFdc3yc/w5b3syffcf2ffAhb3v9c5buM/RPyFWx5
P27Wi1z/Zz0Jsz+g8kXG+oZ8wv4I8xnM9Vq+H6z+f4GM/XOuB+ET1/vwCSaf
U0/D6n7mGfmS9TLM/gfzF+sr4kn+4Tj1P8fJR6xHWT+y3wGzPqXf4cl0Q2m7
33o/Gf3pqt82z91MpmHP1f4r9QX1CP0urBdgy/tXU5/QD8N6Alb3P86YH1jP
sj6i/mI9C6vrkRb9mZxvPg/xUNcfLfoz1f28Mz4P3wd/2I/EB9ZjxB8mPvRD
cP7oX2D9yHzB/MB6hfUk8wPzAesX/GN9pdajGf0PMP0P7M+zHlTr1YzxDeM7
+/V8PuoR9puY39lvUvv9Gc9n/mV+In6W12P5/IxHmPPNeGL+43zA5BPOB/le
/f4+gxkfzOesx/GB78f6j/U545Pvy/qP8cV+DvtBjCf2xyz7edX9wzPyLf5T
TzKfsB9nuT+n/j+JjP1Yzofa38vwGcZ/9ucs+4XV/a0z9l+ZD4gP+Y76jXjg
P+OB8215/Zz8yn4In5fvi8/kH+JP/oEZP7w/+9fMF+R7/MInmM9PvlDjK+N8
cb0e5vXxg+dzPqnXOM6+7aKqNW+UHOAmQ+r2zFa616o/fg/ce2TFzJv2ukhy
g/vtux27oc4v6x/7yuc9shpFzb9xWWe3/LfOXbH32nNmT6l7f/y+cP2gl7U7
2V+TCSdP7W/w3kXtL3/Ym3nQw1xuan/ZY5YsvDHGTX3OczFtAhrPGC81Rn+Y
samvm3gf/vai7darkq/tgfmO05xlVZ533jkLaeu0eVsWztnkKlsD5yyML+4g
fzX+t3fyJ5HDznbdXz+4LW/nLBi+b55WH9VYlLdHJxeJtvWqOMT/kkQd8vpW
rL5Ig9a9axe+eEq+VsppVbSmmwR36VByi91ucYy/Xutav5vS+9isIk8c7sqA
08/ajrp7T5b4xDo1NF5X39/Hu3bLSjZ6fXHTvsSM7Z30+mHJ2buNL8/Try/4
+3u6LvfW66nzdUc3uP8lTkofGRy63eb/069bwXVv36L6/de/Fj1y9cgD/XrB
u31XdiaW1e93ufTMSrc52f2lVWruud+q6tcDWt/MU9nnrd5fwnjoOjhPucaV
bsjU20crjojR9/8NG1/ly2x1ST4mruhcpFO8JL7MssIY5Cl/2a8baL3UJGP8
G7xtEB8hWT9++LkrNFbq3zl4eeGnaPmv3uC5Nh+ipfFtr2yeZZIkfKe76yEb
HxmWkn1U1VdJMiZke6WJOz3Ed+vcRh+dt0nRBTt7TzsWL2lbLrebEbVF/OLX
7s95Ml6G/VfM7doXVxnlN+pLlL9J+vcuGfX1d4CYlo1ZWLqzUYr7FOuzOzBc
/FyLtfKcGid5bpU/16pcgoS9L3g0LTpQTs8f3y5zWIK8WrTUJjhbgAxpWWf0
sxHJsrNCy/Bu91y04+0SCnzX1v/tG29++W2Xuh4xY9ulhXXq6f3o1Vo/K7hw
hX59ouOb3CN6jfuffqYpZUocua3nv6bbo/+Ze9gohpStgypN9f2jX3z91tMn
gyrq/eJ5yo46f+yzXn9MeVguue54g/ht+bC2SJY/+8V/OI8zGevp/eFB6zdO
8S8UJ32rt8wyoZK+vzJl11rfVpv/vB5yqfKLhAN79Pvzu1mX7RsTHSW1szv/
96LDn9c7moSsquvSKkr80tp+/v63fr1DxtqMPeX05/UO+16jN71Pi5BaORwa
zG795/WHk6drujRpFSKVqxtytz+kX3/YW9K5gf/7+D+uP1xdd3bPlEH69Ydz
p7ZusO4VKDkdy7qu6KRffzg4o+xWl2t/Xl8YMTQi4P4i/fpC955Drk285CN+
Yxbm2f1Gv947Y8jduad269cb1n+e3OWl55/93SVKTk163UJk+dDkbU1W6/1X
h54X2dPsiV4Pu7crH7KvTpAs+vdarmN5jVJ+YMM6TXNp9ebkx8F3ChvlZ7cj
gRHHQ+X97gq5PTtq8X/Tus+3eqFSc/GzUc1HGaT0zl9j13yPkNyza+ZY/jhW
CtYPz2c1ziDZmt+feqFWpFQV55AyX00S1XJvwbkLQ+Sisb/9frd4Sf29OCLV
LUgiV/96uHdlopS9Vst3TnU/eTC4S8qXXzfk4JaPtUPLxkuY49CKBS5cE/cN
m3qNrhMvY1/Z2/rPfSRd6/TMGtXLJGeOxYQ2GuUl7hPnzr0yWnufuA2pv7z9
ZWnj/uesVxnlnc08u05/+8uZs86HOh0yytJenV5efh0pq1s4rF7XNFZ2/hxm
eyE6TgI7tC1dKDlSfnkMqNBikbb+ydR5qnOdKBnT8PCkvhEGCbye3ebAzAjZ
8Mm+Sv0R8TIu8UmHu9q6/nzvPtlb5kuQ25NdywzIHyS5Hb6vzP80UWoXqudc
qusTudF9ZbKTNl/evTduaSv/h+K1eLnvuUtJsvJ5txfTHj9U9WWSnf3FxWP1
+lHGr6rR5LBJri7sNuWgXbLMLdhxgWObB2J7s751WtNkyVR5VrnVK92kuW2t
bedS9PXLBLseQ+PeJIshe6OeWXMfl32fH60M+Jws+Vpnvhe9aZWcOXk73Cn/
czEkF3rRJ9ccOVDhYK7uZ87K54uZC40bGi8FV3Q+XiR2gTgsHJv1oku8TDmR
2OdUbk95mX9d3sIbTTJoi32+Wcs95LOrY7/onSYpkDZseu/V9yS+ynWvqW9N
ci/Lz0YHizmJsfG1k18LxYvTpmzbv9x3kvqrfKdOyRcvNUdmbeIRrdW/WauE
fQ8yyuvdg/xvuj+WEXsn/91Fq2cSt9wadmhcgHQuO/XAmHFGyX060/Cmb4Jl
bO+Nv3NeNEi7olGHB3cOlyWLJnbdcjtOPvqmXR6j1ZUDXpc9Or9TjKRFetcM
yZIoy7/kLdRlk7/0Gr60s2e7JGkTt6mrS35vCf32qM2evMmS3Tew85Up7jJ0
9au8++dr9VZIqfZt2t+Xfe73ynY/qq8H5jftdmzv1mRJs/MpdN3tjmQ90NHe
dW+y1DjYJeZlym0Je35kRrwpWXJMLNzTufY5OfG236+/E5PFsXXpNmuunZHp
Y97VqvEpWW6ueX2zS4TenyrjhxnuanWup89x/7rdTsii7DMPH58RL/8Vu5xz
SafjkqXhQOeEOXr/41SX3Z5hK7X87HewcrSdu3xOWje8kvn/QV80//I01wdy
dopL002X9f5Uw0dD1C53o0QXDi9R/o3eL81+yYDAgCx+BoN06bm6Xu5uev/p
zUu/q6bUDpN4rxmZr1TU90euzt/olFzcIEavIsWnhP7Zb1pg5Nw2B7PFSGw3
u8JdlunX47ieetLlw/g6pZ+oevZjbPCX0MS74pCt+5m2c2Mk5vY+v1VHo6Xm
1pm318+Kkl1dli++nRIjleeM8yj71ii74/IXmrMmTEr5/Zvq8NAkqzolV1qa
ECLrih2w+mtQoliHLNi3rcozyb2nW7HCq41i1T9fVMse4WLlHzji9DCT+A9p
UifeKVQWvb1qs83hqlqf0d8xZ3XnA8Nb6v0dmUuuutbTL14crHZ5N4zS+zuo
Z8Ouh6y/M1vv9+iZ8qpq0guT1Bg7uuiFSvp+C+uLlm32P2l6Ve/3+LYlxSpL
LpN8jBuz9KeL3o+eu+ylH61a69cPWU90+CvTuBTnaGlq2yt8WiO9n2PRkacJ
5Ufp+zX0d/R87+9ffJve35HL7dDNQIdI8bpz8233F3F/9Ht8PJuWeKNlhFxx
L+ZX6oPe/1Fl4I+PT6P0/o+eTaq8drj8Z//H1CcFZ47sGyx9jr3okThN7wcZ
8OBSwt/79H4Q+kMO1Wqc1sgzQMq6Fcu6puef/SHNHG1SP9h5i6OdXZMZbfR+
EMeKBcNru+v9II4LmjlN/vBn/8e5VQOXt+x6THanetrW+qn3g6xcXW7erMTL
UvHTpHdjtHnfKtvm5ffqP5Si7dYUfTzPJI797HYvtn0mW30HJva4a5Sd/UaM
n1f8mXQ85O92V+OG3WNr1AjVfx9L/8fYYOvde2L0/uCYqqnZmn82qn6PBwPH
Dyg5UO/vWBW0utnT2dESGtYxqu11vd/Dutt6h7Exer8H/R/uXX+frxEUI5ee
VYpdGPJn/4dn3+q3i1eNVv0e2daOPtCpk97v0WGAy6VH+7X6p9iMw0fn6/0e
9j/HHSxdR+/3oP9j2cJrNodM4dLHYeLdNyf1/g/6QUZ0qvewdCW9H+TxlIlj
J68Jl5SKdh/uTNL7Q2Ym9NozwlrvD6FfpNj5HlXDh4XJqN6Furgs1vtF6B9p
kqvMkKKb9f6ROkuyO13/GCp9s2ydeqGT3k9Sd1GVyj0Nej8J/SVBdm2H5Lym
95c4F/v9cbhPsLjczDU0pdCf/SWNr1xebxsWJPYXP4fveKz3k7gmNBhkmP5n
P0mZxyafuBC9n6ThzuI/NzUIkEtHogIvu+j9JUWObDg5ZobeX8L+fLsZeexu
evvJesOP0st26P0lp3vYXsiX/8/+kqilVqP8g/XfxzY9Ylvl7eZHcqD5qWUl
Fv/Zb5JcY7T3kk8eEtdtSoXzUXr/yYVsZXrb9NP7T5yHL3Eq1U2LV9z07DFX
tHiW3B5Xv4pJuo2pWbtDmTA586jns19p2jyfreSamRtD5Ev3tJRmyxLF92S/
k5Vb+8mVHfO7Xx0aLNOfOtb574lWd09IyOLrHCZ/d1x6KU8mg9ztmXiqasko
uf+6eoGUcrHSafHVNxPvGWVY37xrZr4Ik7VRW6rM3mGSXd49f3frGSpWNxMr
mWomylO50rFjIX8Z3m1igsvtZJlU4GRq3j035FaettumXzyp9pdtNnmd6OP2
Z7/Ist3+W0v9T//+mxaXo6yT9P2oMTtLJDlti5Ed9h0Sfo7U+0UyWfVf+mh8
ktg3Kf65/M9Hkufw0UdVSiX/8fushy2zlbqb+kCsBvrNuvbtz34Rp6IeSbWP
6/0i5e38X1fJEi/fCtjmrup9+4/+kbDTl9ots9P7RwY+bTPerqfeP9KqRKf1
Iw8YZOM8u0LXKv3ZT9I45syGCv/FSUOv4uGf7fX+kqWnS5fsFZ/wx+9/Kr79
7nX5qL+4tK32s/FYvd+ke8Et1qVSXaXT4BIObbTzF7Wn0YbuB5/IwS4bv2V9
bZSwTe997614IpEfXvbIkWaUjVGzynp5aXV84VzlR740yINDy6tvfBwkjbL8
fPI71SC/qk2Pu2wVJtd69b1YtbpB7h8sM9zmY5S8edhu1/UDMTK+WetxAV8S
5cKSdy7PK/rK6Bu1rdc+TZLy1/+NWXfDU35WCZwYFZqkraPWvlg+UvP3ZOUv
K9peE8Mt70+96mv16YKC0Z8re8mrL/Nn3rM3Sa4L7fw+1XOW0l8KVmiZaJJl
cb8uH3Z2lgLzRgf1NJok1KuktUsNf/kifRp919a/7pNDvtgO8JVCCUUPjM9p
kp1jPfdkHRsnx42zAme2iZJ7hnElM1czyJCIuTdmbIoUu9rFV66xNkrzkzX7
9LCKkMPdI+1rFDfKf8vDnfrmjpByyT2inbfFy+Xz73N+rhMs/z4fun+8ozbf
2dicf7EkQI68PDvhh8YNYoIKDF8cILXmJfotaW/e3y7Tbai1m3Sos+ykjbdW
rzf61i0t6aoYmrRamc8zWZvn/977wOeaeO2OynZwYqTU8MjyvfqGWCl1dnbW
v6bHSof81SZFvIuSlJffB63UvGjX0f3YHf8IGbOn4f2f1eOl881eDRrlD5GZ
u0eW9UiLl5n7r9/d2StIvjm2e5+jV4K4xH5o9GVCoOw41nJZA8dELT+75G1R
46n0zTNiv9fGJNk1oHm1q8+9ZP4/fy3ftTxJYrK8KhLY9pGcyu5+/O+UWDEd
uzXD9WCUFM4xME+xpQnimfQx9eT7AJlle+rlpUJJsnRNgfGDlvmo/pIhPvmX
772pfY60xwXs49fKljtVc/W8rPeXFPk2fMLJ0UbJfMi4YuTeAOk/LSJf3WFG
ST1pu//99QAJvv/1TNBAo4yv2rL1s3cx8urExvFuXaIl15C0NUNdY+S9XOvs
OjValmZ/WP+tv95vUqJyWuL7gEQZ02nhFpeqT+SvytltuwxIls91b2/856Sr
pAwY/OvEw+1qP59+k4ltZ/36rsV1f/GzMZv/p7+EfpNXJzo8avg//Sa2+dOu
bl6h95fsmN7ixZ7ucVKzSI88dVwTxadK3EL7C0+kzJGXpxr628vlhUtO1PaN
l3cFzj78lUP/vd16u58LznxPkteFU7I3yO0hpfv+1WzbjyTpuCChbptMHhI/
bP26JQl6f8g3O8dm5eOSZeayMwci1p2X8VvfHaqqrQ8XFQy8v3W7tj7cWmvv
gCi9H+R5YT/XLiF6/8epUh7TNoQny8+se6us6n9RRhXy8nwRkSz1ol/GHX5+
QUJPj3dKfKP3f7yvUtbRoHHUiL63CqcdU9cTnHzTVsz11OaRcPsWBSu6ydsX
zqMrPtL7OerbTG1Y5JNJqs41ley24K7kzbmn+esvJpll6FSpXvc7MmHbYOma
Wf+9Z6YJ7/avCjbK8TGN7W21efJGnuwzd4cY5fqY4Fwvmz2VHS/ithQ36v0c
U0pfKDOjhEle1X/1oll+H8ni9GuGXTmTrHZzdPv521tiH4/YV7683t/hm2lr
7tpa/T1y7YwvT70ey12HPJV/NjLJ+3IzVg6Z4C2Fzxb43auGSRrvPZ8yZmWI
VLPtOdy00SAdK2TLZzU8RB77HClrt8sgETtt55d8Hy6VG05snWuY3t+xePhO
l/iuMeK/fUFouQHRsn78rL43hsVIu7GHCyU01Dx18y18Z0aM3G47x/dxB72f
Y/zI5e4nuiXJg8tjCgwIeiyZu+7omTQgSfqnfC2WsvaxDGq437/N1GQZu27b
2kMDnGXhhomV5k5OlvvHOwQ3WOksWa44GIZZH5T2+We1HPxfvMwZExiSP/cB
WRrv5fFgg7Y+H5SvT3F/N4kMvDj7ubNJnOoZN7c75CbLnxQ8/VlMYnO47NCP
+wMlsHihhnWqGSXrzeM2FzTfI3ou6Vpf8/1sXI+BTa1DZWvlvA62Ew3SbWyH
c1uHRsjRzsUuP6kQJ0mOvxNcV2nz496jI0/a3JOq9ZseePAsWf77PDxt8I0r
Ur6H971yAcnSulrNf0OLXpHERv1jfDRf7aeFj10TfFL1f9gEeVce80+89Nm9
P9PRxNNSesqV3A1G6/0f629+znZxm1Y33nKfvtXkLv1Ozz527pBJNvyyLWwI
uSe9dzufKP3GJB+K15sc2sJX6sx4M7lGbm291uXsvq3XfGTVp8g6cYX1fo6e
h9I2XrtmkA+16pYYsS1YnhUKbVZfq6Mf+fsVdDgdLJvqOk8Y7Kz3a7Rc0nrj
arc4WZGys8C+72Gy++K+zwfi4mTh4zSHG1nC5UbmSx5pUXHSvPqJmMScej/G
uv+a5ClRLlHehftsz9nYX+rdb3JjdgktX1UMt/rYw18mDYweaj1Hv/5mO3Fq
hWcX9H6LxdlGRSxySpb4NxOmJHnfENvm51uUv5ws/aa9PmWVeFM8cravXfeU
Vq+kBXQ6Xs9Jnr9YeKT32WTJWelCdMmQW+JUbW7dXVMcpXPzqYeMvbU6OPn6
rBpDHMWhxZ6hf/WJl+nl56WmVvUU3+s33uVYb5LBxtxbplgFS+dbrh82Rmvz
fetZ1mNa6P0Y9Gcc+Tdvob9DzPVJaq4N88Jk4cOLD99ZGaR+RM/aS07o/Rf0
Yxy49zx/wzwG2ZbZevPMFno/RufQ3Ckbquv9GD9HhS5od1vvx+D636MGiTki
gmJVP4Vz/cjR5f/S75/gV7Nv/4MD9f6IxZW7e3TdaFT9Dgte2G478TpSLh4/
E/j94p/9DDO7j5terUC8VLG/X/TBDv166v8DlpHRkw==
         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcB/Dnys5eZbt2tswKlyg7de0V2fNe2SvSsqJSRjsNq0JRFKJo
GqE9aS+zQUb0+f3xud/f+d3znvc8z3OeN3VAZnpGSpIkS/yZmTNJKudKkk6y
qCxGivoHEsoal6MjHcitN5QhfMH19NS/QfaQmWQw2PhsjiR5XM7gNs6Qi8ZM
M6eRPGJOZ3m7cRf5Ez/SyLghDUg37iPvkOc4z9Ms5zhfkYX65tSLa4n9kEdv
BMP5ktb01r9J9pI3yjFyWKxrH0/IWbGX2DuXcjXTzblKHjXnHtmNZnppNOdn
46ayCddwM325W/8C+XiGk5zg61g31qQxXY1HMZKneJK7uJP/yEuTuIexvjxm
H7Nldy7Tu5zi/GJ8Canq8nGdcY3k16tNLTIowJ/8xWhuNWccYzkY99T6/dW3
0I8eer/xK9cat6AChYzTZUFZlzqxFoX5m0wm+f8YOV5OZAIfxX3wHQPVgxhA
T70/+J2stNSrSFF1Z1lE1pTnfW6qvDKuPc5TnFn5bDwDPo5rM2dufDerWMk/
fBPn1fzraEUv43GMjfvsMyeZo57ICp6jpHklWKMuTu6433I1hdTz5TwuUoK0
OO/6zeQC7o33yLikfJ56vEjpOF/6peQLNOc+FpKin4V16rXs42U2xHvDS6zn
k3iG9ny/nMwrbORDNvNanF028SqfxnMx/wE5hS28zn7qs42y5PHdZeRWWvAg
i+JsxW+BfIMGbKd8nE/91DgbZONNKpIvzoncEWdCvVg+FM9XnY2d6rfIzhGO
0pvB/jeUIUzms3h+9r1ETuVtdnGAhrxDZfKbW0lWki1lKVma8eqqnKIK71JE
/4I1T7HUuA+t9drQlm+ND/E+H1BQrwBXqN+jFTPjLMlqnOZf9rA7zoN1T1M1
PkOV+E3Q/47DtKEty+L6/a+63EsZdQ55jPbqdvH7FL8pxl1kDTmB/syKd1T2
Y5R6NMMZyQim8Hnsyz4eljljbWqqu8pu1KI2dThjXvV4H+Oa5EBZI/Ygu8v2
sm68ezyqfoRBsS7f04GOPMb/tmrC2A==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXVYlM3XgC3sQGzF1ld87W7H7u5+7e7u7u7CwFZUFMUGBgFBRJHu2l1C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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0.35, 0.35, 1.], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcB/BHWdeo7ApJUsqIFEJKyo7MIsQlDbrXKJkptPfWHrT30N57
70F7T4rIaOnz/eNzv7/ze573nuec87xv09LywWUViqJY7E9J1aLoy6YqRfGV
7MGBzGQW/dirpCj6y73lQbInf7p/Je3UJ+nvKRukz3rG0k1/f/bjHeMy2Zku
dKATHTnYtYGcoh4gx1CNnY0PkfvIxuzAKuO/zNtEfZm6esbMZhB/u/a1/IZe
9M//Z73+Kt7V+03Okf/kfrbNGpnvvvbycmqEcU2uUC/O/T73rexNqX4fOZff
9d+T72cvmMe/bMcSambv2J6tfK6hXEpz9S6UqsczLnufPaY7PTiAD/TLZVf2
ZQLjGZy5s57M5xlukjezmf+yHk6mAwuyvxQ+10jekmehI43ZOvsrb2VX9e1y
R+qrm8jb6MQdNGUb/Z3knbRQ78Y96ns5gbu5iw+5j/uZzoM8kPl4mEeYwUMs
4yMe5TGO5wkez3w8xdM5L3M1oJn6ybwfPJP3hVr6zeWz7K5+PuvJWWSv5XN0
ZrjxYRxKC+MKcqFcRBdO41S2yNrkC7RUt+JF9UtM43RW2/uP5Rp5hhzCAPcN
zPvL6pyHa6/K1ziRV3iZ5XTl9Twvtd3fUnbL2eW85VmcyZbGteSVORv1Zv/z
O/X3TMj7pdeTBWxwrZdcof8Gb3IkG2jFRNq43jrfXdpxtl5FWVtelXPOGfOD
+keOoqFx7+wVG83RR36i/xZvs4mNtOZo2rq+R34D1O3lObKSrMw16qvzTvJT
3hu9Y3Lu8lg5U85iBpOyb/k9kSPk4YykjXEVea48j+58yh+e7Xw5lEH5rjCE
NTlrmqmvlXWpo64jh+W8+ZnJHEc5s10vk3PyfZSj5BhGZ23GVeUF8kI+5zPW
mn9i3q/se9617J8cnmfLWWYdXJR9yroZyjAq5vPZJ67jeurp16WeeiSV+YVf
mUIj1/rSj6nGc+U8jmAcY2mrXyIvlpfwJV+wzrNO0p+cfWdU1p49zrXsL6O5
lGr61blRfUPWzkqm6k1jSuY0ni7ry/8BIt3D8Q==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXV0VMcXgHEp7i7FobhTZJAixaUU12INFHd3l0Lx4O7uNiRAICRAPCG6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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HfcjmUYBuBHxWe2RGUkQgiFzMjIHsWHrFI0UPm+9t60aO/S3nvvoUF7
DzMhSSqVhpXWcf5xvOd139cz7+f+vQ0nlpeWVSiKYpafoZWLojWTqhTFnrIV
bZhsvJecV1IU7eQU471lW1byg/n2ciod+NH4O/mT7CjL6MQa41XyZ9lZlrOO
9VzJFfyit0COdI8DGcFoRrFJr4ver3KhHEYpIxijP1yOlfvIPrKr7Ct3l02T
1KAZ5XzvOs3lW/p3clfun+ejIjsxUX9HOd+xx8pudDTXic65hnHX3JMu9Kcf
x5nfwF/Ou0pua26tepF6vHqMPFiOlRPkQfIQOU4eKneWPWQvelLJeCPHcwLv
8DYLXHOg/r7qAbJ7vger2d54O65W/+24qurNsofxb3Kx/CrPwdZ6LdiDVrTk
XfN3cw9rs+6U5PmzNlkX6qgbyBPlprwv13INv7vHEvl13o1tHNc6e4s22VO8
Z/5e7svxeS4qZw2ok3WgrnpXeZLcTBXup665ejygfjDfipNZ6L7vy0VysP4Q
BmUdsyezP/lD72H5CNX1qlFV/RD1eJRqeRbz1eUuHKauL0/llKwpNXiM+nqP
Zx35h385jcXu80HWWZ6ea/AkT+Q4c0/JpzmcM1hi7sOsmTxTHsGzPJNrmntO
Ps+RnMVScx/JZfJsOYkXeYH/zL0kX2Yy57Dc3MfyG3munMKrvELBbF7jKM5j
heM+kZ8yjfNz3XxLXs+6eO83sr9zvnp69gMVmJM9mO+VfSjfzHfkM67jeo7m
Rm7gT/daKpuxn3Oaywv41vzn8gsu4sJcX7+mbJS1UzeUN7EFlYxLmKW+mXXO
XyZb0Dt7XF7MSvNfynnM4JKcr7+DbJy1V+8mR1KW/yPZi5o5hlqsMV7vOrXV
t6i3DPXMvAMb9JZnvWnJ6vw30iTf0HFNZa3sx7w/E2ib/1faMd94nGxMk7xn
nolG9Nbrm2+l7iNH0T9rajxA9mMQxxgPlKMZwlTj/eVghqlLM2YoB+S/iLl6
qzznpbKi8Vah7i5ry/ayA5erL2N4zpXd8l/ERueuyLfjdu7Ic3Abt/I/isjO
gw==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxlnXWUFMfXQHGS4C7BnRDc9eFO0OAuwd2d4O4Q3N3dZXHZBdZdZ1bw4BD0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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV03fAlWMcx+GTWfbeKzu0hZIWZdMg7fKWRHnbUSQ0jawkySw7or2TtHfS
IEVR2Xvv6/vH9X5+933e85zzjFO6qHPD4hKFQmGeP5VLFgqjGcMQBpQqFAbS
iUF8QTX70/nEvJWlLGcZ99ofrEO4JWvuY4b9bfqCrtAXdWVe03N1ps6iE2Ot
X9JVuprRXGJ9XsqlHJvj22utX+oafY8x+Yz8j73a+nKOlc/LbO8rzqYfn9m7
S2+mpXmnfs7XVGUqH9t/Vufrc3qOVuFiplkfox21Va6NLtCFeU/+n+epSa3M
Xl+kS1hMJevT9CM2s4nJ9rboJK2nN+kUetKLG3nNfgftrk/zDEdyFO/mvKiY
68VEPrD/YV7L/+b8tTIXUZejaW+/hW7XHfTlU+s79Qaam7dlj47mw2hn7pDv
yBEcnuti7yA9mHfyjFA+95gJbLC/kXn57taVtCIXcgiH5jX7W6nAqdb7cwAL
cv7aVg/UHrqfFmkz3ZL7xR3sY91G2+v1uq921721tTbNddfN3E4p65Y5V22l
e2k3LakttEmuoW6iD3tYN9N22lz31K66uzbV63Rurj3lOMW6BLsw33o33ZUK
lKM8T+W755rTl7J53viPgvVbeo/2z3PLeOu7tZ7+w7+8TWN7G3Rjnm3zX/k+
tDU30b+pS2+upch+Y/2TLhxn/bv+wRzWcxYn21/H+txbnrQ3V0dpDb0gz5T5
V37Lsa2v4X3zOoaZH6WzeXxe00b53epabuMk63H5HeqbOpJRuTZ5RszVtY7+
zC/MpqG91bqGR8wP51rl/TSy10BX6ipONJfmdfNOfUOfCPPInBPnU9teN/0p
x6e+eYUOZhBlrQfm2dER+e7ah96caV2FH/gxv1fq2G+gY+lq7sKt5h5aX9vk
OeV783e53jkOtcwj9PHI/dVlupyHzA9SbB6nV+tVKUvNZ3BCrj8zmcUM5jCb
YV4fzg7zY/pq3p/mPuk0nc5walpX0xraWb/VK8O8RAfQP5+Z5yD3gcWUYai9
B7g/1zvXnivsX56yyHw6x5vXMpkpTMq9tD9Vh+Z82Z5z1lfy/jTH1gk6MedB
deuquY9arN/oZWFemN9Qfjf5TOsy+V7mnrkf9KIf/wNap/hi
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxl3XVUVNvfgHHA7u7E7tZrix3XDuzuLuy6KnYhYiF2Yhe2fpEwAJHumhmM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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegT2UYB/BzybhGV0ZmchUlpaVFKjJSslK0KG2FilBJS8kshQZZGbeE
e6kou6xQuVZWZO89MuPz/PHxfd7nvO95z3nP70pv3b5pu5QkSbr5Z0yeJMmX
N0nKpCZJfpmHVEob55WjXc8lSxnnlsMYykz9dL0L1HeSW51TbmM7O/iarWxh
M7liPneo/+Qv5jKPGe43RE6Xi+RiTnOKP/Qul5fxCdOMc8glsrxcxRzSWclx
/Zz2SVHnkAUpQDnjya6NooZ6HN/FXsZ7KGbObplBTf0Lmc8CFjKcWa7tjL1Z
qj4T7yGvkBXpz6cUjLOMfeM+soL8wbyx3KUez/dxDsb7uNicvbKOXm0mksmT
PMFYPmO2ObvlLtKoxJW0oiV3U4sJZJt7gOLuvV/eo1cvziCehad5igwGsI+9
7KEQlbmKH639lrrqSWSxzLi13B/fhxXGZ+VyuZ1tPBvfRk6P7yKfkQflR3Hu
sr68ied5jh5cQ1nPW0VeTWF1EdK4iEL0jLOzPlWdL36ncU1vJCPit+Dai/Il
qtGGF/hJfxz3qm+mHW35Ve8V+SrVeZn2TNEfz33qW+hIB37TWy3X8DfrWMu1
dOI1ppozgQbxDhyId+cQAxnE67zB7XShM73i21t3v7w1zj72MH5T7pBvxb5y
hlwtu8Y9ZQlncFiuY2Y8j+wW70YjGsb7cxvv8DZzzflGHuUIhynC9VzqftfJ
3vShCY3jTFhv3btyp9xF03hf/lG/J39nXvydyf84zjGKciPl3PsG2Zd+NOMB
fmaDdf/Lc7FP3JOHeJD81hWTJzjJfHM/l1/wPt2ZzSw2xt9U7GnNAvVo9RhK
cIlecVk13tu1ksZH5ab4nev9Kz+I7xzPpM4kW12SpZRiWbybfmLtCbkh9qQF
zSnNQv0v41nlKR5Wl4nzUX8lT8f/HzwSz8Qi9WB5Ns6AR9WPUZbl8U1YEWfj
Wop9k3hWNvGLXhYfqyfJx+W06LPV+EO5WR5jC+cBp2La5A==
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {
        GraphicsComplexBox[CompressedData["
1:eJxl3XVYVNvCgHGwE7sL69hdmMsODFRs7G7F7uOxu7u7CxVsF4iBAgbdzAwd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         "], {{{}, {}}, {{}, 
           TagBox[
            TooltipBox[
             {RGBColor[0., 0.9, 0.9], Thickness[0.01], Opacity[1], CapForm[
              "Butt"], LineBox[CompressedData["
1:eJwV1HegjlUcwPHnRq5L9gjJyiZ7y96kQSraVIoyykyFBppKdmhnhCKjTQmJ
svfemWWmMvr8/vj4nvOc+x7PfZ7z3qKde7brkZIkyTD/LE9NksIZk6QIBThN
PXZyhrPUp1JakhTVXFpMc+t1OoUGNOSovW7Qbfqevk8jdnGO8zSmss8W1zxa
QvNqQf2bZuzmAv/QnBrWr9FUTSMj5/0f37v2A3fxi/lbukLzWc/PtXGPFKCk
tdK0Ni6lHbmbguZlNNEUtvv8p+Y7dIAOZCMb4v5cy6LH9Jm4R12ki+nEr+Zv
60otZK+yxtdrOZ3G1Hiu1vbpIP413hS/p2bV4/qs/qc/6k/cwyrzUfqb3qvl
ucq+6UjP9HjG1p7XwWxhMxdde06zkSmeIZm55PoS1+7jfrLzIA/wM3fQi57x
LvzsB1rL51poTW2pdfUmatPKvI6+o0MYylcs5LLPt45nFueDHPzFQyzlivUX
4nfnBC/yEh3ozO/WR+tqLRJnkMLc6NpnzOAA+3mZFLbG+yRn7Olzw+J5sYzl
dGGN62N0bZxZ+1UwLqYVdRYz2WPtoA4nfZxr0sV3gJPWRujVcfbi3PEw61wf
q+u1hP0qGRfXyvo5sznMIXrHs/Bz6/RPraJ79cM4N3E+aBP3EWcixvbZYv2i
8The4VW+4WsycHPsFfdHbk7xSJzNOJc8zVPss89HWt+eDahHW/PGeqs21Fu0
kebRLJqNrKTGmeRRujKB8WywZynrVY1LajWdwxfxfqxV18fiHMd9mffRP+L9
GX+sTX3mNm2it2uLOGs0o515c80b51VzkiP+FsQZ4XG68S4T2WjPMtZrGJfW
mvolczlorZZ2j3MVZ4F+9I33Yu0TrRr3TxWamFfX09aaGtemrHkdLaeF9BLt
4/1xOd6D61v9/BXjSbzG63zHt6SRj1bxd0qf5AnKm9eNc6UZOGyPefGc9A19
kx1sJxP5OWNtpGaO88yd9GCT65N1s1aIsx3fm/jeuraA+RyxdkT7c854vZ7V
/wGGZsv4
               "]]},
             "0"],
            Annotation[#, 0, "Tooltip"]& ], {}, {}}}], {}}, {{}, 
        InterpretationBox[{
          TagBox[{
            TagBox[
             {RGBColor[0.471412, 0.108766, 0.527016], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
               0.6576283502179822, -0.1724542779603801}}}]},
             Annotation[#, "Charting`Private`Tag#1"]& ], 
            TagBox[
             {RGBColor[0.513417, 0.72992, 0.440682], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
               0.07732408338916458, -0.6327885002707894}}, {{
               0.36118172696388345`, -0.6095480261372922}}, {{
               0.6057043993609564, -0.39397803135682896`}}, {{
               0.6740488978346684, -0.08245545269302719}}}]},
             Annotation[#, "Charting`Private`Tag#2"]& ], 
            TagBox[
             {RGBColor[0.857359, 0.131106, 0.132128], PointSize[
              0.012833333333333334`], AbsoluteThickness[2], 
              GeometricTransformationBox[InsetBox[
                FormBox[
                 StyleBox[
                  GraphicsBox[DiskBox[{0, 0}]],
                  StripOnInput->False,
                  GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}],
                 TraditionalForm], {0., 0.}, Automatic, Offset[
                9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
               "]]},
             Annotation[#, "Charting`Private`Tag#3"]& ]},
           {
           "WolframDynamicHighlight", <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
          StyleBox[
           DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
             Slot["HighlightElements"], 
             Slot["LayoutOptions"], 
             Slot["Meta"], 
             Charting`HighlightActionFunction["DynamicHighlight", {{
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
                   0.6576283502179822, -0.1724542779603801}}}]}, 
                 "Charting`Private`Tag#1"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                    Automatic, 
                    Offset[
                    9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
                   0.07732408338916458, -0.6327885002707894}}, {{
                   0.36118172696388345`, -0.6095480261372922}}, {{
                   0.6057043993609564, -0.39397803135682896`}}, {{
                   0.6740488978346684, -0.08245545269302719}}}]}, 
                 "Charting`Private`Tag#2"], 
                Annotation[{
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  GeometricTransformation[
                   Inset[
                    Style[
                    Graphics[
                    Disk[{0, 0}]], 
                    GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                    Automatic, 
                    Offset[9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
                   "]]}, "Charting`Private`Tag#3"]}}, <|
              "HighlightElements" -> <|
                "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
               "LayoutOptions" -> <|
                "PanelPlotLayout" -> <||>, 
                 "PlotRange" -> {{-0.7858891263009387, 
                   0.6740488978346684}, {-0.7858942484541711, 0}}, 
                 "Frame" -> {{False, False}, {False, False}}, 
                 "AxesOrigin" -> {0, 0}, 
                 "ImageSize" -> {360, 360/GoldenRatio}, 
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                 GoldenRatio^(-1), "DefaultStyle" -> {
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]], 
                   Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}, 
                 "HighlightLabelingFunctions" -> <|
                  "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                   "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                 False|>, 
               "Meta" -> <|
                "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                 "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
             "HighlightElements" -> <|
               "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
              "LayoutOptions" -> <|
               "PanelPlotLayout" -> <||>, 
                "PlotRange" -> {{-0.7858891263009387, 
                  0.6740488978346684}, {-0.7858942484541711, 0}}, 
                "Frame" -> {{False, False}, {False, False}}, 
                "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio},
                 "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
                GoldenRatio^(-1), "DefaultStyle" -> {
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.857359, 0.131106, 0.132128]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.513417, 0.72992, 0.440682]], 
                  Directive[
                   PointSize[0.012833333333333334`], 
                   AbsoluteThickness[2], 
                   RGBColor[0.471412, 0.108766, 0.527016]]}, 
                "HighlightLabelingFunctions" -> <|
                 "CoordinatesToolOptions" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), 
                  "ScalingFunctions" -> {{Identity, Identity}, {
                    Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
                False|>, 
              "Meta" -> <|
               "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
                "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
            
            ImageSizeCache->{{
             4.503599627370496*^15, -4.503599627370496*^15}, {
             4.503599627370496*^15, -4.503599627370496*^15}}],
           Selectable->False]},
         Annotation[{{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.471412, 0.108766, 0.527016]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.23364129341085108`, -0.6291866101234361}}, {{
               0.6576283502179822, -0.1724542779603801}}}]}, 
             "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.513417, 0.72992, 0.440682]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}], {0., 0.}, 
                Automatic, 
                Offset[
                9]], {{{-0.6331738258424022, -0.1777205275670154}}, \
{{-0.48902949715733557`, -0.427501251366987}}, {{-0.6011046129480904, \
-0.592420214648943}}, {{-0.27490677730380286`, -0.5339639891252017}}, \
{{-0.09444213274254055, -0.5727732201524031}}, {{
               0.07732408338916458, -0.6327885002707894}}, {{
               0.36118172696388345`, -0.6095480261372922}}, {{
               0.6057043993609564, -0.39397803135682896`}}, {{
               0.6740488978346684, -0.08245545269302719}}}]}, 
             "Charting`Private`Tag#2"], 
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[0.857359, 0.131106, 0.132128]], 
              GeometricTransformation[
               Inset[
                Style[
                 Graphics[
                  Disk[{0, 0}]], 
                 GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.012833333333333334`], 
                    AbsoluteThickness[2], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}], {0., 0.}, 
                Automatic, 
                Offset[9]], CompressedData["
1:eJwBdQGK/iFib1JlAwAAABYAAAABAAAAAgAAAP/F8AH1YOS/KZPar2m8mb9n
WZctL2Lkv6oLR/TqGsS/mrQU/Qsu479yJoFm0jvRvzqr+Sa+cuG/V6F54ctM
1795adpnWV7fv7ulx6+vYNy/UNP38wAm6b+KNOexCybpv3FA9bbO3Nu/wAba
g7QH379ZJZPEl7nWv2jY10DPduC/MbnsXbeW0b/by3cudGXhv/i+DKhEJ8m/
Bjx5xowk4r/Bl5kTBnG+v2gt9nT6uuK/3Am4KxrnpL+CJYG90UDjv1moqXyw
+4U+PtklHAY83b8ST+8Tah+nP27oBSbxDOW/58AMEXRcyD8hroG+H2Llv8NC
mwTV99Q/s6QB55cz5L9kXvQLnb7cPyJIqL9J9OG/d+S5w1uW4T/vIPh+DLbd
vzRbIi+S/+E/SbcG0KH0M79/9lilS/XjPwjctvmbJ9a/Tik6vDhD5T/K4WxE
9TrLv/KVpfn5JuU/1ClKn3b1sr/GBsgU
               "]]}, "Charting`Private`Tag#3"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-0.7858891263009387, 
               0.6740488978346684}, {-0.7858942484541711, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.857359, 0.131106, 0.132128]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.513417, 0.72992, 0.440682]], 
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[0.471412, 0.108766, 0.527016]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>, 
          "DynamicHighlight"]], {{}, {}}}},
      AspectRatio->1,
      Axes->True,
      AxesLabel->{
        FormBox[
         StyleBox[
          TemplateBox[{"\"Re\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm], 
        FormBox[
         StyleBox[
          TemplateBox[{"\"Im\"", "\" \"", 
            StyleBox["\"\[Kappa]\"", StripOnInput -> False]}, "RowDefault"], 
          19, FontFamily -> "Times", StripOnInput -> False], TraditionalForm]},
      AxesOrigin->{0, 0},
      AxesStyle->Directive[
        GrayLevel[0], 
        Thickness[0.002]],
      Epilog->{{
         RGBColor[0.35, 0.35, 1.], 
         Dashing[{Small, Small}], 
         Thickness[0.004], {
          LineBox[
           
           NCache[{{2^Rational[1, 2] 3^Rational[-3, 4], -0.75}, {
             2^Rational[1, 2] 3^Rational[-3, 4], 0.75}}, {{
            0.6204032394013997, -0.75}, {0.6204032394013997, 0.75}}]], 
          LineBox[
           
           NCache[{{-0.75, 2^Rational[1, 2] 3^Rational[-3, 4]}, {
             0.75, 2^Rational[1, 2] 3^Rational[-3, 4]}}, {{-0.75, 
            0.6204032394013997}, {0.75, 0.6204032394013997}}]]}}, 
        InsetBox[
         FormBox[
          StyleBox[
           TagBox[
            RadicalBox[
             FractionBox["4", "27"], "4"], HoldForm], 24, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {0.72, 0.14}], 
        InsetBox[
         FormBox[
          StyleBox[
           TemplateBox[{
             TagBox[
              RadicalBox[
               FractionBox["4", "27"], "4"], HoldForm], 
             StyleBox["\" i\"", Italic, StripOnInput -> False]}, 
            "RowDefault"], 24, 
           RGBColor[0.35, 0.35, 1.], FontFamily -> "Times", StripOnInput -> 
           False], TraditionalForm], {-0.27, 0.7504032394013997}]},
      Frame->False,
      ImagePadding->{{8, 48}, {20, 36}},
      ImageSize->340,
      PlotLabel->FormBox[
        StyleBox[
        "\"(c)  1/r\[ThinSpace]\:2076\"", 20, FontFamily -> "Times", 
         StripOnInput -> False], TraditionalForm],
      PlotRange->{{-0.9, 0.78}, {-0.85, 0.87}},
      Prolog->{
        RGBColor[1, 0.5, 0], 
        Thickness[0.011], 
        LineBox[CompressedData["
1:eJxFkXtIU1EAxtcgW1LRwwoLCxXBXLlwhUS5U8LQzDCnZeIaOh+56XavGimr
yKjZQyMDTW3/WDOpjOEfhgrih0MpIcOatl4255xbzlgQ2eOvds+90AeHw+Gc
8zvf951oLaMqFYtEoj2hwc271HfsP+OXEJFyKcE+JYU5kD2wwxyALbvypafg
KHGbImxp7kVIUj0TOZ0noQh3WtmURVSv6KlZiNWQ+x2cvmJsbXSYOawYy/Ec
0I8bWz6tsXSUERVHy/ajMKm2aX5AhxAsRPRhRp8Wqc2tJBQX7kNwaKy1X2NE
GdUCbBnPu9kJhoTMhYBetMsSYyyZLHZSg17MGGXSvxqWXODsmeaxf8SeWRvF
guKcHlQ3akpGNzJETuXBVZkuufiYAc0UOIe+VY/O+L/pyRKN64b5dtyB6rBy
pPOBYVX/SJizlpAuDmedhZ4pyW12FkJENQtzr7TKq8snNN7AFzSst4fXPDyB
Ku44OwMFO745YquC8P1+xve2dJ3SuV3o8yPajixeawgqwff3AXK/tNv1J0fo
6z1+F69UP2hVg+/HCce7vNPns7RCH9NQPl6XlLFcCoozTSH2l0V1b7eO7KN5
HQh09pz1uivA53uDGJl5dZ7EKOSZhGaTeHqhhQHv/zUqRrTMW8IS+n3xr9Af
eUgWLGLRTv2N4+ZBx+y2vSyRUD8vII3zPX1yisFF+v4o6oarBm89Mwh9jiDR
c+V4ob5C4A8j5/qG6SFLOeF5g8gfdNSLs0pRR+/3QeJS3I1sLSK99LwNrnON
erm4APV0vwvJsYcNk1kqwq9bYItqssovpwr/8V//AJl3aVw=
         "]]},
      Ticks->{{{-0.5, 
          FormBox[
           RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}, {{-0.5, 
          FormBox[
           RowBox[{"-", "0.5`"}], TraditionalForm]}, {0.5, 
          FormBox["0.5`", TraditionalForm]}}},
      TicksStyle->Directive[FontSize -> 17, FontFamily -> "Times"]]},
    {
     TemplateBox[{
       TemplateBox[{
         TemplateBox[{
           StyleBox["\"\[ScriptL]\"", StripOnInput -> False], "\" = 2\""}, 
          "RowDefault"], 
         TemplateBox[{
           StyleBox["\"\[ScriptL]\"", StripOnInput -> False], "\" = 8\""}, 
          "RowDefault"], 
         TemplateBox[{
           StyleBox["\"\[ScriptL]\"", StripOnInput -> False], "\" = 20\""}, 
          "RowDefault"]}, "PointLegend", DisplayFunction -> (StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.471412, 0.108766, 0.527016]], {
                    InsetBox[
                    GraphicsBox[
                    DiskBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.471412, 0.108766, 0.527016]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.513417, 0.72992, 0.440682]], {
                    InsetBox[
                    GraphicsBox[
                    DiskBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.513417, 0.72992, 0.440682]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.857359, 0.131106, 0.132128]], {
                    InsetBox[
                    GraphicsBox[
                    DiskBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.857359, 0.131106, 0.132128]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {12.5, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           Directive[FontSize -> 20, FontFamily -> "Times"], FontFamily -> 
           "Arial"}, Background -> Automatic, StripOnInput -> False]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.471412, 0.108766, 0.527016]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.513417, 0.72992, 0.440682]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.857359, 0.131106, 0.132128]|>, 
                  "RGBColorSwatchTemplate"]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   GraphicsBox[
                    DiskBox[{0, 0}]], ",", "11"}], "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], 
                 "]"}]}]}], "]"}]& ), Editable -> True], 
       TemplateBox[{40}, "Spacer1"], 
       TemplateBox[{
         SubscriptBox[
          StyleBox["\"\[CapitalPhi]\"", StripOnInput -> False], "\"03\""], 
         SubscriptBox[
          StyleBox["\"\[CapitalPhi]\"", StripOnInput -> False], "\"23\""], 
         SubscriptBox[
          StyleBox["\"\[CapitalPhi]\"", StripOnInput -> False], "\"13\""], 
         SubscriptBox[
          StyleBox["\"\[CapitalPhi]\"", StripOnInput -> False], "\"12\""]}, 
        "LineLegend", DisplayFunction -> (StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.07200000000000001]], {
                    LineBox[{{0, 12}, {30, 12}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0], 
                    Thickness[0.07200000000000001]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {30, 12}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.35, 0.35, 1.], 
                    Thickness[0.07200000000000001]], {
                    LineBox[{{0, 12}, {30, 12}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.35, 0.35, 1.], 
                    Thickness[0.07200000000000001]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {30, 12}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #2, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.9, 0.9], 
                    Thickness[0.07200000000000001]], {
                    LineBox[{{0, 12}, {30, 12}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.9, 0.9], 
                    Thickness[0.07200000000000001]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {30, 12}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #3, 
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.95, 0., 0.95], 
                    Thickness[0.07200000000000001]], {
                    LineBox[{{0, 12}, {30, 12}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.95, 0., 0.95], 
                    Thickness[0.07200000000000001]], {}}}, AspectRatio -> 
                    Full, ImageSize -> {30, 12}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #4}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           Directive[FontSize -> 20, FontFamily -> "Times"], FontFamily -> 
           "Arial"}, Background -> Automatic, StripOnInput -> False]& ), 
        InterpretationFunction :> (RowBox[{"LineLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    
                    TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    
                    TemplateBox[<|"color" -> RGBColor[0.35, 0.35, 1.]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    
                    TemplateBox[<|"color" -> RGBColor[0., 0.9, 0.9]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    
                    TemplateBox[<|"color" -> RGBColor[0.95, 0., 0.95]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontSize", "\[Rule]", "20"}], ",", 
                   RowBox[{"FontFamily", "\[Rule]", "\"Times\""}]}], "]"}]}], 
             ",", 
             RowBox[{"LegendMarkerSize", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"30", ",", "12"}], "}"}]}]}], "]"}]& ), Editable -> 
        True]},
      "RowDefault"], "\[SpanFromLeft]", "\[SpanFromLeft]"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Center}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{0.6}}}],
  "Grid"]], "Output",
 CellChangeTimes->{4.0010250914640446`*^9, 4.001162781581253*^9, 
  4.0016132454355392`*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"73f2fe10-3c82-7f4d-aca7-2240e58d5878"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1012.5, 495.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.3 Inherited,
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (March 14, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"dec9ca16-9021-1c4a-ba7f-4bffe02a1c84"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 185, 3, 125, "Title",ExpressionUUID->"c9ec15c0-b2d5-f545-9c1f-dc2b64a558e1"],
Cell[764, 27, 812, 13, 129, "Text",ExpressionUUID->"8aa67a9f-3f6c-a245-ab60-a416d13731db"],
Cell[CellGroupData[{
Cell[1601, 44, 85, 0, 86, "Section",ExpressionUUID->"4ed2c7ce-2983-7a4d-ac45-e012d8fabb10"],
Cell[1689, 46, 387, 8, 44, "Text",ExpressionUUID->"21e2c269-e1dd-b54d-aed3-f843de0c2685"],
Cell[2079, 56, 496, 9, 100, "Text",ExpressionUUID->"9a095821-9b1d-6641-b3c9-d6e502b0f928"],
Cell[2578, 67, 717, 12, 129, "Text",ExpressionUUID->"e3704fa6-a400-e545-9627-7f0237564042"],
Cell[3298, 81, 323, 5, 72, "Text",ExpressionUUID->"41bffb6c-aa49-0342-951a-07804577e552"],
Cell[3624, 88, 741, 12, 157, "Text",ExpressionUUID->"0ea57f11-cc85-7b4b-a11e-3b111f0c30af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4402, 105, 99, 0, 86, "Section",ExpressionUUID->"96413f21-798c-004a-b312-085351eee91e"],
Cell[4504, 107, 285, 6, 72, "Text",ExpressionUUID->"0d0beee9-ffd3-0a44-a693-04a5703142dc"],
Cell[4792, 115, 1614, 25, 99, "Input",ExpressionUUID->"6fa87353-1d51-9d4b-b05d-dba73f2b999a"],
Cell[6409, 142, 1333, 24, 99, "Input",ExpressionUUID->"d035938b-6a34-cb45-9419-8f874a853711"],
Cell[7745, 168, 1629, 28, 99, "Input",ExpressionUUID->"68bf71d6-e472-ab4f-97f6-7a680fdc699c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9411, 201, 84, 0, 86, "Section",ExpressionUUID->"e77e61ae-794e-f34d-abfa-8e332768ed40"],
Cell[9498, 203, 144, 2, 44, "Text",ExpressionUUID->"dee54c67-bb3a-3a40-ad04-bb4f246d563b"],
Cell[9645, 207, 1514, 36, 606, "Input",ExpressionUUID->"dfbfbda9-828e-3e4a-9203-caea9478236a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11196, 248, 81, 0, 86, "Section",ExpressionUUID->"35aef835-3211-9642-9af5-a63205d2f3cd"],
Cell[11280, 250, 577, 10, 129, "Text",ExpressionUUID->"6b71dade-62b0-e44f-a00a-7d8cadda91a1"],
Cell[11860, 262, 817, 18, 247, "Input",ExpressionUUID->"b899b9b3-c8b6-f04f-b167-5ad04eade780"],
Cell[CellGroupData[{
Cell[12702, 284, 720, 16, 268, "Input",ExpressionUUID->"027602df-24ad-4a4c-a668-ff132bc51dce"],
Cell[13425, 302, 46712, 894, 568, "Output",ExpressionUUID->"28571f98-1349-6244-8964-dc3bfd75f21e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60186, 1202, 83, 0, 86, "Section",ExpressionUUID->"475934f0-0782-294a-ae3e-9b36b808b0ed"],
Cell[60272, 1204, 462, 7, 100, "Text",ExpressionUUID->"8f9e5408-fa4f-4447-baac-99e616ff9d6e"],
Cell[60737, 1213, 865, 19, 268, "Input",ExpressionUUID->"e8aeef64-e9e0-7f4c-80c3-7ed7ec20556e"],
Cell[CellGroupData[{
Cell[61627, 1236, 610, 14, 247, "Input",ExpressionUUID->"c4ce03f4-39ed-8647-85f4-daea65579500"],
Cell[62240, 1252, 52917, 982, 464, "Output",ExpressionUUID->"2da5f1bb-5e9b-2249-aec7-749c4922e39a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115206, 2240, 83, 0, 86, "Section",ExpressionUUID->"0ac794a6-6053-224e-894f-edf2c5ed364e"],
Cell[115292, 2242, 803, 13, 129, "Text",ExpressionUUID->"975207c8-6149-7d48-8c49-ad227ee88f51"],
Cell[116098, 2257, 1520, 31, 521, "Input",ExpressionUUID->"4f645e45-2efe-2e4a-a483-795d92409804"],
Cell[117621, 2290, 756, 20, 289, "Input",ExpressionUUID->"c8120bc4-0625-874d-bac9-0e1e0452d81d"],
Cell[CellGroupData[{
Cell[118402, 2314, 1300, 31, 563, "Input",ExpressionUUID->"07e5f60a-49cb-6b4a-839f-eea44fc7fe43"],
Cell[119705, 2347, 336786, 5703, 575, "Output",ExpressionUUID->"e303d3fe-9247-b84e-82ce-0576b7eb77d1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[456540, 8056, 89, 0, 86, "Section",ExpressionUUID->"de47b3f2-e475-de44-92d9-7cb4e9e64887"],
Cell[456632, 8058, 142, 2, 44, "Text",ExpressionUUID->"f9b3cca9-7c3e-4043-a3b2-8388b9a47252"],
Cell[456777, 8062, 490, 7, 107, "Text",ExpressionUUID->"125b78c3-f91b-1e4c-add1-8f9034f722fe"],
Cell[457270, 8071, 373, 5, 100, "Text",ExpressionUUID->"eae957b8-7b40-ae4e-bae3-8747dd85a613"],
Cell[CellGroupData[{
Cell[457668, 8080, 1563, 34, 458, "Input",ExpressionUUID->"3e4577fc-11c6-e741-8924-2750693c4af3"],
Cell[459234, 8116, 457098, 7952, 544, "Output",ExpressionUUID->"73f2fe10-3c82-7f4d-aca7-2240e58d5878"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


